Measurements of charmed meson and antimeson production asymmetries at $\sqrt{s} =13.6$ TeV

This article presents doubly differential measurements of the asymmetries in production rates between mesons containing a charm quark and those containing an anticharm quark in proton-proton collisions at a centre-of-mass energy of $\sqrt{s}=13.6$ TeV using data recorded by the LHCb experiment. The asymmetries of $D^0$, $D^+$ and $D_s^+$ mesons are measured for two-dimensional intervals in transverse momentum and pseudorapidity, within the range $2.5<p_T<25.0$ GeV$/c$ and $2.0<\eta<4.5$. No significant production asymmetries are observed. Comparisons to the Pythia 8 and Herwig 7 event generators are also presented, and their agreement with the data is evaluated. These measurements constitute the first measurements of production asymmetries at this centre-of-mass energy of colliding beams, and the first measurements with the LHCb Run 3 detector.

==> figs/Fig10a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void D0_2D()
{
//=========Macro generated from canvas: canvas_drawing/
//=========  (Mon Mar 17 16:23:54 2025) by ROOT version 6.26/06
   TCanvas *canvas_drawing = new TCanvas("canvas_drawing", "",0,0,1200,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_drawing->Range(-6.666667,1.151899,40.95238,5.202532);
   canvas_drawing->SetFillColor(0);
   canvas_drawing->SetBorderMode(0);
   canvas_drawing->SetBorderSize(2);
   canvas_drawing->SetTickx(1);
   canvas_drawing->SetTicky(1);
   canvas_drawing->SetLeftMargin(0.14);
   canvas_drawing->SetRightMargin(0.23);
   canvas_drawing->SetTopMargin(0.05);
   canvas_drawing->SetBottomMargin(0.16);
   canvas_drawing->SetFrameLineWidth(2);
   canvas_drawing->SetFrameBorderMode(0);
   canvas_drawing->SetFrameLineWidth(2);
   canvas_drawing->SetFrameBorderMode(0);

   gStyle->SetPalette(56);
   
   TH2D *h_D0 = new TH2D("h_D0","",100,0,30,100,1.8,5);
   h_D0->SetBinContent(743,0.0005744679);
   h_D0->SetBinContent(745,0.0005744679);
   h_D0->SetBinContent(754,0.0007416817);
   h_D0->SetBinContent(755,0.0005961693);
   h_D0->SetBinContent(756,0.001182594);
   h_D0->SetBinContent(757,0.0008094506);
   h_D0->SetBinContent(758,0.0001003928);
   h_D0->SetBinContent(759,0.001331721);
   h_D0->SetBinContent(760,0.001914445);
   h_D0->SetBinContent(761,0.00198763);
   h_D0->SetBinContent(762,0.002146936);
   h_D0->SetBinContent(763,0.002382298);
   h_D0->SetBinContent(764,0.001960969);
   h_D0->SetBinContent(765,0.002826237);
   h_D0->SetBinContent(766,0.002471111);
   h_D0->SetBinContent(767,0.002603615);
   h_D0->SetBinContent(768,0.001308617);
   h_D0->SetBinContent(769,0.0009684694);
   h_D0->SetBinContent(770,0.001763843);
   h_D0->SetBinContent(771,0.001725255);
   h_D0->SetBinContent(772,0.00219192);
   h_D0->SetBinContent(773,0.001633684);
   h_D0->SetBinContent(774,0.001847252);
   h_D0->SetBinContent(775,0.001818462);
   h_D0->SetBinContent(776,0.001858307);
   h_D0->SetBinContent(777,0.001486443);
   h_D0->SetBinContent(778,0.004173001);
   h_D0->SetBinContent(779,0.002482339);
   h_D0->SetBinContent(780,0.0008281815);
   h_D0->SetBinContent(781,0.00245993);
   h_D0->SetBinContent(782,0.001749122);
   h_D0->SetBinContent(783,0.001711409);
   h_D0->SetBinContent(784,0.002977863);
   h_D0->SetBinContent(785,0.002583981);
   h_D0->SetBinContent(786,0.003565435);
   h_D0->SetBinContent(787,0.0008498708);
   h_D0->SetBinContent(789,0.001080473);
   h_D0->SetBinContent(790,0.0001244662);
   h_D0->SetBinContent(792,0.001197127);
   h_D0->SetBinContent(793,0.003338115);
   h_D0->SetBinContent(794,0.001217578);
   h_D0->SetBinContent(795,0.001217578);
   h_D0->SetBinContent(796,0.0009478881);
   h_D0->SetBinContent(797,0.002414705);
   h_D0->SetBinContent(798,0.0009478881);
   h_D0->SetBinContent(846,0.001148936);
   h_D0->SetBinContent(847,0.001148936);
   h_D0->SetBinContent(848,0.001263958);
   h_D0->SetBinContent(856,0.00148733);
   h_D0->SetBinContent(857,0.002191113);
   h_D0->SetBinContent(858,0.001788371);
   h_D0->SetBinContent(859,0.001763105);
   h_D0->SetBinContent(860,0.001631534);
   h_D0->SetBinContent(861,0.001953211);
   h_D0->SetBinContent(862,0.003041536);
   h_D0->SetBinContent(863,0.004507778);
   h_D0->SetBinContent(864,0.002691631);
   h_D0->SetBinContent(865,0.003770235);
   h_D0->SetBinContent(866,0.005995219);
   h_D0->SetBinContent(867,0.007727802);
   h_D0->SetBinContent(868,0.006599575);
   h_D0->SetBinContent(869,0.00751574);
   h_D0->SetBinContent(870,0.002978734);
   h_D0->SetBinContent(871,0.001845793);
   h_D0->SetBinContent(872,0.002988526);
   h_D0->SetBinContent(873,0.002202577);
   h_D0->SetBinContent(874,0.002549419);
   h_D0->SetBinContent(875,0.004071651);
   h_D0->SetBinContent(876,0.00246103);
   h_D0->SetBinContent(877,0.002319649);
   h_D0->SetBinContent(878,0.000198713);
   h_D0->SetBinContent(879,0.005173273);
   h_D0->SetBinContent(880,0.003402468);
   h_D0->SetBinContent(881,0.002468533);
   h_D0->SetBinContent(882,0.002404168);
   h_D0->SetBinContent(883,0.002810655);
   h_D0->SetBinContent(884,0.002030537);
   h_D0->SetBinContent(885,0.00291255);
   h_D0->SetBinContent(886,0.002322984);
   h_D0->SetBinContent(887,0.002208599);
   h_D0->SetBinContent(888,0.001773909);
   h_D0->SetBinContent(889,0.001076494);
   h_D0->SetBinContent(891,0.001080473);
   h_D0->SetBinContent(892,0.0005659665);
   h_D0->SetBinContent(894,0.0005731484);
   h_D0->SetBinContent(895,0.0009478881);
   h_D0->SetBinContent(896,0.0002108714);
   h_D0->SetBinContent(897,0.003360614);
   h_D0->SetBinContent(898,0.002575149);
   h_D0->SetBinContent(899,0.004002129);
   h_D0->SetBinContent(900,0.00228296);
   h_D0->SetBinContent(946,0.0006832373);
   h_D0->SetBinContent(947,0.003439545);
   h_D0->SetBinContent(948,0.003751381);
   h_D0->SetBinContent(949,0.002582038);
   h_D0->SetBinContent(950,0.001751116);
   h_D0->SetBinContent(951,0.003084147);
   h_D0->SetBinContent(952,0.001685673);
   h_D0->SetBinContent(953,0.00515607);
   h_D0->SetBinContent(954,0.004697577);
   h_D0->SetBinContent(955,0.005194446);
   h_D0->SetBinContent(956,0.004441531);
   h_D0->SetBinContent(957,0.004708584);
   h_D0->SetBinContent(958,0.006575562);
   h_D0->SetBinContent(959,0.01041739);
   h_D0->SetBinContent(960,0.008978771);
   h_D0->SetBinContent(961,0.008654114);
   h_D0->SetBinContent(962,0.008248155);
   h_D0->SetBinContent(963,0.008597324);
   h_D0->SetBinContent(964,0.01206213);
   h_D0->SetBinContent(965,0.0124671);
   h_D0->SetBinContent(966,0.01246869);
   h_D0->SetBinContent(967,0.01206803);
   h_D0->SetBinContent(968,0.00855677);
   h_D0->SetBinContent(969,0.006860455);
   h_D0->SetBinContent(970,0.007904257);
   h_D0->SetBinContent(971,0.006339392);
   h_D0->SetBinContent(972,0.004775692);
   h_D0->SetBinContent(973,0.007107111);
   h_D0->SetBinContent(974,0.00623814);
   h_D0->SetBinContent(975,0.008449091);
   h_D0->SetBinContent(976,0.007188062);
   h_D0->SetBinContent(977,0.008316121);
   h_D0->SetBinContent(978,0.003214708);
   h_D0->SetBinContent(979,0.004431787);
   h_D0->SetBinContent(980,0.005462641);
   h_D0->SetBinContent(981,0.004747209);
   h_D0->SetBinContent(982,0.004426161);
   h_D0->SetBinContent(983,0.003430248);
   h_D0->SetBinContent(984,0.002429761);
   h_D0->SetBinContent(985,0.003772257);
   h_D0->SetBinContent(986,0.005676408);
   h_D0->SetBinContent(987,0.006783264);
   h_D0->SetBinContent(988,0.005374858);
   h_D0->SetBinContent(989,0.006926409);
   h_D0->SetBinContent(990,0.002545859);
   h_D0->SetBinContent(991,0.002874279);
   h_D0->SetBinContent(992,0.001616091);
   h_D0->SetBinContent(993,0.004957085);
   h_D0->SetBinContent(994,0.002312729);
   h_D0->SetBinContent(995,-6.680148e-05);
   h_D0->SetBinContent(996,0.002155241);
   h_D0->SetBinContent(997,0.001618892);
   h_D0->SetBinContent(998,0.0005985634);
   h_D0->SetBinContent(999,0.001053176);
   h_D0->SetBinContent(1000,0.002165467);
   h_D0->SetBinContent(1001,0.001474941);
   h_D0->SetBinContent(1002,0.001053176);
   h_D0->SetBinContent(1045,0.001786975);
   h_D0->SetBinContent(1048,0.001524237);
   h_D0->SetBinContent(1049,0.004050446);
   h_D0->SetBinContent(1050,0.004192686);
   h_D0->SetBinContent(1051,0.007190533);
   h_D0->SetBinContent(1052,0.004650343);
   h_D0->SetBinContent(1053,0.004988697);
   h_D0->SetBinContent(1054,0.004994781);
   h_D0->SetBinContent(1055,0.0105186);
   h_D0->SetBinContent(1056,0.008386389);
   h_D0->SetBinContent(1057,0.007582878);
   h_D0->SetBinContent(1058,0.009485563);
   h_D0->SetBinContent(1059,0.008998735);
   h_D0->SetBinContent(1060,0.01336796);
   h_D0->SetBinContent(1061,0.01785702);
   h_D0->SetBinContent(1062,0.01467057);
   h_D0->SetBinContent(1063,0.01292056);
   h_D0->SetBinContent(1064,0.01234135);
   h_D0->SetBinContent(1065,0.01566652);
   h_D0->SetBinContent(1066,0.01975902);
   h_D0->SetBinContent(1067,0.01627148);
   h_D0->SetBinContent(1068,0.01492192);
   h_D0->SetBinContent(1069,0.01263683);
   h_D0->SetBinContent(1070,0.009592748);
   h_D0->SetBinContent(1071,0.01172772);
   h_D0->SetBinContent(1072,0.009556632);
   h_D0->SetBinContent(1073,0.00857103);
   h_D0->SetBinContent(1074,0.007838875);
   h_D0->SetBinContent(1075,0.01070052);
   h_D0->SetBinContent(1076,0.007644129);
   h_D0->SetBinContent(1077,0.007831888);
   h_D0->SetBinContent(1078,0.01020185);
   h_D0->SetBinContent(1079,0.007444359);
   h_D0->SetBinContent(1080,0.006855729);
   h_D0->SetBinContent(1081,0.005657125);
   h_D0->SetBinContent(1082,0.007810968);
   h_D0->SetBinContent(1083,0.01027381);
   h_D0->SetBinContent(1084,0.00609031);
   h_D0->SetBinContent(1085,0.004365549);
   h_D0->SetBinContent(1086,0.003754548);
   h_D0->SetBinContent(1087,0.004540027);
   h_D0->SetBinContent(1088,0.003518705);
   h_D0->SetBinContent(1089,0.009743856);
   h_D0->SetBinContent(1090,0.006883711);
   h_D0->SetBinContent(1091,0.005353464);
   h_D0->SetBinContent(1092,0.006947063);
   h_D0->SetBinContent(1093,0.002184456);
   h_D0->SetBinContent(1094,0.002235362);
   h_D0->SetBinContent(1096,0.004932987);
   h_D0->SetBinContent(1097,0.001934101);
   h_D0->SetBinContent(1098,0.001642478);
   h_D0->SetBinContent(1099,0.000421765);
   h_D0->SetBinContent(1100,0.0008435299);
   h_D0->SetBinContent(1101,0.000421765);
   h_D0->SetBinContent(1102,0.000421765);
   h_D0->SetBinContent(1144,0.002331093);
   h_D0->SetBinContent(1145,0.0005787684);
   h_D0->SetBinContent(1147,0.001786975);
   h_D0->SetBinContent(1148,0.0009754487);
   h_D0->SetBinContent(1149,0.002361365);
   h_D0->SetBinContent(1150,0.005929879);
   h_D0->SetBinContent(1151,0.01219811);
   h_D0->SetBinContent(1152,0.01377948);
   h_D0->SetBinContent(1153,0.01197205);
   h_D0->SetBinContent(1154,0.01165126);
   h_D0->SetBinContent(1155,0.01303541);
   h_D0->SetBinContent(1156,0.01356944);
   h_D0->SetBinContent(1157,0.01762768);
   h_D0->SetBinContent(1158,0.02130082);
   h_D0->SetBinContent(1159,0.01698828);
   h_D0->SetBinContent(1160,0.01856741);
   h_D0->SetBinContent(1161,0.01744334);
   h_D0->SetBinContent(1162,0.03032903);
   h_D0->SetBinContent(1163,0.02619892);
   h_D0->SetBinContent(1164,0.02225015);
   h_D0->SetBinContent(1165,0.02225889);
   h_D0->SetBinContent(1166,0.01865315);
   h_D0->SetBinContent(1167,0.01957343);
   h_D0->SetBinContent(1168,0.02829228);
   h_D0->SetBinContent(1169,0.02518068);
   h_D0->SetBinContent(1170,0.02022718);
   h_D0->SetBinContent(1171,0.01673353);
   h_D0->SetBinContent(1172,0.02344823);
   h_D0->SetBinContent(1173,0.01867365);
   h_D0->SetBinContent(1174,0.01877688);
   h_D0->SetBinContent(1175,0.01839339);
   h_D0->SetBinContent(1176,0.01756517);
   h_D0->SetBinContent(1177,0.01429299);
   h_D0->SetBinContent(1178,0.01587022);
   h_D0->SetBinContent(1179,0.01955621);
   h_D0->SetBinContent(1180,0.02040237);
   h_D0->SetBinContent(1181,0.01360342);
   h_D0->SetBinContent(1182,0.01214577);
   h_D0->SetBinContent(1183,0.01172947);
   h_D0->SetBinContent(1184,0.01145528);
   h_D0->SetBinContent(1185,0.01306052);
   h_D0->SetBinContent(1186,0.008636705);
   h_D0->SetBinContent(1187,0.01118897);
   h_D0->SetBinContent(1188,0.008829936);
   h_D0->SetBinContent(1189,0.005189973);
   h_D0->SetBinContent(1190,0.01053892);
   h_D0->SetBinContent(1191,0.009336836);
   h_D0->SetBinContent(1192,0.006586184);
   h_D0->SetBinContent(1193,0.008325038);
   h_D0->SetBinContent(1194,0.01009622);
   h_D0->SetBinContent(1195,0.001650775);
   h_D0->SetBinContent(1196,0.002328584);
   h_D0->SetBinContent(1197,0.002450121);
   h_D0->SetBinContent(1198,0.0009905998);
   h_D0->SetBinContent(1199,0.002130762);
   h_D0->SetBinContent(1200,0.004066827);
   h_D0->SetBinContent(1201,0.004533026);
   h_D0->SetBinContent(1202,0.002110855);
   h_D0->SetBinContent(1204,0.002739658);
   h_D0->SetBinContent(1205,-0.0003301735);
   h_D0->SetBinContent(1206,0.0007583105);
   h_D0->SetBinContent(1246,0.001645477);
   h_D0->SetBinContent(1247,0.00219397);
   h_D0->SetBinContent(1250,0.001950897);
   h_D0->SetBinContent(1251,0.008040548);
   h_D0->SetBinContent(1252,0.01061521);
   h_D0->SetBinContent(1253,0.02167683);
   h_D0->SetBinContent(1254,0.0222296);
   h_D0->SetBinContent(1255,0.02691415);
   h_D0->SetBinContent(1256,0.02216984);
   h_D0->SetBinContent(1257,0.01935635);
   h_D0->SetBinContent(1258,0.01854491);
   h_D0->SetBinContent(1259,0.02669339);
   h_D0->SetBinContent(1260,0.02815825);
   h_D0->SetBinContent(1261,0.02439893);
   h_D0->SetBinContent(1262,0.02684308);
   h_D0->SetBinContent(1263,0.02282746);
   h_D0->SetBinContent(1264,0.03258447);
   h_D0->SetBinContent(1265,0.02945192);
   h_D0->SetBinContent(1266,0.03131373);
   h_D0->SetBinContent(1267,0.02913034);
   h_D0->SetBinContent(1268,0.03202189);
   h_D0->SetBinContent(1269,0.01911383);
   h_D0->SetBinContent(1270,0.03692275);
   h_D0->SetBinContent(1271,0.0300458);
   h_D0->SetBinContent(1272,0.03029632);
   h_D0->SetBinContent(1273,0.0283468);
   h_D0->SetBinContent(1274,0.0284845);
   h_D0->SetBinContent(1275,0.02600184);
   h_D0->SetBinContent(1276,0.03029251);
   h_D0->SetBinContent(1277,0.02457875);
   h_D0->SetBinContent(1278,0.02628925);
   h_D0->SetBinContent(1279,0.01913749);
   h_D0->SetBinContent(1280,0.0241798);
   h_D0->SetBinContent(1281,0.0225975);
   h_D0->SetBinContent(1282,0.01841233);
   h_D0->SetBinContent(1283,0.01868127);
   h_D0->SetBinContent(1284,0.01494165);
   h_D0->SetBinContent(1285,0.0112971);
   h_D0->SetBinContent(1286,0.01485638);
   h_D0->SetBinContent(1287,0.01605064);
   h_D0->SetBinContent(1288,0.01249404);
   h_D0->SetBinContent(1289,0.01197559);
   h_D0->SetBinContent(1290,0.008022671);
   h_D0->SetBinContent(1291,0.01075005);
   h_D0->SetBinContent(1292,0.01110654);
   h_D0->SetBinContent(1293,0.01369231);
   h_D0->SetBinContent(1294,0.01248025);
   h_D0->SetBinContent(1295,0.009912181);
   h_D0->SetBinContent(1296,0.01627008);
   h_D0->SetBinContent(1297,0.004565218);
   h_D0->SetBinContent(1298,0.003150961);
   h_D0->SetBinContent(1299,0.00203677);
   h_D0->SetBinContent(1300,0.006764658);
   h_D0->SetBinContent(1301,0.007538157);
   h_D0->SetBinContent(1302,0.004874686);
   h_D0->SetBinContent(1303,0.003412983);
   h_D0->SetBinContent(1304,0.003505997);
   h_D0->SetBinContent(1305,0.003560975);
   h_D0->SetBinContent(1306,0.0007583105);
   h_D0->SetBinContent(1307,0.00304127);
   h_D0->SetBinContent(1344,0.00132861);
   h_D0->SetBinContent(1346,0.001107175);
   h_D0->SetBinContent(1347,0.001263745);
   h_D0->SetBinContent(1348,0.005436275);
   h_D0->SetBinContent(1349,0.003546997);
   h_D0->SetBinContent(1350,0.002260937);
   h_D0->SetBinContent(1351,0.01029346);
   h_D0->SetBinContent(1352,0.01235715);
   h_D0->SetBinContent(1353,0.01600456);
   h_D0->SetBinContent(1354,0.02022497);
   h_D0->SetBinContent(1355,0.03258762);
   h_D0->SetBinContent(1356,0.04061551);
   h_D0->SetBinContent(1357,0.03820206);
   h_D0->SetBinContent(1358,0.03557624);
   h_D0->SetBinContent(1359,0.03027392);
   h_D0->SetBinContent(1360,0.03611552);
   h_D0->SetBinContent(1361,0.05326966);
   h_D0->SetBinContent(1362,0.04418695);
   h_D0->SetBinContent(1363,0.04263688);
   h_D0->SetBinContent(1364,0.04049765);
   h_D0->SetBinContent(1365,0.03746298);
   h_D0->SetBinContent(1366,0.04128115);
   h_D0->SetBinContent(1367,0.04417348);
   h_D0->SetBinContent(1368,0.04676832);
   h_D0->SetBinContent(1369,0.03655071);
   h_D0->SetBinContent(1370,0.03451639);
   h_D0->SetBinContent(1371,0.04296303);
   h_D0->SetBinContent(1372,0.05844851);
   h_D0->SetBinContent(1373,0.04572679);
   h_D0->SetBinContent(1374,0.04473118);
   h_D0->SetBinContent(1375,0.04272603);
   h_D0->SetBinContent(1376,0.04099917);
   h_D0->SetBinContent(1377,0.04721645);
   h_D0->SetBinContent(1378,0.04337539);
   h_D0->SetBinContent(1379,0.0381804);
   h_D0->SetBinContent(1380,0.03592486);
   h_D0->SetBinContent(1381,0.02701608);
   h_D0->SetBinContent(1382,0.03001305);
   h_D0->SetBinContent(1383,0.02835956);
   h_D0->SetBinContent(1384,0.02614346);
   h_D0->SetBinContent(1385,0.01638247);
   h_D0->SetBinContent(1386,0.01770719);
   h_D0->SetBinContent(1387,0.01921124);
   h_D0->SetBinContent(1388,0.02112732);
   h_D0->SetBinContent(1389,0.01544177);
   h_D0->SetBinContent(1390,0.01468083);
   h_D0->SetBinContent(1391,0.01287057);
   h_D0->SetBinContent(1392,0.01067554);
   h_D0->SetBinContent(1393,0.01325101);
   h_D0->SetBinContent(1394,0.0141391);
   h_D0->SetBinContent(1395,0.01119782);
   h_D0->SetBinContent(1396,0.00825138);
   h_D0->SetBinContent(1397,0.005459298);
   h_D0->SetBinContent(1398,0.009050269);
   h_D0->SetBinContent(1399,0.009808938);
   h_D0->SetBinContent(1400,0.001599346);
   h_D0->SetBinContent(1401,0.001692101);
   h_D0->SetBinContent(1402,0.00424065);
   h_D0->SetBinContent(1403,0.001517125);
   h_D0->SetBinContent(1404,0.001268311);
   h_D0->SetBinContent(1405,0.003752247);
   h_D0->SetBinContent(1406,0.0007609865);
   h_D0->SetBinContent(1407,0.0007888865);
   h_D0->SetBinContent(1408,0.003674528);
   h_D0->SetBinContent(1409,0.002871841);
   h_D0->SetBinContent(1446,0.00044287);
   h_D0->SetBinContent(1448,0.001486717);
   h_D0->SetBinContent(1449,0.002781914);
   h_D0->SetBinContent(1450,0.008400203);
   h_D0->SetBinContent(1451,0.005462471);
   h_D0->SetBinContent(1452,0.01508177);
   h_D0->SetBinContent(1453,0.01765752);
   h_D0->SetBinContent(1454,0.03239399);
   h_D0->SetBinContent(1455,0.02551862);
   h_D0->SetBinContent(1456,0.03888714);
   h_D0->SetBinContent(1457,0.04875923);
   h_D0->SetBinContent(1458,0.05168327);
   h_D0->SetBinContent(1459,0.05421912);
   h_D0->SetBinContent(1460,0.04770958);
   h_D0->SetBinContent(1461,0.04761154);
   h_D0->SetBinContent(1462,0.04456961);
   h_D0->SetBinContent(1463,0.07125808);
   h_D0->SetBinContent(1464,0.07235569);
   h_D0->SetBinContent(1465,0.06719163);
   h_D0->SetBinContent(1466,0.06738385);
   h_D0->SetBinContent(1467,0.05516818);
   h_D0->SetBinContent(1468,0.05856851);
   h_D0->SetBinContent(1469,0.05859343);
   h_D0->SetBinContent(1470,0.05253094);
   h_D0->SetBinContent(1471,0.04744661);
   h_D0->SetBinContent(1472,0.04319399);
   h_D0->SetBinContent(1473,0.04475864);
   h_D0->SetBinContent(1474,0.06405911);
   h_D0->SetBinContent(1475,0.06295761);
   h_D0->SetBinContent(1476,0.05809766);
   h_D0->SetBinContent(1477,0.05540764);
   h_D0->SetBinContent(1478,0.04990771);
   h_D0->SetBinContent(1479,0.05209901);
   h_D0->SetBinContent(1480,0.04803963);
   h_D0->SetBinContent(1481,0.05099122);
   h_D0->SetBinContent(1482,0.04458718);
   h_D0->SetBinContent(1483,0.04771635);
   h_D0->SetBinContent(1484,0.02878682);
   h_D0->SetBinContent(1485,0.03337223);
   h_D0->SetBinContent(1486,0.02594784);
   h_D0->SetBinContent(1487,0.02014096);
   h_D0->SetBinContent(1488,0.01899968);
   h_D0->SetBinContent(1489,0.0208963);
   h_D0->SetBinContent(1490,0.01738646);
   h_D0->SetBinContent(1491,0.0205231);
   h_D0->SetBinContent(1492,0.01561024);
   h_D0->SetBinContent(1493,0.01327767);
   h_D0->SetBinContent(1494,0.01198999);
   h_D0->SetBinContent(1495,0.01241891);
   h_D0->SetBinContent(1496,0.01734571);
   h_D0->SetBinContent(1497,0.008431802);
   h_D0->SetBinContent(1498,0.01207834);
   h_D0->SetBinContent(1499,0.009959123);
   h_D0->SetBinContent(1500,0.009336158);
   h_D0->SetBinContent(1501,0.004910925);
   h_D0->SetBinContent(1502,0.006769234);
   h_D0->SetBinContent(1503,0.003608556);
   h_D0->SetBinContent(1504,0.002127771);
   h_D0->SetBinContent(1505,0.009183762);
   h_D0->SetBinContent(1506,0.006558366);
   h_D0->SetBinContent(1507,0.004264551);
   h_D0->SetBinContent(1508,0.002413548);
   h_D0->SetBinContent(1509,0.003675144);
   h_D0->SetBinContent(1510,0.002660495);
   h_D0->SetBinContent(1511,0.001014649);
   h_D0->SetBinContent(1547,0.0006308257);
   h_D0->SetBinContent(1548,0.00044287);
   h_D0->SetBinContent(1550,0.0006239353);
   h_D0->SetBinContent(1551,0.0123734);
   h_D0->SetBinContent(1552,0.0208925);
   h_D0->SetBinContent(1553,0.02099885);
   h_D0->SetBinContent(1554,0.02428179);
   h_D0->SetBinContent(1555,0.03586245);
   h_D0->SetBinContent(1556,0.06079147);
   h_D0->SetBinContent(1557,0.0415602);
   h_D0->SetBinContent(1558,0.06760448);
   h_D0->SetBinContent(1559,0.07814211);
   h_D0->SetBinContent(1560,0.07253296);
   h_D0->SetBinContent(1561,0.07793973);
   h_D0->SetBinContent(1562,0.07081701);
   h_D0->SetBinContent(1563,0.06479037);
   h_D0->SetBinContent(1564,0.06566511);
   h_D0->SetBinContent(1565,0.1075362);
   h_D0->SetBinContent(1566,0.1071502);
   h_D0->SetBinContent(1567,0.09940173);
   h_D0->SetBinContent(1568,0.09123057);
   h_D0->SetBinContent(1569,0.08391711);
   h_D0->SetBinContent(1570,0.09199755);
   h_D0->SetBinContent(1571,0.08826788);
   h_D0->SetBinContent(1572,0.08030509);
   h_D0->SetBinContent(1573,0.07803736);
   h_D0->SetBinContent(1574,0.06100813);
   h_D0->SetBinContent(1575,0.06569214);
   h_D0->SetBinContent(1576,0.0813405);
   h_D0->SetBinContent(1577,0.07836951);
   h_D0->SetBinContent(1578,0.06395329);
   h_D0->SetBinContent(1579,0.0596441);
   h_D0->SetBinContent(1580,0.05841402);
   h_D0->SetBinContent(1581,0.06363133);
   h_D0->SetBinContent(1582,0.06202879);
   h_D0->SetBinContent(1583,0.05735943);
   h_D0->SetBinContent(1584,0.05306689);
   h_D0->SetBinContent(1585,0.0465726);
   h_D0->SetBinContent(1586,0.03965277);
   h_D0->SetBinContent(1587,0.03392672);
   h_D0->SetBinContent(1588,0.03378299);
   h_D0->SetBinContent(1589,0.02832514);
   h_D0->SetBinContent(1590,0.03101539);
   h_D0->SetBinContent(1591,0.03027365);
   h_D0->SetBinContent(1592,0.03283122);
   h_D0->SetBinContent(1593,0.02325503);
   h_D0->SetBinContent(1594,0.02111784);
   h_D0->SetBinContent(1595,0.0219231);
   h_D0->SetBinContent(1596,0.02216319);
   h_D0->SetBinContent(1597,0.01542513);
   h_D0->SetBinContent(1598,0.01806684);
   h_D0->SetBinContent(1599,0.01438682);
   h_D0->SetBinContent(1600,0.01515476);
   h_D0->SetBinContent(1601,0.0176945);
   h_D0->SetBinContent(1602,0.009715546);
   h_D0->SetBinContent(1603,0.005144679);
   h_D0->SetBinContent(1604,0.003993481);
   h_D0->SetBinContent(1605,0.005702846);
   h_D0->SetBinContent(1606,0.002752317);
   h_D0->SetBinContent(1607,0.006279537);
   h_D0->SetBinContent(1608,0.001536671);
   h_D0->SetBinContent(1609,0.0009027024);
   h_D0->SetBinContent(1610,0.002986671);
   h_D0->SetBinContent(1611,0.0004275453);
   h_D0->SetBinContent(1612,0.005464554);
   h_D0->SetBinContent(1613,0.003369698);
   h_D0->SetBinContent(1614,0.0006087892);
   h_D0->SetBinContent(1647,0.002126186);
   h_D0->SetBinContent(1649,0.0002102752);
   h_D0->SetBinContent(1650,0.001310333);
   h_D0->SetBinContent(1651,0.003259887);
   h_D0->SetBinContent(1652,0.01446927);
   h_D0->SetBinContent(1653,0.01396125);
   h_D0->SetBinContent(1654,0.0265661);
   h_D0->SetBinContent(1655,0.04738391);
   h_D0->SetBinContent(1656,0.04921104);
   h_D0->SetBinContent(1657,0.06179794);
   h_D0->SetBinContent(1658,0.1009068);
   h_D0->SetBinContent(1659,0.07962042);
   h_D0->SetBinContent(1660,0.1096948);
   h_D0->SetBinContent(1661,0.1053076);
   h_D0->SetBinContent(1662,0.1088627);
   h_D0->SetBinContent(1663,0.1031621);
   h_D0->SetBinContent(1664,0.09332681);
   h_D0->SetBinContent(1665,0.08602772);
   h_D0->SetBinContent(1666,0.09840147);
   h_D0->SetBinContent(1667,0.158727);
   h_D0->SetBinContent(1668,0.1526768);
   h_D0->SetBinContent(1669,0.1324269);
   h_D0->SetBinContent(1670,0.1201977);
   h_D0->SetBinContent(1671,0.1217074);
   h_D0->SetBinContent(1672,0.1320776);
   h_D0->SetBinContent(1673,0.1293823);
   h_D0->SetBinContent(1674,0.1192933);
   h_D0->SetBinContent(1675,0.1093702);
   h_D0->SetBinContent(1676,0.1051785);
   h_D0->SetBinContent(1677,0.08825291);
   h_D0->SetBinContent(1678,0.09714588);
   h_D0->SetBinContent(1679,0.08303978);
   h_D0->SetBinContent(1680,0.07463917);
   h_D0->SetBinContent(1681,0.07158545);
   h_D0->SetBinContent(1682,0.06736187);
   h_D0->SetBinContent(1683,0.07211893);
   h_D0->SetBinContent(1684,0.0643796);
   h_D0->SetBinContent(1685,0.06261987);
   h_D0->SetBinContent(1686,0.05195807);
   h_D0->SetBinContent(1687,0.04236751);
   h_D0->SetBinContent(1688,0.04575687);
   h_D0->SetBinContent(1689,0.04778599);
   h_D0->SetBinContent(1690,0.04395564);
   h_D0->SetBinContent(1691,0.05160122);
   h_D0->SetBinContent(1692,0.03934572);
   h_D0->SetBinContent(1693,0.03180256);
   h_D0->SetBinContent(1694,0.03515611);
   h_D0->SetBinContent(1695,0.03453117);
   h_D0->SetBinContent(1696,0.0278649);
   h_D0->SetBinContent(1697,0.02405386);
   h_D0->SetBinContent(1698,0.02500015);
   h_D0->SetBinContent(1699,0.02515473);
   h_D0->SetBinContent(1700,0.01951294);
   h_D0->SetBinContent(1701,0.02165397);
   h_D0->SetBinContent(1702,0.0166103);
   h_D0->SetBinContent(1703,0.01489524);
   h_D0->SetBinContent(1704,0.01398759);
   h_D0->SetBinContent(1705,0.01093898);
   h_D0->SetBinContent(1706,0.008691545);
   h_D0->SetBinContent(1707,0.004426487);
   h_D0->SetBinContent(1708,0.002624822);
   h_D0->SetBinContent(1709,0.00524637);
   h_D0->SetBinContent(1710,0.003672943);
   h_D0->SetBinContent(1711,0.001143449);
   h_D0->SetBinContent(1712,0.001187673);
   h_D0->SetBinContent(1713,0.001617961);
   h_D0->SetBinContent(1714,0.001617961);
   h_D0->SetBinContent(1715,0.002166601);
   h_D0->SetBinContent(1748,0.0007087286);
   h_D0->SetBinContent(1749,0.003498241);
   h_D0->SetBinContent(1751,0.003795397);
   h_D0->SetBinContent(1752,0.01071879);
   h_D0->SetBinContent(1753,0.01240344);
   h_D0->SetBinContent(1754,0.02479896);
   h_D0->SetBinContent(1755,0.0269339);
   h_D0->SetBinContent(1756,0.0572964);
   h_D0->SetBinContent(1757,0.05819446);
   h_D0->SetBinContent(1758,0.06674146);
   h_D0->SetBinContent(1759,0.08211073);
   h_D0->SetBinContent(1760,0.12342);
   h_D0->SetBinContent(1761,0.1207018);
   h_D0->SetBinContent(1762,0.1299155);
   h_D0->SetBinContent(1763,0.1467593);
   h_D0->SetBinContent(1764,0.1518121);
   h_D0->SetBinContent(1765,0.1489886);
   h_D0->SetBinContent(1766,0.1234134);
   h_D0->SetBinContent(1767,0.1160089);
   h_D0->SetBinContent(1768,0.1268105);
   h_D0->SetBinContent(1769,0.1833498);
   h_D0->SetBinContent(1770,0.1634415);
   h_D0->SetBinContent(1771,0.149907);
   h_D0->SetBinContent(1772,0.1441954);
   h_D0->SetBinContent(1773,0.1288205);
   h_D0->SetBinContent(1774,0.1561304);
   h_D0->SetBinContent(1775,0.169067);
   h_D0->SetBinContent(1776,0.1311356);
   h_D0->SetBinContent(1777,0.1254728);
   h_D0->SetBinContent(1778,0.1222756);
   h_D0->SetBinContent(1779,0.1051456);
   h_D0->SetBinContent(1780,0.09841684);
   h_D0->SetBinContent(1781,0.09352551);
   h_D0->SetBinContent(1782,0.09256709);
   h_D0->SetBinContent(1783,0.08612647);
   h_D0->SetBinContent(1784,0.0811143);
   h_D0->SetBinContent(1785,0.08103825);
   h_D0->SetBinContent(1786,0.08099429);
   h_D0->SetBinContent(1787,0.06945869);
   h_D0->SetBinContent(1788,0.06058517);
   h_D0->SetBinContent(1789,0.05575171);
   h_D0->SetBinContent(1790,0.06146599);
   h_D0->SetBinContent(1791,0.05621662);
   h_D0->SetBinContent(1792,0.03621832);
   h_D0->SetBinContent(1793,0.04596515);
   h_D0->SetBinContent(1794,0.03502282);
   h_D0->SetBinContent(1795,0.03342938);
   h_D0->SetBinContent(1796,0.02758455);
   h_D0->SetBinContent(1797,0.02678686);
   h_D0->SetBinContent(1798,0.02306578);
   h_D0->SetBinContent(1799,0.01919093);
   h_D0->SetBinContent(1800,0.02244092);
   h_D0->SetBinContent(1801,0.02371686);
   h_D0->SetBinContent(1802,0.0181976);
   h_D0->SetBinContent(1803,0.02728681);
   h_D0->SetBinContent(1804,0.01389369);
   h_D0->SetBinContent(1805,0.01071599);
   h_D0->SetBinContent(1806,0.01105517);
   h_D0->SetBinContent(1807,0.008365675);
   h_D0->SetBinContent(1808,0.006945679);
   h_D0->SetBinContent(1809,0.006863062);
   h_D0->SetBinContent(1810,0.003670251);
   h_D0->SetBinContent(1811,0.008091028);
   h_D0->SetBinContent(1812,0.003290489);
   h_D0->SetBinContent(1813,0.0006087892);
   h_D0->SetBinContent(1815,0.00169209);
   h_D0->SetBinContent(1816,0.001083301);
   h_D0->SetBinContent(1817,0.00106932);
   h_D0->SetBinContent(1850,0.001063093);
   h_D0->SetBinContent(1851,0.001812285);
   h_D0->SetBinContent(1852,0.006709785);
   h_D0->SetBinContent(1853,0.009991896);
   h_D0->SetBinContent(1854,0.02320289);
   h_D0->SetBinContent(1855,0.02537252);
   h_D0->SetBinContent(1856,0.03698244);
   h_D0->SetBinContent(1857,0.06236157);
   h_D0->SetBinContent(1858,0.1042311);
   h_D0->SetBinContent(1859,0.08620375);
   h_D0->SetBinContent(1860,0.1008346);
   h_D0->SetBinContent(1861,0.1224776);
   h_D0->SetBinContent(1862,0.1771968);
   h_D0->SetBinContent(1863,0.1960688);
   h_D0->SetBinContent(1864,0.1874046);
   h_D0->SetBinContent(1865,0.2468253);
   h_D0->SetBinContent(1866,0.2269866);
   h_D0->SetBinContent(1867,0.2115422);
   h_D0->SetBinContent(1868,0.1992061);
   h_D0->SetBinContent(1869,0.1763597);
   h_D0->SetBinContent(1870,0.1734911);
   h_D0->SetBinContent(1871,0.2328601);
   h_D0->SetBinContent(1872,0.2139533);
   h_D0->SetBinContent(1873,0.1960668);
   h_D0->SetBinContent(1874,0.1716027);
   h_D0->SetBinContent(1875,0.157806);
   h_D0->SetBinContent(1876,0.1860508);
   h_D0->SetBinContent(1877,0.1979096);
   h_D0->SetBinContent(1878,0.1753082);
   h_D0->SetBinContent(1879,0.1576611);
   h_D0->SetBinContent(1880,0.1446084);
   h_D0->SetBinContent(1881,0.1268129);
   h_D0->SetBinContent(1882,0.1486773);
   h_D0->SetBinContent(1883,0.1321095);
   h_D0->SetBinContent(1884,0.1116276);
   h_D0->SetBinContent(1885,0.09203874);
   h_D0->SetBinContent(1886,0.09084782);
   h_D0->SetBinContent(1887,0.0823128);
   h_D0->SetBinContent(1888,0.091498);
   h_D0->SetBinContent(1889,0.07599449);
   h_D0->SetBinContent(1890,0.07596921);
   h_D0->SetBinContent(1891,0.06077607);
   h_D0->SetBinContent(1892,0.06532002);
   h_D0->SetBinContent(1893,0.06088169);
   h_D0->SetBinContent(1894,0.04582664);
   h_D0->SetBinContent(1895,0.05103457);
   h_D0->SetBinContent(1896,0.04751689);
   h_D0->SetBinContent(1897,0.02962434);
   h_D0->SetBinContent(1898,0.02880477);
   h_D0->SetBinContent(1899,0.0242604);
   h_D0->SetBinContent(1900,0.02010462);
   h_D0->SetBinContent(1901,0.01391633);
   h_D0->SetBinContent(1902,0.02521225);
   h_D0->SetBinContent(1903,0.01567247);
   h_D0->SetBinContent(1904,0.01163293);
   h_D0->SetBinContent(1905,0.009697505);
   h_D0->SetBinContent(1906,0.01608092);
   h_D0->SetBinContent(1907,0.01246026);
   h_D0->SetBinContent(1908,0.009424103);
   h_D0->SetBinContent(1909,0.004468312);
   h_D0->SetBinContent(1910,0.006237111);
   h_D0->SetBinContent(1911,0.01639106);
   h_D0->SetBinContent(1912,0.007372626);
   h_D0->SetBinContent(1913,0.007197662);
   h_D0->SetBinContent(1914,0.001348108);
   h_D0->SetBinContent(1916,0.002605274);
   h_D0->SetBinContent(1917,0.002605274);
   h_D0->SetBinContent(1918,0.001083301);
   h_D0->SetBinContent(1919,0.002166601);
   h_D0->SetBinContent(1952,0.0007087286);
   h_D0->SetBinContent(1953,0.006819974);
   h_D0->SetBinContent(1954,0.01061948);
   h_D0->SetBinContent(1955,0.01142095);
   h_D0->SetBinContent(1956,0.03061929);
   h_D0->SetBinContent(1957,0.03623477);
   h_D0->SetBinContent(1958,0.06305613);
   h_D0->SetBinContent(1959,0.1008698);
   h_D0->SetBinContent(1960,0.1207296);
   h_D0->SetBinContent(1961,0.1169504);
   h_D0->SetBinContent(1962,0.1334223);
   h_D0->SetBinContent(1963,0.1685791);
   h_D0->SetBinContent(1964,0.2275863);
   h_D0->SetBinContent(1965,0.244401);
   h_D0->SetBinContent(1966,0.2356738);
   h_D0->SetBinContent(1967,0.2846683);
   h_D0->SetBinContent(1968,0.2823664);
   h_D0->SetBinContent(1969,0.250953);
   h_D0->SetBinContent(1970,0.2253);
   h_D0->SetBinContent(1971,0.2207433);
   h_D0->SetBinContent(1972,0.2185685);
   h_D0->SetBinContent(1973,0.2526347);
   h_D0->SetBinContent(1974,0.2364714);
   h_D0->SetBinContent(1975,0.20558);
   h_D0->SetBinContent(1976,0.1987579);
   h_D0->SetBinContent(1977,0.1734782);
   h_D0->SetBinContent(1978,0.2058065);
   h_D0->SetBinContent(1979,0.2042008);
   h_D0->SetBinContent(1980,0.1865107);
   h_D0->SetBinContent(1981,0.165122);
   h_D0->SetBinContent(1982,0.1527982);
   h_D0->SetBinContent(1983,0.1362572);
   h_D0->SetBinContent(1984,0.1511798);
   h_D0->SetBinContent(1985,0.1231902);
   h_D0->SetBinContent(1986,0.1093428);
   h_D0->SetBinContent(1987,0.1021423);
   h_D0->SetBinContent(1988,0.09665554);
   h_D0->SetBinContent(1989,0.08562206);
   h_D0->SetBinContent(1990,0.09340617);
   h_D0->SetBinContent(1991,0.06945378);
   h_D0->SetBinContent(1992,0.06959804);
   h_D0->SetBinContent(1993,0.0614615);
   h_D0->SetBinContent(1994,0.05902862);
   h_D0->SetBinContent(1995,0.05029978);
   h_D0->SetBinContent(1996,0.05753204);
   h_D0->SetBinContent(1997,0.0467859);
   h_D0->SetBinContent(1998,0.03598534);
   h_D0->SetBinContent(1999,0.03009059);
   h_D0->SetBinContent(2000,0.03382399);
   h_D0->SetBinContent(2001,0.02735781);
   h_D0->SetBinContent(2002,0.02100201);
   h_D0->SetBinContent(2003,0.01605484);
   h_D0->SetBinContent(2004,0.02523295);
   h_D0->SetBinContent(2005,0.0115281);
   h_D0->SetBinContent(2006,0.01130053);
   h_D0->SetBinContent(2007,0.0140377);
   h_D0->SetBinContent(2008,0.01236888);
   h_D0->SetBinContent(2009,0.009014202);
   h_D0->SetBinContent(2010,0.01464275);
   h_D0->SetBinContent(2011,0.00603889);
   h_D0->SetBinContent(2012,0.0151307);
   h_D0->SetBinContent(2013,0.005737587);
   h_D0->SetBinContent(2014,0.0006426202);
   h_D0->SetBinContent(2015,-0.0004793527);
   h_D0->SetBinContent(2016,0.002704797);
   h_D0->SetBinContent(2017,0.001252139);
   h_D0->SetBinContent(2019,0.003367894);
   h_D0->SetBinContent(2020,0.001083301);
   h_D0->SetBinContent(2055,0.01358494);
   h_D0->SetBinContent(2056,0.03242377);
   h_D0->SetBinContent(2057,0.0338703);
   h_D0->SetBinContent(2058,0.06629882);
   h_D0->SetBinContent(2059,0.06639693);
   h_D0->SetBinContent(2060,0.1379173);
   h_D0->SetBinContent(2061,0.1901703);
   h_D0->SetBinContent(2062,0.1830117);
   h_D0->SetBinContent(2063,0.1881722);
   h_D0->SetBinContent(2064,0.2185518);
   h_D0->SetBinContent(2065,0.2929182);
   h_D0->SetBinContent(2066,0.3258048);
   h_D0->SetBinContent(2067,0.317552);
   h_D0->SetBinContent(2068,0.3960635);
   h_D0->SetBinContent(2069,0.3997187);
   h_D0->SetBinContent(2070,0.3786671);
   h_D0->SetBinContent(2071,0.36221);
   h_D0->SetBinContent(2072,0.3226265);
   h_D0->SetBinContent(2073,0.3049598);
   h_D0->SetBinContent(2074,0.2801943);
   h_D0->SetBinContent(2075,0.3336601);
   h_D0->SetBinContent(2076,0.2894117);
   h_D0->SetBinContent(2077,0.2688458);
   h_D0->SetBinContent(2078,0.2516952);
   h_D0->SetBinContent(2079,0.2162588);
   h_D0->SetBinContent(2080,0.2260486);
   h_D0->SetBinContent(2081,0.2128677);
   h_D0->SetBinContent(2082,0.2054611);
   h_D0->SetBinContent(2083,0.1862716);
   h_D0->SetBinContent(2084,0.1631538);
   h_D0->SetBinContent(2085,0.1526744);
   h_D0->SetBinContent(2086,0.1444437);
   h_D0->SetBinContent(2087,0.1248954);
   h_D0->SetBinContent(2088,0.1060522);
   h_D0->SetBinContent(2089,0.1019904);
   h_D0->SetBinContent(2090,0.09583995);
   h_D0->SetBinContent(2091,0.08387895);
   h_D0->SetBinContent(2092,0.07227009);
   h_D0->SetBinContent(2093,0.05826237);
   h_D0->SetBinContent(2094,0.06913884);
   h_D0->SetBinContent(2095,0.06183481);
   h_D0->SetBinContent(2096,0.04611159);
   h_D0->SetBinContent(2097,0.05938473);
   h_D0->SetBinContent(2098,0.04533848);
   h_D0->SetBinContent(2099,0.0418613);
   h_D0->SetBinContent(2100,0.03800544);
   h_D0->SetBinContent(2101,0.03369771);
   h_D0->SetBinContent(2102,0.02906254);
   h_D0->SetBinContent(2103,0.02359307);
   h_D0->SetBinContent(2104,0.01739024);
   h_D0->SetBinContent(2105,0.01768884);
   h_D0->SetBinContent(2106,0.01748699);
   h_D0->SetBinContent(2107,0.02084356);
   h_D0->SetBinContent(2108,0.0130806);
   h_D0->SetBinContent(2109,0.009647528);
   h_D0->SetBinContent(2110,0.009730757);
   h_D0->SetBinContent(2111,0.01239936);
   h_D0->SetBinContent(2112,0.007169829);
   h_D0->SetBinContent(2113,0.0052333);
   h_D0->SetBinContent(2114,0.003527071);
   h_D0->SetBinContent(2115,0.001252139);
   h_D0->SetBinContent(2116,0.00138438);
   h_D0->SetBinContent(2118,0.001252139);
   h_D0->SetBinContent(2120,0.001521973);
   h_D0->SetBinContent(2121,0.001521973);
   h_D0->SetBinContent(2122,0.001252139);
   h_D0->SetBinContent(2123,0.004296086);
   h_D0->SetBinContent(2155,0.0009567836);
   h_D0->SetBinContent(2156,0.0004522844);
   h_D0->SetBinContent(2157,0.01900321);
   h_D0->SetBinContent(2158,0.03669107);
   h_D0->SetBinContent(2159,0.04595313);
   h_D0->SetBinContent(2160,0.07622645);
   h_D0->SetBinContent(2161,0.08317543);
   h_D0->SetBinContent(2162,0.1569071);
   h_D0->SetBinContent(2163,0.2117798);
   h_D0->SetBinContent(2164,0.236558);
   h_D0->SetBinContent(2165,0.2338362);
   h_D0->SetBinContent(2166,0.2730496);
   h_D0->SetBinContent(2167,0.3330595);
   h_D0->SetBinContent(2168,0.3861066);
   h_D0->SetBinContent(2169,0.3749882);
   h_D0->SetBinContent(2170,0.4522915);
   h_D0->SetBinContent(2171,0.4453384);
   h_D0->SetBinContent(2172,0.4310414);
   h_D0->SetBinContent(2173,0.3828574);
   h_D0->SetBinContent(2174,0.3594089);
   h_D0->SetBinContent(2175,0.3334142);
   h_D0->SetBinContent(2176,0.3003812);
   h_D0->SetBinContent(2177,0.3283732);
   h_D0->SetBinContent(2178,0.313764);
   h_D0->SetBinContent(2179,0.2587183);
   h_D0->SetBinContent(2180,0.2447006);
   h_D0->SetBinContent(2181,0.2282378);
   h_D0->SetBinContent(2182,0.2248523);
   h_D0->SetBinContent(2183,0.2217013);
   h_D0->SetBinContent(2184,0.2077949);
   h_D0->SetBinContent(2185,0.1830199);
   h_D0->SetBinContent(2186,0.1520746);
   h_D0->SetBinContent(2187,0.1507387);
   h_D0->SetBinContent(2188,0.1405545);
   h_D0->SetBinContent(2189,0.1122911);
   h_D0->SetBinContent(2190,0.1027134);
   h_D0->SetBinContent(2191,0.09568476);
   h_D0->SetBinContent(2192,0.09203842);
   h_D0->SetBinContent(2193,0.07441976);
   h_D0->SetBinContent(2194,0.07400566);
   h_D0->SetBinContent(2195,0.0665092);
   h_D0->SetBinContent(2196,0.0525542);
   h_D0->SetBinContent(2197,0.04803497);
   h_D0->SetBinContent(2198,0.05567567);
   h_D0->SetBinContent(2199,0.03868893);
   h_D0->SetBinContent(2200,0.03235845);
   h_D0->SetBinContent(2201,0.03693193);
   h_D0->SetBinContent(2202,0.03853566);
   h_D0->SetBinContent(2203,0.03432502);
   h_D0->SetBinContent(2204,0.02405937);
   h_D0->SetBinContent(2205,0.02014468);
   h_D0->SetBinContent(2206,0.0177413);
   h_D0->SetBinContent(2207,0.01898296);
   h_D0->SetBinContent(2208,0.01801115);
   h_D0->SetBinContent(2209,0.01543221);
   h_D0->SetBinContent(2210,0.01152633);
   h_D0->SetBinContent(2211,0.01160095);
   h_D0->SetBinContent(2212,0.007376449);
   h_D0->SetBinContent(2213,0.01251925);
   h_D0->SetBinContent(2214,0.007439402);
   h_D0->SetBinContent(2215,0.004441376);
   h_D0->SetBinContent(2216,0.004078005);
   h_D0->SetBinContent(2217,0.001423381);
   h_D0->SetBinContent(2218,0.0007583105);
   h_D0->SetBinContent(2220,0.002536622);
   h_D0->SetBinContent(2257,0.003081032);
   h_D0->SetBinContent(2258,0.006726664);
   h_D0->SetBinContent(2259,0.02918451);
   h_D0->SetBinContent(2260,0.04778841);
   h_D0->SetBinContent(2261,0.08597524);
   h_D0->SetBinContent(2262,0.0950358);
   h_D0->SetBinContent(2263,0.1908851);
   h_D0->SetBinContent(2264,0.2616815);
   h_D0->SetBinContent(2265,0.2975551);
   h_D0->SetBinContent(2266,0.4574861);
   h_D0->SetBinContent(2267,0.4273283);
   h_D0->SetBinContent(2268,0.5021831);
   h_D0->SetBinContent(2269,0.535174);
   h_D0->SetBinContent(2270,0.561768);
   h_D0->SetBinContent(2271,0.6061877);
   h_D0->SetBinContent(2272,0.5762831);
   h_D0->SetBinContent(2273,0.6015553);
   h_D0->SetBinContent(2274,0.5265354);
   h_D0->SetBinContent(2275,0.4706916);
   h_D0->SetBinContent(2276,0.4583913);
   h_D0->SetBinContent(2277,0.4045874);
   h_D0->SetBinContent(2278,0.3794021);
   h_D0->SetBinContent(2279,0.3605356);
   h_D0->SetBinContent(2280,0.3282933);
   h_D0->SetBinContent(2281,0.2923265);
   h_D0->SetBinContent(2282,0.2591456);
   h_D0->SetBinContent(2283,0.2478096);
   h_D0->SetBinContent(2284,0.2221425);
   h_D0->SetBinContent(2285,0.2150924);
   h_D0->SetBinContent(2286,0.1880128);
   h_D0->SetBinContent(2287,0.1710152);
   h_D0->SetBinContent(2288,0.1397313);
   h_D0->SetBinContent(2289,0.1356088);
   h_D0->SetBinContent(2290,0.1255271);
   h_D0->SetBinContent(2291,0.1146624);
   h_D0->SetBinContent(2292,0.1010274);
   h_D0->SetBinContent(2293,0.09346301);
   h_D0->SetBinContent(2294,0.08016253);
   h_D0->SetBinContent(2295,0.08245799);
   h_D0->SetBinContent(2296,0.05464319);
   h_D0->SetBinContent(2297,0.05023952);
   h_D0->SetBinContent(2298,0.04863269);
   h_D0->SetBinContent(2299,0.04462882);
   h_D0->SetBinContent(2300,0.03910385);
   h_D0->SetBinContent(2301,0.03454252);
   h_D0->SetBinContent(2302,0.03632406);
   h_D0->SetBinContent(2303,0.02367633);
   h_D0->SetBinContent(2304,0.02157801);
   h_D0->SetBinContent(2305,0.02593571);
   h_D0->SetBinContent(2306,0.01546202);
   h_D0->SetBinContent(2307,0.01545102);
   h_D0->SetBinContent(2308,0.01901488);
   h_D0->SetBinContent(2309,0.01362281);
   h_D0->SetBinContent(2310,0.01386091);
   h_D0->SetBinContent(2311,0.009748112);
   h_D0->SetBinContent(2312,0.01372534);
   h_D0->SetBinContent(2313,0.009691501);
   h_D0->SetBinContent(2314,0.007115913);
   h_D0->SetBinContent(2315,0.003363909);
   h_D0->SetBinContent(2316,0.009021884);
   h_D0->SetBinContent(2317,0.005949299);
   h_D0->SetBinContent(2318,0.002699783);
   h_D0->SetBinContent(2319,0.001024682);
   h_D0->SetBinContent(2320,0.004226374);
   h_D0->SetBinContent(2321,0.004101713);
   h_D0->SetBinContent(2322,0.003293306);
   h_D0->SetBinContent(2323,0.002536622);
   h_D0->SetBinContent(2326,0.001014649);
   h_D0->SetBinContent(2358,0.0002126186);
   h_D0->SetBinContent(2359,0.003023381);
   h_D0->SetBinContent(2360,0.005076088);
   h_D0->SetBinContent(2361,0.03447833);
   h_D0->SetBinContent(2362,0.06821902);
   h_D0->SetBinContent(2363,0.1085105);
   h_D0->SetBinContent(2364,0.1217335);
   h_D0->SetBinContent(2365,0.2353915);
   h_D0->SetBinContent(2366,0.308962);
   h_D0->SetBinContent(2367,0.3289015);
   h_D0->SetBinContent(2368,0.5027776);
   h_D0->SetBinContent(2369,0.4506803);
   h_D0->SetBinContent(2370,0.5126136);
   h_D0->SetBinContent(2371,0.5626408);
   h_D0->SetBinContent(2372,0.6108136);
   h_D0->SetBinContent(2373,0.6414988);
   h_D0->SetBinContent(2374,0.6031947);
   h_D0->SetBinContent(2375,0.6197119);
   h_D0->SetBinContent(2376,0.5455834);
   h_D0->SetBinContent(2377,0.4969338);
   h_D0->SetBinContent(2378,0.4333892);
   h_D0->SetBinContent(2379,0.4007588);
   h_D0->SetBinContent(2380,0.3780825);
   h_D0->SetBinContent(2381,0.3622087);
   h_D0->SetBinContent(2382,0.3316953);
   h_D0->SetBinContent(2383,0.2994046);
   h_D0->SetBinContent(2384,0.2596961);
   h_D0->SetBinContent(2385,0.2349237);
   h_D0->SetBinContent(2386,0.229484);
   h_D0->SetBinContent(2387,0.2047015);
   h_D0->SetBinContent(2388,0.1776238);
   h_D0->SetBinContent(2389,0.1639874);
   h_D0->SetBinContent(2390,0.1429623);
   h_D0->SetBinContent(2391,0.1285097);
   h_D0->SetBinContent(2392,0.1255599);
   h_D0->SetBinContent(2393,0.1047983);
   h_D0->SetBinContent(2394,0.1031273);
   h_D0->SetBinContent(2395,0.08404581);
   h_D0->SetBinContent(2396,0.07865881);
   h_D0->SetBinContent(2397,0.06980917);
   h_D0->SetBinContent(2398,0.04934619);
   h_D0->SetBinContent(2399,0.04987433);
   h_D0->SetBinContent(2400,0.04746214);
   h_D0->SetBinContent(2401,0.03476735);
   h_D0->SetBinContent(2402,0.03381443);
   h_D0->SetBinContent(2403,0.03078379);
   h_D0->SetBinContent(2404,0.03492867);
   h_D0->SetBinContent(2405,0.01864027);
   h_D0->SetBinContent(2406,0.02238565);
   h_D0->SetBinContent(2407,0.02562174);
   h_D0->SetBinContent(2408,0.01502196);
   h_D0->SetBinContent(2409,0.01925744);
   h_D0->SetBinContent(2410,0.008691303);
   h_D0->SetBinContent(2411,0.007320041);
   h_D0->SetBinContent(2412,0.009569703);
   h_D0->SetBinContent(2413,0.00844791);
   h_D0->SetBinContent(2414,0.009121508);
   h_D0->SetBinContent(2415,0.0119511);
   h_D0->SetBinContent(2416,0.007862579);
   h_D0->SetBinContent(2417,0.005874921);
   h_D0->SetBinContent(2418,0.003971086);
   h_D0->SetBinContent(2419,0.001930149);
   h_D0->SetBinContent(2420,0.006266098);
   h_D0->SetBinContent(2421,0.002933695);
   h_D0->SetBinContent(2422,0.002072415);
   h_D0->SetBinContent(2423,0.003709016);
   h_D0->SetBinContent(2424,0.0008425672);
   h_D0->SetBinContent(2429,0.002536622);
   h_D0->SetBinContent(2460,0.001063093);
   h_D0->SetBinContent(2461,0.008223784);
   h_D0->SetBinContent(2462,0.03912155);
   h_D0->SetBinContent(2463,0.09368144);
   h_D0->SetBinContent(2464,0.126515);
   h_D0->SetBinContent(2465,0.2025221);
   h_D0->SetBinContent(2466,0.3019907);
   h_D0->SetBinContent(2467,0.4990963);
   h_D0->SetBinContent(2468,0.5421664);
   h_D0->SetBinContent(2469,0.6957198);
   h_D0->SetBinContent(2470,0.7770849);
   h_D0->SetBinContent(2471,0.6814346);
   h_D0->SetBinContent(2472,0.7271258);
   h_D0->SetBinContent(2473,0.8115714);
   h_D0->SetBinContent(2474,0.7854074);
   h_D0->SetBinContent(2475,0.7269817);
   h_D0->SetBinContent(2476,0.7550882);
   h_D0->SetBinContent(2477,0.6620572);
   h_D0->SetBinContent(2478,0.5406963);
   h_D0->SetBinContent(2479,0.5015151);
   h_D0->SetBinContent(2480,0.4586842);
   h_D0->SetBinContent(2481,0.4220679);
   h_D0->SetBinContent(2482,0.3772032);
   h_D0->SetBinContent(2483,0.4297568);
   h_D0->SetBinContent(2484,0.3879667);
   h_D0->SetBinContent(2485,0.3466392);
   h_D0->SetBinContent(2486,0.2911247);
   h_D0->SetBinContent(2487,0.2753657);
   h_D0->SetBinContent(2488,0.2261554);
   h_D0->SetBinContent(2489,0.1981813);
   h_D0->SetBinContent(2490,0.1776861);
   h_D0->SetBinContent(2491,0.1696872);
   h_D0->SetBinContent(2492,0.1551726);
   h_D0->SetBinContent(2493,0.1327046);
   h_D0->SetBinContent(2494,0.1124418);
   h_D0->SetBinContent(2495,0.1052058);
   h_D0->SetBinContent(2496,0.09926182);
   h_D0->SetBinContent(2497,0.08244779);
   h_D0->SetBinContent(2498,0.07211538);
   h_D0->SetBinContent(2499,0.06487695);
   h_D0->SetBinContent(2500,0.05393346);
   h_D0->SetBinContent(2501,0.04183555);
   h_D0->SetBinContent(2502,0.04463909);
   h_D0->SetBinContent(2503,0.0352725);
   h_D0->SetBinContent(2504,0.03361956);
   h_D0->SetBinContent(2505,0.03409706);
   h_D0->SetBinContent(2506,0.03133832);
   h_D0->SetBinContent(2507,0.03242347);
   h_D0->SetBinContent(2508,0.02012951);
   h_D0->SetBinContent(2509,0.02196823);
   h_D0->SetBinContent(2510,0.01539473);
   h_D0->SetBinContent(2511,0.01509794);
   h_D0->SetBinContent(2512,0.01665212);
   h_D0->SetBinContent(2513,0.01134641);
   h_D0->SetBinContent(2514,0.01472119);
   h_D0->SetBinContent(2515,0.01116655);
   h_D0->SetBinContent(2516,0.004358389);
   h_D0->SetBinContent(2517,0.003200186);
   h_D0->SetBinContent(2518,0.001681864);
   h_D0->SetBinContent(2519,0.005445245);
   h_D0->SetBinContent(2520,0.002826002);
   h_D0->SetBinContent(2521,0.0006594004);
   h_D0->SetBinContent(2522,0.000124044);
   h_D0->SetBinContent(2523,0.001486532);
   h_D0->SetBinContent(2524,0.0005073243);
   h_D0->SetBinContent(2525,0.0004896038);
   h_D0->SetBinContent(2526,0.0004896038);
   h_D0->SetBinContent(2562,0.001913567);
   h_D0->SetBinContent(2563,0.009706572);
   h_D0->SetBinContent(2564,0.04227588);
   h_D0->SetBinContent(2565,0.08930424);
   h_D0->SetBinContent(2566,0.1325781);
   h_D0->SetBinContent(2567,0.2035974);
   h_D0->SetBinContent(2568,0.3334088);
   h_D0->SetBinContent(2569,0.5306262);
   h_D0->SetBinContent(2570,0.5910116);
   h_D0->SetBinContent(2571,0.7073727);
   h_D0->SetBinContent(2572,0.8051231);
   h_D0->SetBinContent(2573,0.6791175);
   h_D0->SetBinContent(2574,0.7309026);
   h_D0->SetBinContent(2575,0.8516387);
   h_D0->SetBinContent(2576,0.815861);
   h_D0->SetBinContent(2577,0.7440042);
   h_D0->SetBinContent(2578,0.777841);
   h_D0->SetBinContent(2579,0.6306698);
   h_D0->SetBinContent(2580,0.5789026);
   h_D0->SetBinContent(2581,0.4975621);
   h_D0->SetBinContent(2582,0.4473228);
   h_D0->SetBinContent(2583,0.4197419);
   h_D0->SetBinContent(2584,0.3812552);
   h_D0->SetBinContent(2585,0.4169458);
   h_D0->SetBinContent(2586,0.3710042);
   h_D0->SetBinContent(2587,0.3206062);
   h_D0->SetBinContent(2588,0.2821123);
   h_D0->SetBinContent(2589,0.2767257);
   h_D0->SetBinContent(2590,0.2338389);
   h_D0->SetBinContent(2591,0.208521);
   h_D0->SetBinContent(2592,0.1821724);
   h_D0->SetBinContent(2593,0.1759702);
   h_D0->SetBinContent(2594,0.1459404);
   h_D0->SetBinContent(2595,0.1318435);
   h_D0->SetBinContent(2596,0.1133262);
   h_D0->SetBinContent(2597,0.1055867);
   h_D0->SetBinContent(2598,0.08736396);
   h_D0->SetBinContent(2599,0.08126752);
   h_D0->SetBinContent(2600,0.06547836);
   h_D0->SetBinContent(2601,0.05829732);
   h_D0->SetBinContent(2602,0.06007927);
   h_D0->SetBinContent(2603,0.04691085);
   h_D0->SetBinContent(2604,0.03912041);
   h_D0->SetBinContent(2605,0.0294425);
   h_D0->SetBinContent(2606,0.02787853);
   h_D0->SetBinContent(2607,0.02691947);
   h_D0->SetBinContent(2608,0.02753769);
   h_D0->SetBinContent(2609,0.02365085);
   h_D0->SetBinContent(2610,0.02280365);
   h_D0->SetBinContent(2611,0.02364729);
   h_D0->SetBinContent(2612,0.01793162);
   h_D0->SetBinContent(2613,0.01200268);
   h_D0->SetBinContent(2614,0.01522572);
   h_D0->SetBinContent(2615,0.0101116);
   h_D0->SetBinContent(2616,0.009507164);
   h_D0->SetBinContent(2617,0.01339166);
   h_D0->SetBinContent(2618,0.002455091);
   h_D0->SetBinContent(2619,0.002277483);
   h_D0->SetBinContent(2620,0.004311618);
   h_D0->SetBinContent(2621,0.003802304);
   h_D0->SetBinContent(2622,0.002116885);
   h_D0->SetBinContent(2623,0.0005073243);
   h_D0->SetBinContent(2624,0.0004896038);
   h_D0->SetBinContent(2625,0.001504252);
   h_D0->SetBinContent(2626,0.0004896038);
   h_D0->SetBinContent(2663,0.00290695);
   h_D0->SetBinContent(2664,0.01071995);
   h_D0->SetBinContent(2665,0.06178906);
   h_D0->SetBinContent(2666,0.1129225);
   h_D0->SetBinContent(2667,0.2035081);
   h_D0->SetBinContent(2668,0.3900536);
   h_D0->SetBinContent(2669,0.4238608);
   h_D0->SetBinContent(2670,0.666502);
   h_D0->SetBinContent(2671,0.8663132);
   h_D0->SetBinContent(2672,0.9221285);
   h_D0->SetBinContent(2673,1.038873);
   h_D0->SetBinContent(2674,1.11867);
   h_D0->SetBinContent(2675,0.9434318);
   h_D0->SetBinContent(2676,0.9631332);
   h_D0->SetBinContent(2677,0.8919703);
   h_D0->SetBinContent(2678,0.8407402);
   h_D0->SetBinContent(2679,0.8464393);
   h_D0->SetBinContent(2680,0.8262155);
   h_D0->SetBinContent(2681,0.7257572);
   h_D0->SetBinContent(2682,0.6582845);
   h_D0->SetBinContent(2683,0.5847576);
   h_D0->SetBinContent(2684,0.5388809);
   h_D0->SetBinContent(2685,0.4860823);
   h_D0->SetBinContent(2686,0.4233583);
   h_D0->SetBinContent(2687,0.4023385);
   h_D0->SetBinContent(2688,0.355974);
   h_D0->SetBinContent(2689,0.2966967);
   h_D0->SetBinContent(2690,0.2835832);
   h_D0->SetBinContent(2691,0.2461693);
   h_D0->SetBinContent(2692,0.2321675);
   h_D0->SetBinContent(2693,0.2164102);
   h_D0->SetBinContent(2694,0.1862751);
   h_D0->SetBinContent(2695,0.1703474);
   h_D0->SetBinContent(2696,0.1500856);
   h_D0->SetBinContent(2697,0.1293199);
   h_D0->SetBinContent(2698,0.1375799);
   h_D0->SetBinContent(2699,0.1067845);
   h_D0->SetBinContent(2700,0.09422845);
   h_D0->SetBinContent(2701,0.08367554);
   h_D0->SetBinContent(2702,0.07694353);
   h_D0->SetBinContent(2703,0.07429259);
   h_D0->SetBinContent(2704,0.06180973);
   h_D0->SetBinContent(2705,0.05725978);
   h_D0->SetBinContent(2706,0.06137347);
   h_D0->SetBinContent(2707,0.04126345);
   h_D0->SetBinContent(2708,0.05177152);
   h_D0->SetBinContent(2709,0.03782064);
   h_D0->SetBinContent(2710,0.03120241);
   h_D0->SetBinContent(2711,0.02662258);
   h_D0->SetBinContent(2712,0.02281836);
   h_D0->SetBinContent(2713,0.01588782);
   h_D0->SetBinContent(2714,0.01422307);
   h_D0->SetBinContent(2715,0.01620007);
   h_D0->SetBinContent(2716,0.01280689);
   h_D0->SetBinContent(2717,0.01184103);
   h_D0->SetBinContent(2718,0.009249683);
   h_D0->SetBinContent(2719,0.01033099);
   h_D0->SetBinContent(2720,0.005671411);
   h_D0->SetBinContent(2721,0.004934616);
   h_D0->SetBinContent(2722,0.001891219);
   h_D0->SetBinContent(2723,0.005264042);
   h_D0->SetBinContent(2724,0.002984245);
   h_D0->SetBinContent(2725,0.00150948);
   h_D0->SetBinContent(2726,0.0004348494);
   h_D0->SetBinContent(2727,0.003645655);
   h_D0->SetBinContent(2728,0.002242601);
   h_D0->SetBinContent(2729,0.0005871024);
   h_D0->SetBinContent(2730,0.00288553);
   h_D0->SetBinContent(2732,0.0006893732);
   h_D0->SetBinContent(2733,0.001378746);
   h_D0->SetBinContent(2734,0.0006893732);
   h_D0->SetBinContent(2736,0.0006893732);
   h_D0->SetBinContent(2765,0.002519664);
   h_D0->SetBinContent(2766,0.01908059);
   h_D0->SetBinContent(2767,0.07612364);
   h_D0->SetBinContent(2768,0.1223012);
   h_D0->SetBinContent(2769,0.2215457);
   h_D0->SetBinContent(2770,0.4154626);
   h_D0->SetBinContent(2771,0.4274519);
   h_D0->SetBinContent(2772,0.7029258);
   h_D0->SetBinContent(2773,0.9157314);
   h_D0->SetBinContent(2774,0.9768309);
   h_D0->SetBinContent(2775,1.09922);
   h_D0->SetBinContent(2776,1.146998);
   h_D0->SetBinContent(2777,0.9555375);
   h_D0->SetBinContent(2778,1.009371);
   h_D0->SetBinContent(2779,0.907686);
   h_D0->SetBinContent(2780,0.8221375);
   h_D0->SetBinContent(2781,0.8566565);
   h_D0->SetBinContent(2782,0.829112);
   h_D0->SetBinContent(2783,0.717639);
   h_D0->SetBinContent(2784,0.6652456);
   h_D0->SetBinContent(2785,0.5967268);
   h_D0->SetBinContent(2786,0.5412533);
   h_D0->SetBinContent(2787,0.4935458);
   h_D0->SetBinContent(2788,0.4463272);
   h_D0->SetBinContent(2789,0.3827226);
   h_D0->SetBinContent(2790,0.3475807);
   h_D0->SetBinContent(2791,0.3152697);
   h_D0->SetBinContent(2792,0.2755553);
   h_D0->SetBinContent(2793,0.2381931);
   h_D0->SetBinContent(2794,0.2314271);
   h_D0->SetBinContent(2795,0.210393);
   h_D0->SetBinContent(2796,0.1890601);
   h_D0->SetBinContent(2797,0.1628077);
   h_D0->SetBinContent(2798,0.1477733);
   h_D0->SetBinContent(2799,0.1238883);
   h_D0->SetBinContent(2800,0.1177766);
   h_D0->SetBinContent(2801,0.108642);
   h_D0->SetBinContent(2802,0.08524197);
   h_D0->SetBinContent(2803,0.08520106);
   h_D0->SetBinContent(2804,0.0848055);
   h_D0->SetBinContent(2805,0.06818108);
   h_D0->SetBinContent(2806,0.07575978);
   h_D0->SetBinContent(2807,0.06005699);
   h_D0->SetBinContent(2808,0.05624336);
   h_D0->SetBinContent(2809,0.04489283);
   h_D0->SetBinContent(2810,0.03681121);
   h_D0->SetBinContent(2811,0.03371093);
   h_D0->SetBinContent(2812,0.03135483);
   h_D0->SetBinContent(2813,0.02343345);
   h_D0->SetBinContent(2814,0.02685767);
   h_D0->SetBinContent(2815,0.0195911);
   h_D0->SetBinContent(2816,0.01861429);
   h_D0->SetBinContent(2817,0.007798104);
   h_D0->SetBinContent(2818,0.009011161);
   h_D0->SetBinContent(2819,0.007989788);
   h_D0->SetBinContent(2820,0.009416431);
   h_D0->SetBinContent(2821,0.008470412);
   h_D0->SetBinContent(2822,0.006239045);
   h_D0->SetBinContent(2823,0.006598455);
   h_D0->SetBinContent(2824,0.00340576);
   h_D0->SetBinContent(2825,0.00352011);
   h_D0->SetBinContent(2826,0.004650867);
   h_D0->SetBinContent(2827,0.001021952);
   h_D0->SetBinContent(2828,0.001854008);
   h_D0->SetBinContent(2829,0.002387551);
   h_D0->SetBinContent(2830,0.002829703);
   h_D0->SetBinContent(2831,0.0005871024);
   h_D0->SetBinContent(2832,0.0004348494);
   h_D0->SetBinContent(2833,0.001378746);
   h_D0->SetBinContent(2836,0.001378746);
   h_D0->SetBinContent(2838,0.0006893732);
   h_D0->SetBinContent(2865,0.001525769);
   h_D0->SetBinContent(2866,0.00284978);
   h_D0->SetBinContent(2867,0.006077094);
   h_D0->SetBinContent(2868,0.01790173);
   h_D0->SetBinContent(2869,0.1178611);
   h_D0->SetBinContent(2870,0.2673498);
   h_D0->SetBinContent(2871,0.5788479);
   h_D0->SetBinContent(2872,0.8966248);
   h_D0->SetBinContent(2873,0.8105778);
   h_D0->SetBinContent(2874,1.039716);
   h_D0->SetBinContent(2875,1.201555);
   h_D0->SetBinContent(2876,1.263977);
   h_D0->SetBinContent(2877,1.439332);
   h_D0->SetBinContent(2878,1.351473);
   h_D0->SetBinContent(2879,1.098545);
   h_D0->SetBinContent(2880,1.039805);
   h_D0->SetBinContent(2881,1.00843);
   h_D0->SetBinContent(2882,0.9753866);
   h_D0->SetBinContent(2883,0.9533908);
   h_D0->SetBinContent(2884,0.8852516);
   h_D0->SetBinContent(2885,0.7595817);
   h_D0->SetBinContent(2886,0.6655854);
   h_D0->SetBinContent(2887,0.5865571);
   h_D0->SetBinContent(2888,0.5477167);
   h_D0->SetBinContent(2889,0.4982568);
   h_D0->SetBinContent(2890,0.432477);
   h_D0->SetBinContent(2891,0.3788444);
   h_D0->SetBinContent(2892,0.3375436);
   h_D0->SetBinContent(2893,0.2983631);
   h_D0->SetBinContent(2894,0.2596932);
   h_D0->SetBinContent(2895,0.2389861);
   h_D0->SetBinContent(2896,0.2222707);
   h_D0->SetBinContent(2897,0.2049223);
   h_D0->SetBinContent(2898,0.2036806);
   h_D0->SetBinContent(2899,0.1640909);
   h_D0->SetBinContent(2900,0.1453821);
   h_D0->SetBinContent(2901,0.1254523);
   h_D0->SetBinContent(2902,0.1291843);
   h_D0->SetBinContent(2903,0.1134147);
   h_D0->SetBinContent(2904,0.1005519);
   h_D0->SetBinContent(2905,0.1067875);
   h_D0->SetBinContent(2906,0.0855494);
   h_D0->SetBinContent(2907,0.0682278);
   h_D0->SetBinContent(2908,0.06183018);
   h_D0->SetBinContent(2909,0.0563039);
   h_D0->SetBinContent(2910,0.04333957);
   h_D0->SetBinContent(2911,0.04391682);
   h_D0->SetBinContent(2912,0.03420526);
   h_D0->SetBinContent(2913,0.03279769);
   h_D0->SetBinContent(2914,0.03138956);
   h_D0->SetBinContent(2915,0.01929983);
   h_D0->SetBinContent(2916,0.01532461);
   h_D0->SetBinContent(2917,0.02068141);
   h_D0->SetBinContent(2918,0.02044861);
   h_D0->SetBinContent(2919,0.0210164);
   h_D0->SetBinContent(2920,0.01004235);
   h_D0->SetBinContent(2921,0.008166114);
   h_D0->SetBinContent(2922,0.01145694);
   h_D0->SetBinContent(2923,0.01129387);
   h_D0->SetBinContent(2924,0.0050827);
   h_D0->SetBinContent(2925,0.008597204);
   h_D0->SetBinContent(2926,0.008272758);
   h_D0->SetBinContent(2927,0.003919022);
   h_D0->SetBinContent(2928,0.005118045);
   h_D0->SetBinContent(2929,-0.0001395172);
   h_D0->SetBinContent(2930,0.003579664);
   h_D0->SetBinContent(2931,0.001296704);
   h_D0->SetBinContent(2932,0.002184797);
   h_D0->SetBinContent(2933,-0.0005741258);
   h_D0->SetBinContent(2934,0.002771079);
   h_D0->SetBinContent(2967,0.003157002);
   h_D0->SetBinContent(2968,0.003849851);
   h_D0->SetBinContent(2969,0.007173676);
   h_D0->SetBinContent(2970,0.02359195);
   h_D0->SetBinContent(2971,0.1364595);
   h_D0->SetBinContent(2972,0.2824966);
   h_D0->SetBinContent(2973,0.6351334);
   h_D0->SetBinContent(2974,0.987836);
   h_D0->SetBinContent(2975,0.839485);
   h_D0->SetBinContent(2976,1.120089);
   h_D0->SetBinContent(2977,1.238693);
   h_D0->SetBinContent(2978,1.346326);
   h_D0->SetBinContent(2979,1.48987);
   h_D0->SetBinContent(2980,1.412068);
   h_D0->SetBinContent(2981,1.138173);
   h_D0->SetBinContent(2982,1.070841);
   h_D0->SetBinContent(2983,1.049654);
   h_D0->SetBinContent(2984,0.9962178);
   h_D0->SetBinContent(2985,0.9800462);
   h_D0->SetBinContent(2986,0.8848452);
   h_D0->SetBinContent(2987,0.7785694);
   h_D0->SetBinContent(2988,0.6816687);
   h_D0->SetBinContent(2989,0.6125911);
   h_D0->SetBinContent(2990,0.5266504);
   h_D0->SetBinContent(2991,0.4820265);
   h_D0->SetBinContent(2992,0.406829);
   h_D0->SetBinContent(2993,0.3715722);
   h_D0->SetBinContent(2994,0.3192047);
   h_D0->SetBinContent(2995,0.2898048);
   h_D0->SetBinContent(2996,0.2724168);
   h_D0->SetBinContent(2997,0.2255013);
   h_D0->SetBinContent(2998,0.2245991);
   h_D0->SetBinContent(2999,0.2001159);
   h_D0->SetBinContent(3000,0.196981);
   h_D0->SetBinContent(3001,0.1536056);
   h_D0->SetBinContent(3002,0.1404412);
   h_D0->SetBinContent(3003,0.1415712);
   h_D0->SetBinContent(3004,0.1249118);
   h_D0->SetBinContent(3005,0.1207286);
   h_D0->SetBinContent(3006,0.1035238);
   h_D0->SetBinContent(3007,0.09090326);
   h_D0->SetBinContent(3008,0.0807498);
   h_D0->SetBinContent(3009,0.07069118);
   h_D0->SetBinContent(3010,0.05551935);
   h_D0->SetBinContent(3011,0.0519612);
   h_D0->SetBinContent(3012,0.04468438);
   h_D0->SetBinContent(3013,0.04001438);
   h_D0->SetBinContent(3014,0.03803458);
   h_D0->SetBinContent(3015,0.02781507);
   h_D0->SetBinContent(3016,0.02287612);
   h_D0->SetBinContent(3017,0.02368897);
   h_D0->SetBinContent(3018,0.0217033);
   h_D0->SetBinContent(3019,0.01812266);
   h_D0->SetBinContent(3020,0.01212171);
   h_D0->SetBinContent(3021,0.01565865);
   h_D0->SetBinContent(3022,0.01123504);
   h_D0->SetBinContent(3023,0.009613135);
   h_D0->SetBinContent(3024,0.0112046);
   h_D0->SetBinContent(3025,0.006185909);
   h_D0->SetBinContent(3026,0.007914593);
   h_D0->SetBinContent(3027,0.002276957);
   h_D0->SetBinContent(3028,0.004513886);
   h_D0->SetBinContent(3029,0.007233223);
   h_D0->SetBinContent(3030,0.005847436);
   h_D0->SetBinContent(3031,0.002577447);
   h_D0->SetBinContent(3032,0.005789552);
   h_D0->SetBinContent(3034,0.0006087892);
   h_D0->SetBinContent(3035,0.003401993);
   h_D0->SetBinContent(3036,0.001296704);
   h_D0->SetBinContent(3069,0.002729837);
   h_D0->SetBinContent(3070,0.009836578);
   h_D0->SetBinContent(3071,0.03009761);
   h_D0->SetBinContent(3072,0.09384044);
   h_D0->SetBinContent(3073,0.3349451);
   h_D0->SetBinContent(3074,0.5945451);
   h_D0->SetBinContent(3075,0.9886144);
   h_D0->SetBinContent(3076,1.350049);
   h_D0->SetBinContent(3077,1.154388);
   h_D0->SetBinContent(3078,1.33513);
   h_D0->SetBinContent(3079,1.504336);
   h_D0->SetBinContent(3080,1.522094);
   h_D0->SetBinContent(3081,1.676346);
   h_D0->SetBinContent(3082,1.499775);
   h_D0->SetBinContent(3083,1.324106);
   h_D0->SetBinContent(3084,1.091078);
   h_D0->SetBinContent(3085,1.090025);
   h_D0->SetBinContent(3086,1.036998);
   h_D0->SetBinContent(3087,0.9628147);
   h_D0->SetBinContent(3088,0.9200058);
   h_D0->SetBinContent(3089,0.7884138);
   h_D0->SetBinContent(3090,0.6148904);
   h_D0->SetBinContent(3091,0.5579506);
   h_D0->SetBinContent(3092,0.499163);
   h_D0->SetBinContent(3093,0.441663);
   h_D0->SetBinContent(3094,0.4044465);
   h_D0->SetBinContent(3095,0.3777994);
   h_D0->SetBinContent(3096,0.3287284);
   h_D0->SetBinContent(3097,0.3224504);
   h_D0->SetBinContent(3098,0.2605249);
   h_D0->SetBinContent(3099,0.2382998);
   h_D0->SetBinContent(3100,0.2206615);
   h_D0->SetBinContent(3101,0.180135);
   h_D0->SetBinContent(3102,0.1714205);
   h_D0->SetBinContent(3103,0.1602663);
   h_D0->SetBinContent(3104,0.1381932);
   h_D0->SetBinContent(3105,0.126497);
   h_D0->SetBinContent(3106,0.1203283);
   h_D0->SetBinContent(3107,0.1070018);
   h_D0->SetBinContent(3108,0.09989644);
   h_D0->SetBinContent(3109,0.08573786);
   h_D0->SetBinContent(3110,0.06006622);
   h_D0->SetBinContent(3111,0.06597429);
   h_D0->SetBinContent(3112,0.0670419);
   h_D0->SetBinContent(3113,0.06206489);
   h_D0->SetBinContent(3114,0.04766043);
   h_D0->SetBinContent(3115,0.04601188);
   h_D0->SetBinContent(3116,0.03427103);
   h_D0->SetBinContent(3117,0.03691111);
   h_D0->SetBinContent(3118,0.03476163);
   h_D0->SetBinContent(3119,0.02770142);
   h_D0->SetBinContent(3120,0.02215144);
   h_D0->SetBinContent(3121,0.02713639);
   h_D0->SetBinContent(3122,0.01983836);
   h_D0->SetBinContent(3123,0.01924746);
   h_D0->SetBinContent(3124,0.01378743);
   h_D0->SetBinContent(3125,0.01139874);
   h_D0->SetBinContent(3126,0.009889224);
   h_D0->SetBinContent(3127,0.01029582);
   h_D0->SetBinContent(3128,0.004115008);
   h_D0->SetBinContent(3129,0.004537036);
   h_D0->SetBinContent(3130,0.006135827);
   h_D0->SetBinContent(3131,0.003126045);
   h_D0->SetBinContent(3132,0.001513826);
   h_D0->SetBinContent(3133,0.004038282);
   h_D0->SetBinContent(3134,0.004959588);
   h_D0->SetBinContent(3135,0.002362291);
   h_D0->SetBinContent(3136,0.003147148);
   h_D0->SetBinContent(3137,0.001332778);
   h_D0->SetBinContent(3138,0.001793826);
   h_D0->SetBinContent(3140,0.001521973);
   h_D0->SetBinContent(3143,0.001521973);
   h_D0->SetBinContent(3171,0.003497395);
   h_D0->SetBinContent(3172,0.007432383);
   h_D0->SetBinContent(3173,0.03146089);
   h_D0->SetBinContent(3174,0.1215353);
   h_D0->SetBinContent(3175,0.3873437);
   h_D0->SetBinContent(3176,0.7001896);
   h_D0->SetBinContent(3177,1.097278);
   h_D0->SetBinContent(3178,1.489363);
   h_D0->SetBinContent(3179,1.251344);
   h_D0->SetBinContent(3180,1.424356);
   h_D0->SetBinContent(3181,1.617548);
   h_D0->SetBinContent(3182,1.593346);
   h_D0->SetBinContent(3183,1.716382);
   h_D0->SetBinContent(3184,1.485474);
   h_D0->SetBinContent(3185,1.359458);
   h_D0->SetBinContent(3186,1.090147);
   h_D0->SetBinContent(3187,1.073926);
   h_D0->SetBinContent(3188,1.054385);
   h_D0->SetBinContent(3189,1.000701);
   h_D0->SetBinContent(3190,0.919413);
   h_D0->SetBinContent(3191,0.7325042);
   h_D0->SetBinContent(3192,0.6054901);
   h_D0->SetBinContent(3193,0.5538675);
   h_D0->SetBinContent(3194,0.4957916);
   h_D0->SetBinContent(3195,0.4558739);
   h_D0->SetBinContent(3196,0.4039645);
   h_D0->SetBinContent(3197,0.4049478);
   h_D0->SetBinContent(3198,0.3340411);
   h_D0->SetBinContent(3199,0.3130452);
   h_D0->SetBinContent(3200,0.2813484);
   h_D0->SetBinContent(3201,0.2457834);
   h_D0->SetBinContent(3202,0.2184981);
   h_D0->SetBinContent(3203,0.188304);
   h_D0->SetBinContent(3204,0.1878345);
   h_D0->SetBinContent(3205,0.1532756);
   h_D0->SetBinContent(3206,0.1369899);
   h_D0->SetBinContent(3207,0.1254717);
   h_D0->SetBinContent(3208,0.1174737);
   h_D0->SetBinContent(3209,0.1025376);
   h_D0->SetBinContent(3210,0.1032317);
   h_D0->SetBinContent(3211,0.09143523);
   h_D0->SetBinContent(3212,0.07327427);
   h_D0->SetBinContent(3213,0.06614673);
   h_D0->SetBinContent(3214,0.06603436);
   h_D0->SetBinContent(3215,0.05768921);
   h_D0->SetBinContent(3216,0.05150845);
   h_D0->SetBinContent(3217,0.03204402);
   h_D0->SetBinContent(3218,0.04066613);
   h_D0->SetBinContent(3219,0.04150037);
   h_D0->SetBinContent(3220,0.03844196);
   h_D0->SetBinContent(3221,0.02894781);
   h_D0->SetBinContent(3222,0.02697849);
   h_D0->SetBinContent(3223,0.02114728);
   h_D0->SetBinContent(3224,0.0170466);
   h_D0->SetBinContent(3225,0.01788027);
   h_D0->SetBinContent(3226,0.02505778);
   h_D0->SetBinContent(3227,0.01641392);
   h_D0->SetBinContent(3228,0.01021875);
   h_D0->SetBinContent(3229,0.008673229);
   h_D0->SetBinContent(3230,0.00530787);
   h_D0->SetBinContent(3231,0.003295752);
   h_D0->SetBinContent(3232,0.008981707);
   h_D0->SetBinContent(3233,0.007205509);
   h_D0->SetBinContent(3234,0.004845836);
   h_D0->SetBinContent(3235,0.003490566);
   h_D0->SetBinContent(3236,0.004269537);
   h_D0->SetBinContent(3237,0.001521973);
   h_D0->SetBinContent(3239,0.0005744679);
   h_D0->SetBinContent(3240,0.0005008558);
   h_D0->SetBinContent(3242,0.001521973);
   h_D0->SetBinContent(3243,0.001521973);
   h_D0->SetBinContent(3273,0.001253817);
   h_D0->SetBinContent(3274,0.03358019);
   h_D0->SetBinContent(3275,0.1052179);
   h_D0->SetBinContent(3276,0.3184732);
   h_D0->SetBinContent(3277,0.6546135);
   h_D0->SetBinContent(3278,1.180514);
   h_D0->SetBinContent(3279,1.559742);
   h_D0->SetBinContent(3280,1.781883);
   h_D0->SetBinContent(3281,1.635025);
   h_D0->SetBinContent(3282,1.659498);
   h_D0->SetBinContent(3283,1.824571);
   h_D0->SetBinContent(3284,1.772008);
   h_D0->SetBinContent(3285,1.732517);
   h_D0->SetBinContent(3286,1.619092);
   h_D0->SetBinContent(3287,1.266873);
   h_D0->SetBinContent(3288,1.259264);
   h_D0->SetBinContent(3289,1.290958);
   h_D0->SetBinContent(3290,1.030194);
   h_D0->SetBinContent(3291,0.986442);
   h_D0->SetBinContent(3292,0.9273911);
   h_D0->SetBinContent(3293,0.7863357);
   h_D0->SetBinContent(3294,0.6661229);
   h_D0->SetBinContent(3295,0.6174569);
   h_D0->SetBinContent(3296,0.5279242);
   h_D0->SetBinContent(3297,0.4771529);
   h_D0->SetBinContent(3298,0.4327921);
   h_D0->SetBinContent(3299,0.424261);
   h_D0->SetBinContent(3300,0.3818468);
   h_D0->SetBinContent(3301,0.3233256);
   h_D0->SetBinContent(3302,0.2784198);
   h_D0->SetBinContent(3303,0.2744169);
   h_D0->SetBinContent(3304,0.241582);
   h_D0->SetBinContent(3305,0.2348134);
   h_D0->SetBinContent(3306,0.1997634);
   h_D0->SetBinContent(3307,0.1807314);
   h_D0->SetBinContent(3308,0.1613519);
   h_D0->SetBinContent(3309,0.1490438);
   h_D0->SetBinContent(3310,0.1390968);
   h_D0->SetBinContent(3311,0.1128976);
   h_D0->SetBinContent(3312,0.1051155);
   h_D0->SetBinContent(3313,0.09269303);
   h_D0->SetBinContent(3314,0.08475461);
   h_D0->SetBinContent(3315,0.07975602);
   h_D0->SetBinContent(3316,0.0720752);
   h_D0->SetBinContent(3317,0.06257418);
   h_D0->SetBinContent(3318,0.05445028);
   h_D0->SetBinContent(3319,0.0442488);
   h_D0->SetBinContent(3320,0.04414956);
   h_D0->SetBinContent(3321,0.05148548);
   h_D0->SetBinContent(3322,0.03464882);
   h_D0->SetBinContent(3323,0.0314575);
   h_D0->SetBinContent(3324,0.03054035);
   h_D0->SetBinContent(3325,0.02219432);
   h_D0->SetBinContent(3326,0.01897572);
   h_D0->SetBinContent(3327,0.01336617);
   h_D0->SetBinContent(3328,0.01843198);
   h_D0->SetBinContent(3329,0.01522933);
   h_D0->SetBinContent(3330,0.01108083);
   h_D0->SetBinContent(3331,0.009322418);
   h_D0->SetBinContent(3332,0.008755888);
   h_D0->SetBinContent(3333,0.007345875);
   h_D0->SetBinContent(3334,0.004022552);
   h_D0->SetBinContent(3335,0.002845657);
   h_D0->SetBinContent(3336,0.003795724);
   h_D0->SetBinContent(3337,0.002815327);
   h_D0->SetBinContent(3338,0.005670156);
   h_D0->SetBinContent(3339,0.002430436);
   h_D0->SetBinContent(3340,0.002023212);
   h_D0->SetBinContent(3341,0.002207054);
   h_D0->SetBinContent(3342,0.0005744679);
   h_D0->SetBinContent(3375,0.001356116);
   h_D0->SetBinContent(3376,0.04688805);
   h_D0->SetBinContent(3377,0.1377991);
   h_D0->SetBinContent(3378,0.4122503);
   h_D0->SetBinContent(3379,0.8280233);
   h_D0->SetBinContent(3380,1.410397);
   h_D0->SetBinContent(3381,1.731876);
   h_D0->SetBinContent(3382,1.891521);
   h_D0->SetBinContent(3383,1.787127);
   h_D0->SetBinContent(3384,1.741272);
   h_D0->SetBinContent(3385,1.895021);
   h_D0->SetBinContent(3386,1.88408);
   h_D0->SetBinContent(3387,1.802152);
   h_D0->SetBinContent(3388,1.639069);
   h_D0->SetBinContent(3389,1.256941);
   h_D0->SetBinContent(3390,1.31202);
   h_D0->SetBinContent(3391,1.290246);
   h_D0->SetBinContent(3392,1.053126);
   h_D0->SetBinContent(3393,0.9672942);
   h_D0->SetBinContent(3394,0.9210619);
   h_D0->SetBinContent(3395,0.7770619);
   h_D0->SetBinContent(3396,0.6898829);
   h_D0->SetBinContent(3397,0.605464);
   h_D0->SetBinContent(3398,0.5270993);
   h_D0->SetBinContent(3399,0.485132);
   h_D0->SetBinContent(3400,0.4501653);
   h_D0->SetBinContent(3401,0.3978408);
   h_D0->SetBinContent(3402,0.3827749);
   h_D0->SetBinContent(3403,0.349662);
   h_D0->SetBinContent(3404,0.3127373);
   h_D0->SetBinContent(3405,0.2778372);
   h_D0->SetBinContent(3406,0.2755802);
   h_D0->SetBinContent(3407,0.2411318);
   h_D0->SetBinContent(3408,0.2113836);
   h_D0->SetBinContent(3409,0.1802518);
   h_D0->SetBinContent(3410,0.1680283);
   h_D0->SetBinContent(3411,0.1435802);
   h_D0->SetBinContent(3412,0.1144831);
   h_D0->SetBinContent(3413,0.126291);
   h_D0->SetBinContent(3414,0.1158079);
   h_D0->SetBinContent(3415,0.09629775);
   h_D0->SetBinContent(3416,0.08391678);
   h_D0->SetBinContent(3417,0.07359007);
   h_D0->SetBinContent(3418,0.06578301);
   h_D0->SetBinContent(3419,0.06072358);
   h_D0->SetBinContent(3420,0.05473887);
   h_D0->SetBinContent(3421,0.04335923);
   h_D0->SetBinContent(3422,0.03956204);
   h_D0->SetBinContent(3423,0.04170944);
   h_D0->SetBinContent(3424,0.03096544);
   h_D0->SetBinContent(3425,0.03788935);
   h_D0->SetBinContent(3426,0.02700945);
   h_D0->SetBinContent(3427,0.0320623);
   h_D0->SetBinContent(3428,0.02152601);
   h_D0->SetBinContent(3429,0.01644799);
   h_D0->SetBinContent(3430,0.0100349);
   h_D0->SetBinContent(3431,0.01388116);
   h_D0->SetBinContent(3432,0.01147892);
   h_D0->SetBinContent(3433,0.004630191);
   h_D0->SetBinContent(3434,0.00602332);
   h_D0->SetBinContent(3435,0.004103241);
   h_D0->SetBinContent(3436,0.005812826);
   h_D0->SetBinContent(3437,0.004486309);
   h_D0->SetBinContent(3438,0.003479598);
   h_D0->SetBinContent(3440,0.002469861);
   h_D0->SetBinContent(3441,0.002500855);
   h_D0->SetBinContent(3442,0.003448743);
   h_D0->SetBinContent(3477,0.01440209);
   h_D0->SetBinContent(3478,0.1126034);
   h_D0->SetBinContent(3479,0.2979099);
   h_D0->SetBinContent(3480,0.6910944);
   h_D0->SetBinContent(3481,1.22893);
   h_D0->SetBinContent(3482,1.842849);
   h_D0->SetBinContent(3483,2.257201);
   h_D0->SetBinContent(3484,2.231507);
   h_D0->SetBinContent(3485,1.918598);
   h_D0->SetBinContent(3486,1.926719);
   h_D0->SetBinContent(3487,2.116095);
   h_D0->SetBinContent(3488,2.074697);
   h_D0->SetBinContent(3489,1.887257);
   h_D0->SetBinContent(3490,1.735889);
   h_D0->SetBinContent(3491,1.327807);
   h_D0->SetBinContent(3492,1.296311);
   h_D0->SetBinContent(3493,1.277263);
   h_D0->SetBinContent(3494,1.112609);
   h_D0->SetBinContent(3495,0.9957034);
   h_D0->SetBinContent(3496,0.9240072);
   h_D0->SetBinContent(3497,0.7962054);
   h_D0->SetBinContent(3498,0.6746465);
   h_D0->SetBinContent(3499,0.6034875);
   h_D0->SetBinContent(3500,0.5334561);
   h_D0->SetBinContent(3501,0.4829132);
   h_D0->SetBinContent(3502,0.4540213);
   h_D0->SetBinContent(3503,0.4177878);
   h_D0->SetBinContent(3504,0.3835224);
   h_D0->SetBinContent(3505,0.3516226);
   h_D0->SetBinContent(3506,0.297936);
   h_D0->SetBinContent(3507,0.2541672);
   h_D0->SetBinContent(3508,0.225737);
   h_D0->SetBinContent(3509,0.2307126);
   h_D0->SetBinContent(3510,0.1998935);
   h_D0->SetBinContent(3511,0.1546234);
   h_D0->SetBinContent(3512,0.1504135);
   h_D0->SetBinContent(3513,0.1431599);
   h_D0->SetBinContent(3514,0.1166386);
   h_D0->SetBinContent(3515,0.1176726);
   h_D0->SetBinContent(3516,0.1001493);
   h_D0->SetBinContent(3517,0.08379607);
   h_D0->SetBinContent(3518,0.07777005);
   h_D0->SetBinContent(3519,0.07474702);
   h_D0->SetBinContent(3520,0.07567015);
   h_D0->SetBinContent(3521,0.05489285);
   h_D0->SetBinContent(3522,0.04969044);
   h_D0->SetBinContent(3523,0.03911163);
   h_D0->SetBinContent(3524,0.03084291);
   h_D0->SetBinContent(3525,0.03288423);
   h_D0->SetBinContent(3526,0.03362502);
   h_D0->SetBinContent(3527,0.02809971);
   h_D0->SetBinContent(3528,0.02426725);
   h_D0->SetBinContent(3529,0.01861248);
   h_D0->SetBinContent(3530,0.01869853);
   h_D0->SetBinContent(3531,0.01926066);
   h_D0->SetBinContent(3532,0.0100358);
   h_D0->SetBinContent(3533,0.01080659);
   h_D0->SetBinContent(3534,0.009794348);
   h_D0->SetBinContent(3535,0.009162632);
   h_D0->SetBinContent(3536,0.002819462);
   h_D0->SetBinContent(3537,0.003770113);
   h_D0->SetBinContent(3538,0.003977462);
   h_D0->SetBinContent(3539,0.004226598);
   h_D0->SetBinContent(3540,0.0005833158);
   h_D0->SetBinContent(3541,0.002977186);
   h_D0->SetBinContent(3542,0.001014649);
   h_D0->SetBinContent(3579,0.0190179);
   h_D0->SetBinContent(3580,0.149047);
   h_D0->SetBinContent(3581,0.4014558);
   h_D0->SetBinContent(3582,0.8440918);
   h_D0->SetBinContent(3583,1.448609);
   h_D0->SetBinContent(3584,2.157277);
   h_D0->SetBinContent(3585,2.584199);
   h_D0->SetBinContent(3586,2.483823);
   h_D0->SetBinContent(3587,2.078102);
   h_D0->SetBinContent(3588,2.029723);
   h_D0->SetBinContent(3589,2.211626);
   h_D0->SetBinContent(3590,2.166571);
   h_D0->SetBinContent(3591,2.071963);
   h_D0->SetBinContent(3592,1.775997);
   h_D0->SetBinContent(3593,1.39312);
   h_D0->SetBinContent(3594,1.286091);
   h_D0->SetBinContent(3595,1.277546);
   h_D0->SetBinContent(3596,1.151466);
   h_D0->SetBinContent(3597,1.040103);
   h_D0->SetBinContent(3598,0.9272964);
   h_D0->SetBinContent(3599,0.8178405);
   h_D0->SetBinContent(3600,0.6980533);
   h_D0->SetBinContent(3601,0.5992511);
   h_D0->SetBinContent(3602,0.56254);
   h_D0->SetBinContent(3603,0.4855281);
   h_D0->SetBinContent(3604,0.4479714);
   h_D0->SetBinContent(3605,0.4181341);
   h_D0->SetBinContent(3606,0.3783922);
   h_D0->SetBinContent(3607,0.326713);
   h_D0->SetBinContent(3608,0.2942838);
   h_D0->SetBinContent(3609,0.2651354);
   h_D0->SetBinContent(3610,0.2331188);
   h_D0->SetBinContent(3611,0.20405);
   h_D0->SetBinContent(3612,0.187848);
   h_D0->SetBinContent(3613,0.1548967);
   h_D0->SetBinContent(3614,0.1451844);
   h_D0->SetBinContent(3615,0.1325697);
   h_D0->SetBinContent(3616,0.1220981);
   h_D0->SetBinContent(3617,0.1185885);
   h_D0->SetBinContent(3618,0.08892424);
   h_D0->SetBinContent(3619,0.08884866);
   h_D0->SetBinContent(3620,0.07641687);
   h_D0->SetBinContent(3621,0.06984345);
   h_D0->SetBinContent(3622,0.05697366);
   h_D0->SetBinContent(3623,0.05268773);
   h_D0->SetBinContent(3624,0.04289405);
   h_D0->SetBinContent(3625,0.04268559);
   h_D0->SetBinContent(3626,0.03702663);
   h_D0->SetBinContent(3627,0.02423879);
   h_D0->SetBinContent(3628,0.02982222);
   h_D0->SetBinContent(3629,0.01968143);
   h_D0->SetBinContent(3630,0.0248303);
   h_D0->SetBinContent(3631,0.02042473);
   h_D0->SetBinContent(3632,0.01533153);
   h_D0->SetBinContent(3633,0.01542629);
   h_D0->SetBinContent(3634,0.01116345);
   h_D0->SetBinContent(3635,0.01282328);
   h_D0->SetBinContent(3636,0.01441);
   h_D0->SetBinContent(3637,0.007643476);
   h_D0->SetBinContent(3638,0.003780853);
   h_D0->SetBinContent(3639,0.003750632);
   h_D0->SetBinContent(3640,0.00274501);
   h_D0->SetBinContent(3642,0.003386725);
   h_D0->SetBinContent(3644,0.002029297);
   h_D0->SetBinContent(3647,0.001014649);
   h_D0->SetBinContent(3648,0.002029297);
   h_D0->SetBinContent(3681,0.03464545);
   h_D0->SetBinContent(3682,0.2195894);
   h_D0->SetBinContent(3683,0.6822007);
   h_D0->SetBinContent(3684,1.158851);
   h_D0->SetBinContent(3685,1.929871);
   h_D0->SetBinContent(3686,2.508878);
   h_D0->SetBinContent(3687,2.951583);
   h_D0->SetBinContent(3688,2.824976);
   h_D0->SetBinContent(3689,2.209549);
   h_D0->SetBinContent(3690,2.197143);
   h_D0->SetBinContent(3691,2.242388);
   h_D0->SetBinContent(3692,2.215058);
   h_D0->SetBinContent(3693,2.111003);
   h_D0->SetBinContent(3694,1.797639);
   h_D0->SetBinContent(3695,1.371668);
   h_D0->SetBinContent(3696,1.366521);
   h_D0->SetBinContent(3697,1.253194);
   h_D0->SetBinContent(3698,1.166282);
   h_D0->SetBinContent(3699,1.004492);
   h_D0->SetBinContent(3700,0.8960268);
   h_D0->SetBinContent(3701,0.8212135);
   h_D0->SetBinContent(3702,0.7186669);
   h_D0->SetBinContent(3703,0.6430995);
   h_D0->SetBinContent(3704,0.5689676);
   h_D0->SetBinContent(3705,0.5169046);
   h_D0->SetBinContent(3706,0.4678386);
   h_D0->SetBinContent(3707,0.404702);
   h_D0->SetBinContent(3708,0.3896722);
   h_D0->SetBinContent(3709,0.3453393);
   h_D0->SetBinContent(3710,0.2889125);
   h_D0->SetBinContent(3711,0.266515);
   h_D0->SetBinContent(3712,0.2343446);
   h_D0->SetBinContent(3713,0.2132023);
   h_D0->SetBinContent(3714,0.1983207);
   h_D0->SetBinContent(3715,0.1768308);
   h_D0->SetBinContent(3716,0.1392593);
   h_D0->SetBinContent(3717,0.1320132);
   h_D0->SetBinContent(3718,0.1167149);
   h_D0->SetBinContent(3719,0.1014964);
   h_D0->SetBinContent(3720,0.08765503);
   h_D0->SetBinContent(3721,0.07191356);
   h_D0->SetBinContent(3722,0.06884638);
   h_D0->SetBinContent(3723,0.05726916);
   h_D0->SetBinContent(3724,0.04586283);
   h_D0->SetBinContent(3725,0.04275217);
   h_D0->SetBinContent(3726,0.03891917);
   h_D0->SetBinContent(3727,0.02737965);
   h_D0->SetBinContent(3728,0.02781349);
   h_D0->SetBinContent(3729,0.0206579);
   h_D0->SetBinContent(3730,0.01865862);
   h_D0->SetBinContent(3731,0.01559165);
   h_D0->SetBinContent(3732,0.02165235);
   h_D0->SetBinContent(3733,0.01103949);
   h_D0->SetBinContent(3734,0.01662273);
   h_D0->SetBinContent(3735,0.0100396);
   h_D0->SetBinContent(3736,0.008822025);
   h_D0->SetBinContent(3737,0.006550491);
   h_D0->SetBinContent(3738,0.01125736);
   h_D0->SetBinContent(3739,0.01127854);
   h_D0->SetBinContent(3740,0.0005055403);
   h_D0->SetBinContent(3741,0.0007609865);
   h_D0->SetBinContent(3742,0.003828311);
   h_D0->SetBinContent(3744,0.001521973);
   h_D0->SetBinContent(3745,0.00111433);
   h_D0->SetBinContent(3747,0.001014649);
   h_D0->SetBinContent(3783,0.05256933);
   h_D0->SetBinContent(3784,0.2976905);
   h_D0->SetBinContent(3785,0.9063935);
   h_D0->SetBinContent(3786,1.469961);
   h_D0->SetBinContent(3787,2.307784);
   h_D0->SetBinContent(3788,2.740171);
   h_D0->SetBinContent(3789,3.170199);
   h_D0->SetBinContent(3790,3.065562);
   h_D0->SetBinContent(3791,2.374957);
   h_D0->SetBinContent(3792,2.368253);
   h_D0->SetBinContent(3793,2.275195);
   h_D0->SetBinContent(3794,2.200015);
   h_D0->SetBinContent(3795,2.131311);
   h_D0->SetBinContent(3796,1.831887);
   h_D0->SetBinContent(3797,1.413344);
   h_D0->SetBinContent(3798,1.369281);
   h_D0->SetBinContent(3799,1.271011);
   h_D0->SetBinContent(3800,1.156071);
   h_D0->SetBinContent(3801,0.9777224);
   h_D0->SetBinContent(3802,0.9099122);
   h_D0->SetBinContent(3803,0.8133959);
   h_D0->SetBinContent(3804,0.7383812);
   h_D0->SetBinContent(3805,0.6402909);
   h_D0->SetBinContent(3806,0.5890993);
   h_D0->SetBinContent(3807,0.5352948);
   h_D0->SetBinContent(3808,0.4795248);
   h_D0->SetBinContent(3809,0.4218122);
   h_D0->SetBinContent(3810,0.3638992);
   h_D0->SetBinContent(3811,0.3263865);
   h_D0->SetBinContent(3812,0.2876556);
   h_D0->SetBinContent(3813,0.2649221);
   h_D0->SetBinContent(3814,0.2356489);
   h_D0->SetBinContent(3815,0.2115887);
   h_D0->SetBinContent(3816,0.2056528);
   h_D0->SetBinContent(3817,0.1730314);
   h_D0->SetBinContent(3818,0.1414246);
   h_D0->SetBinContent(3819,0.1372636);
   h_D0->SetBinContent(3820,0.1047555);
   h_D0->SetBinContent(3821,0.08749906);
   h_D0->SetBinContent(3822,0.07964775);
   h_D0->SetBinContent(3823,0.07215528);
   h_D0->SetBinContent(3824,0.0649222);
   h_D0->SetBinContent(3825,0.05570278);
   h_D0->SetBinContent(3826,0.04367126);
   h_D0->SetBinContent(3827,0.03429788);
   h_D0->SetBinContent(3828,0.03187276);
   h_D0->SetBinContent(3829,0.02478538);
   h_D0->SetBinContent(3830,0.01947093);
   h_D0->SetBinContent(3831,0.02157406);
   h_D0->SetBinContent(3832,0.01713691);
   h_D0->SetBinContent(3833,0.01717787);
   h_D0->SetBinContent(3834,0.01722934);
   h_D0->SetBinContent(3835,0.01826787);
   h_D0->SetBinContent(3836,0.01240138);
   h_D0->SetBinContent(3837,0.01203044);
   h_D0->SetBinContent(3838,0.008584656);
   h_D0->SetBinContent(3839,0.004654597);
   h_D0->SetBinContent(3840,0.007246106);
   h_D0->SetBinContent(3841,0.005474599);
   h_D0->SetBinContent(3843,0.006189429);
   h_D0->SetBinContent(3844,0.002065064);
   h_D0->SetBinContent(3845,0.002166601);
   h_D0->SetBinContent(3846,0.001083301);
   h_D0->SetBinContent(3885,0.04970278);
   h_D0->SetBinContent(3886,0.3088598);
   h_D0->SetBinContent(3887,0.7683155);
   h_D0->SetBinContent(3888,1.214222);
   h_D0->SetBinContent(3889,1.82724);
   h_D0->SetBinContent(3890,2.195207);
   h_D0->SetBinContent(3891,2.629965);
   h_D0->SetBinContent(3892,2.469213);
   h_D0->SetBinContent(3893,1.958639);
   h_D0->SetBinContent(3894,2.04802);
   h_D0->SetBinContent(3895,1.917524);
   h_D0->SetBinContent(3896,1.825869);
   h_D0->SetBinContent(3897,1.66243);
   h_D0->SetBinContent(3898,1.421145);
   h_D0->SetBinContent(3899,1.156775);
   h_D0->SetBinContent(3900,1.143812);
   h_D0->SetBinContent(3901,1.068158);
   h_D0->SetBinContent(3902,0.9633275);
   h_D0->SetBinContent(3903,0.9108279);
   h_D0->SetBinContent(3904,0.8036881);
   h_D0->SetBinContent(3905,0.6922465);
   h_D0->SetBinContent(3906,0.6244721);
   h_D0->SetBinContent(3907,0.5424036);
   h_D0->SetBinContent(3908,0.5077282);
   h_D0->SetBinContent(3909,0.4455755);
   h_D0->SetBinContent(3910,0.3928392);
   h_D0->SetBinContent(3911,0.3634897);
   h_D0->SetBinContent(3912,0.3170394);
   h_D0->SetBinContent(3913,0.2875547);
   h_D0->SetBinContent(3914,0.24749);
   h_D0->SetBinContent(3915,0.1970183);
   h_D0->SetBinContent(3916,0.2135581);
   h_D0->SetBinContent(3917,0.1881841);
   h_D0->SetBinContent(3918,0.1610637);
   h_D0->SetBinContent(3919,0.1369915);
   h_D0->SetBinContent(3920,0.1323578);
   h_D0->SetBinContent(3921,0.1129797);
   h_D0->SetBinContent(3922,0.08334141);
   h_D0->SetBinContent(3923,0.07824088);
   h_D0->SetBinContent(3924,0.06546796);
   h_D0->SetBinContent(3925,0.05571997);
   h_D0->SetBinContent(3926,0.05291331);
   h_D0->SetBinContent(3927,0.04295921);
   h_D0->SetBinContent(3928,0.03587842);
   h_D0->SetBinContent(3929,0.02784319);
   h_D0->SetBinContent(3930,0.01992642);
   h_D0->SetBinContent(3931,0.02309375);
   h_D0->SetBinContent(3932,0.02195154);
   h_D0->SetBinContent(3933,0.01271259);
   h_D0->SetBinContent(3934,0.0182595);
   h_D0->SetBinContent(3935,0.01856782);
   h_D0->SetBinContent(3936,0.00850564);
   h_D0->SetBinContent(3937,0.0123636);
   h_D0->SetBinContent(3938,0.004690761);
   h_D0->SetBinContent(3939,0.007680539);
   h_D0->SetBinContent(3940,0.004255376);
   h_D0->SetBinContent(3941,0.003229282);
   h_D0->SetBinContent(3942,0.004520202);
   h_D0->SetBinContent(3943,0.003650016);
   h_D0->SetBinContent(3944,0.002247824);
   h_D0->SetBinContent(3949,0.001083301);
   h_D0->SetBinContent(3987,0.08460392);
   h_D0->SetBinContent(3988,0.358173);
   h_D0->SetBinContent(3989,0.7218304);
   h_D0->SetBinContent(3990,1.103157);
   h_D0->SetBinContent(3991,1.381274);
   h_D0->SetBinContent(3992,1.711851);
   h_D0->SetBinContent(3993,1.934284);
   h_D0->SetBinContent(3994,1.876937);
   h_D0->SetBinContent(3995,1.613134);
   h_D0->SetBinContent(3996,1.63273);
   h_D0->SetBinContent(3997,1.54808);
   h_D0->SetBinContent(3998,1.461575);
   h_D0->SetBinContent(3999,1.227376);
   h_D0->SetBinContent(4000,1.146958);
   h_D0->SetBinContent(4001,0.9597696);
   h_D0->SetBinContent(4002,0.8967643);
   h_D0->SetBinContent(4003,0.83915);
   h_D0->SetBinContent(4004,0.6946898);
   h_D0->SetBinContent(4005,0.7579584);
   h_D0->SetBinContent(4006,0.6730235);
   h_D0->SetBinContent(4007,0.5691598);
   h_D0->SetBinContent(4008,0.5146553);
   h_D0->SetBinContent(4009,0.4551582);
   h_D0->SetBinContent(4010,0.4065087);
   h_D0->SetBinContent(4011,0.3652181);
   h_D0->SetBinContent(4012,0.3161573);
   h_D0->SetBinContent(4013,0.313782);
   h_D0->SetBinContent(4014,0.27272);
   h_D0->SetBinContent(4015,0.2543353);
   h_D0->SetBinContent(4016,0.2233948);
   h_D0->SetBinContent(4017,0.1862356);
   h_D0->SetBinContent(4018,0.1686002);
   h_D0->SetBinContent(4019,0.155148);
   h_D0->SetBinContent(4020,0.1254332);
   h_D0->SetBinContent(4021,0.1185705);
   h_D0->SetBinContent(4022,0.1105468);
   h_D0->SetBinContent(4023,0.1054034);
   h_D0->SetBinContent(4024,0.07241788);
   h_D0->SetBinContent(4025,0.05645696);
   h_D0->SetBinContent(4026,0.05870701);
   h_D0->SetBinContent(4027,0.04335538);
   h_D0->SetBinContent(4028,0.0419818);
   h_D0->SetBinContent(4029,0.02947281);
   h_D0->SetBinContent(4030,0.02851157);
   h_D0->SetBinContent(4031,0.02538657);
   h_D0->SetBinContent(4032,0.02411028);
   h_D0->SetBinContent(4033,0.0162047);
   h_D0->SetBinContent(4034,0.01064906);
   h_D0->SetBinContent(4035,0.0151632);
   h_D0->SetBinContent(4036,0.008319291);
   h_D0->SetBinContent(4037,0.006437894);
   h_D0->SetBinContent(4038,0.008825334);
   h_D0->SetBinContent(4039,0.007663658);
   h_D0->SetBinContent(4040,0.001126664);
   h_D0->SetBinContent(4041,0.007117446);
   h_D0->SetBinContent(4042,0.00224716);
   h_D0->SetBinContent(4043,0.0025503);
   h_D0->SetBinContent(4044,0.001354225);
   h_D0->SetBinContent(4047,0.002247824);
   h_D0->SetBinContent(4089,0.1462591);
   h_D0->SetBinContent(4090,0.4621798);
   h_D0->SetBinContent(4091,0.9211325);
   h_D0->SetBinContent(4092,1.222078);
   h_D0->SetBinContent(4093,1.472994);
   h_D0->SetBinContent(4094,1.821213);
   h_D0->SetBinContent(4095,2.080317);
   h_D0->SetBinContent(4096,1.923763);
   h_D0->SetBinContent(4097,1.627248);
   h_D0->SetBinContent(4098,1.687141);
   h_D0->SetBinContent(4099,1.615498);
   h_D0->SetBinContent(4100,1.540774);
   h_D0->SetBinContent(4101,1.291485);
   h_D0->SetBinContent(4102,1.285054);
   h_D0->SetBinContent(4103,1.009934);
   h_D0->SetBinContent(4104,0.9314133);
   h_D0->SetBinContent(4105,0.7619682);
   h_D0->SetBinContent(4106,0.745377);
   h_D0->SetBinContent(4107,0.7056593);
   h_D0->SetBinContent(4108,0.6834556);
   h_D0->SetBinContent(4109,0.5833147);
   h_D0->SetBinContent(4110,0.528781);
   h_D0->SetBinContent(4111,0.4301464);
   h_D0->SetBinContent(4112,0.4146623);
   h_D0->SetBinContent(4113,0.3562834);
   h_D0->SetBinContent(4114,0.3175735);
   h_D0->SetBinContent(4115,0.3154595);
   h_D0->SetBinContent(4116,0.2840965);
   h_D0->SetBinContent(4117,0.2522738);
   h_D0->SetBinContent(4118,0.2086705);
   h_D0->SetBinContent(4119,0.1816738);
   h_D0->SetBinContent(4120,0.1628102);
   h_D0->SetBinContent(4121,0.1386641);
   h_D0->SetBinContent(4122,0.1124432);
   h_D0->SetBinContent(4123,0.101448);
   h_D0->SetBinContent(4124,0.08579596);
   h_D0->SetBinContent(4125,0.07559198);
   h_D0->SetBinContent(4126,0.07678673);
   h_D0->SetBinContent(4127,0.06782458);
   h_D0->SetBinContent(4128,0.05462117);
   h_D0->SetBinContent(4129,0.05697344);
   h_D0->SetBinContent(4130,0.04135921);
   h_D0->SetBinContent(4131,0.03343297);
   h_D0->SetBinContent(4132,0.03087652);
   h_D0->SetBinContent(4133,0.02657901);
   h_D0->SetBinContent(4134,0.01840664);
   h_D0->SetBinContent(4135,0.01607819);
   h_D0->SetBinContent(4136,0.01396533);
   h_D0->SetBinContent(4137,0.004466841);
   h_D0->SetBinContent(4138,0.005163353);
   h_D0->SetBinContent(4139,0.002075723);
   h_D0->SetBinContent(4140,0.007097067);
   h_D0->SetBinContent(4141,0.001605492);
   h_D0->SetBinContent(4142,0.006446902);
   h_D0->SetBinContent(4143,0.00112358);
   h_D0->SetBinContent(4144,0.002247824);
   h_D0->SetBinContent(4191,0.2132443);
   h_D0->SetBinContent(4192,0.5805886);
   h_D0->SetBinContent(4193,1.078117);
   h_D0->SetBinContent(4194,1.306768);
   h_D0->SetBinContent(4195,1.712672);
   h_D0->SetBinContent(4196,1.982776);
   h_D0->SetBinContent(4197,2.11319);
   h_D0->SetBinContent(4198,1.900627);
   h_D0->SetBinContent(4199,1.691481);
   h_D0->SetBinContent(4200,1.695939);
   h_D0->SetBinContent(4201,1.610177);
   h_D0->SetBinContent(4202,1.520388);
   h_D0->SetBinContent(4203,1.360706);
   h_D0->SetBinContent(4204,1.201914);
   h_D0->SetBinContent(4205,1.030178);
   h_D0->SetBinContent(4206,0.915221);
   h_D0->SetBinContent(4207,0.8072998);
   h_D0->SetBinContent(4208,0.8159738);
   h_D0->SetBinContent(4209,0.7364354);
   h_D0->SetBinContent(4210,0.6489397);
   h_D0->SetBinContent(4211,0.5820466);
   h_D0->SetBinContent(4212,0.5192446);
   h_D0->SetBinContent(4213,0.4599104);
   h_D0->SetBinContent(4214,0.4024188);
   h_D0->SetBinContent(4215,0.353495);
   h_D0->SetBinContent(4216,0.3214542);
   h_D0->SetBinContent(4217,0.30103);
   h_D0->SetBinContent(4218,0.2679941);
   h_D0->SetBinContent(4219,0.2255252);
   h_D0->SetBinContent(4220,0.1931446);
   h_D0->SetBinContent(4221,0.1687955);
   h_D0->SetBinContent(4222,0.1573082);
   h_D0->SetBinContent(4223,0.1283905);
   h_D0->SetBinContent(4224,0.119717);
   h_D0->SetBinContent(4225,0.1100888);
   h_D0->SetBinContent(4226,0.07893614);
   h_D0->SetBinContent(4227,0.07927555);
   h_D0->SetBinContent(4228,0.06748603);
   h_D0->SetBinContent(4229,0.06077724);
   h_D0->SetBinContent(4230,0.04594909);
   h_D0->SetBinContent(4231,0.04413279);
   h_D0->SetBinContent(4232,0.03544805);
   h_D0->SetBinContent(4233,0.03328083);
   h_D0->SetBinContent(4234,0.02749703);
   h_D0->SetBinContent(4235,0.01971925);
   h_D0->SetBinContent(4236,0.01974357);
   h_D0->SetBinContent(4237,0.02382287);
   h_D0->SetBinContent(4238,0.007956054);
   h_D0->SetBinContent(4239,0.006482034);
   h_D0->SetBinContent(4240,0.006394701);
   h_D0->SetBinContent(4241,0.005022528);
   h_D0->SetBinContent(4242,0.001876966);
   h_D0->SetBinContent(4243,0.006125829);
   h_D0->SetBinContent(4244,0.001355465);
   h_D0->SetBinContent(4245,0.002247492);
   h_D0->SetBinContent(4246,0.001123912);
   h_D0->SetBinContent(4248,0.00224716);
   h_D0->SetBinContent(4249,0.00112358);
   h_D0->SetBinContent(4293,0.2204302);
   h_D0->SetBinContent(4294,0.5955);
   h_D0->SetBinContent(4295,1.084876);
   h_D0->SetBinContent(4296,1.435897);
   h_D0->SetBinContent(4297,1.884825);
   h_D0->SetBinContent(4298,1.958555);
   h_D0->SetBinContent(4299,2.055455);
   h_D0->SetBinContent(4300,1.931853);
   h_D0->SetBinContent(4301,1.777638);
   h_D0->SetBinContent(4302,1.633406);
   h_D0->SetBinContent(4303,1.626862);
   h_D0->SetBinContent(4304,1.533382);
   h_D0->SetBinContent(4305,1.429298);
   h_D0->SetBinContent(4306,1.173035);
   h_D0->SetBinContent(4307,1.08493);
   h_D0->SetBinContent(4308,1.030578);
   h_D0->SetBinContent(4309,0.8945439);
   h_D0->SetBinContent(4310,0.7838363);
   h_D0->SetBinContent(4311,0.7295293);
   h_D0->SetBinContent(4312,0.6115308);
   h_D0->SetBinContent(4313,0.5634117);
   h_D0->SetBinContent(4314,0.5178955);
   h_D0->SetBinContent(4315,0.4562461);
   h_D0->SetBinContent(4316,0.399544);
   h_D0->SetBinContent(4317,0.3289851);
   h_D0->SetBinContent(4318,0.2785073);
   h_D0->SetBinContent(4319,0.2965087);
   h_D0->SetBinContent(4320,0.2569216);
   h_D0->SetBinContent(4321,0.2145276);
   h_D0->SetBinContent(4322,0.2003495);
   h_D0->SetBinContent(4323,0.162092);
   h_D0->SetBinContent(4324,0.1328064);
   h_D0->SetBinContent(4325,0.1183607);
   h_D0->SetBinContent(4326,0.1085606);
   h_D0->SetBinContent(4327,0.08526334);
   h_D0->SetBinContent(4328,0.07064916);
   h_D0->SetBinContent(4329,0.0651386);
   h_D0->SetBinContent(4330,0.06714437);
   h_D0->SetBinContent(4331,0.05506534);
   h_D0->SetBinContent(4332,0.04219162);
   h_D0->SetBinContent(4333,0.03588984);
   h_D0->SetBinContent(4334,0.03954873);
   h_D0->SetBinContent(4335,0.02888737);
   h_D0->SetBinContent(4336,0.02658001);
   h_D0->SetBinContent(4337,0.01638141);
   h_D0->SetBinContent(4338,0.01841413);
   h_D0->SetBinContent(4339,0.008649415);
   h_D0->SetBinContent(4340,0.01507287);
   h_D0->SetBinContent(4341,0.00453975);
   h_D0->SetBinContent(4342,0.005965041);
   h_D0->SetBinContent(4343,0.003151668);
   h_D0->SetBinContent(4344,0.003591284);
   h_D0->SetBinContent(4345,0.002654691);
   h_D0->SetBinContent(4347,0.001123912);
   h_D0->SetBinContent(4351,0.001123912);
   h_D0->SetBinContent(4395,0.270083);
   h_D0->SetBinContent(4396,0.6322148);
   h_D0->SetBinContent(4397,1.061963);
   h_D0->SetBinContent(4398,1.53796);
   h_D0->SetBinContent(4399,1.807403);
   h_D0->SetBinContent(4400,2.105579);
   h_D0->SetBinContent(4401,2.145166);
   h_D0->SetBinContent(4402,2.024309);
   h_D0->SetBinContent(4403,1.67813);
   h_D0->SetBinContent(4404,1.651259);
   h_D0->SetBinContent(4405,1.635706);
   h_D0->SetBinContent(4406,1.58816);
   h_D0->SetBinContent(4407,1.317372);
   h_D0->SetBinContent(4408,1.289441);
   h_D0->SetBinContent(4409,1.058863);
   h_D0->SetBinContent(4410,1.083343);
   h_D0->SetBinContent(4411,0.8713923);
   h_D0->SetBinContent(4412,0.7963697);
   h_D0->SetBinContent(4413,0.6625492);
   h_D0->SetBinContent(4414,0.6322315);
   h_D0->SetBinContent(4415,0.5470275);
   h_D0->SetBinContent(4416,0.4694905);
   h_D0->SetBinContent(4417,0.4157418);
   h_D0->SetBinContent(4418,0.3703996);
   h_D0->SetBinContent(4419,0.3001012);
   h_D0->SetBinContent(4420,0.2660926);
   h_D0->SetBinContent(4421,0.2696134);
   h_D0->SetBinContent(4422,0.2386677);
   h_D0->SetBinContent(4423,0.2064387);
   h_D0->SetBinContent(4424,0.1780467);
   h_D0->SetBinContent(4425,0.1531702);
   h_D0->SetBinContent(4426,0.1229191);
   h_D0->SetBinContent(4427,0.09943936);
   h_D0->SetBinContent(4428,0.09331959);
   h_D0->SetBinContent(4429,0.07949092);
   h_D0->SetBinContent(4430,0.06582382);
   h_D0->SetBinContent(4431,0.05660702);
   h_D0->SetBinContent(4432,0.05671504);
   h_D0->SetBinContent(4433,0.05460096);
   h_D0->SetBinContent(4434,0.03472466);
   h_D0->SetBinContent(4435,0.03844086);
   h_D0->SetBinContent(4436,0.03377513);
   h_D0->SetBinContent(4437,0.01819747);
   h_D0->SetBinContent(4438,0.008114135);
   h_D0->SetBinContent(4439,0.009824694);
   h_D0->SetBinContent(4440,0.007003323);
   h_D0->SetBinContent(4441,0.006799131);
   h_D0->SetBinContent(4442,0.005233405);
   h_D0->SetBinContent(4443,0.001685868);
   h_D0->SetBinContent(4444,0.00206034);
   h_D0->SetBinContent(4445,0.002247658);
   h_D0->SetBinContent(4446,0.0005619561);
   h_D0->SetBinContent(4447,0.0005619561);
   h_D0->SetBinContent(4497,0.3203789);
   h_D0->SetBinContent(4498,0.7356107);
   h_D0->SetBinContent(4499,1.099885);
   h_D0->SetBinContent(4500,1.688485);
   h_D0->SetBinContent(4501,1.830955);
   h_D0->SetBinContent(4502,2.247107);
   h_D0->SetBinContent(4503,2.102322);
   h_D0->SetBinContent(4504,1.938284);
   h_D0->SetBinContent(4505,1.601787);
   h_D0->SetBinContent(4506,1.724009);
   h_D0->SetBinContent(4507,1.591922);
   h_D0->SetBinContent(4508,1.575737);
   h_D0->SetBinContent(4509,1.396562);
   h_D0->SetBinContent(4510,1.288539);
   h_D0->SetBinContent(4511,0.9654063);
   h_D0->SetBinContent(4512,0.9779683);
   h_D0->SetBinContent(4513,0.8154623);
   h_D0->SetBinContent(4514,0.796496);
   h_D0->SetBinContent(4515,0.6102981);
   h_D0->SetBinContent(4516,0.6149538);
   h_D0->SetBinContent(4517,0.5386738);
   h_D0->SetBinContent(4518,0.4447844);
   h_D0->SetBinContent(4519,0.3810001);
   h_D0->SetBinContent(4520,0.3246837);
   h_D0->SetBinContent(4521,0.2959395);
   h_D0->SetBinContent(4522,0.2663159);
   h_D0->SetBinContent(4523,0.2781689);
   h_D0->SetBinContent(4524,0.2246771);
   h_D0->SetBinContent(4525,0.200699);
   h_D0->SetBinContent(4526,0.1611156);
   h_D0->SetBinContent(4527,0.1393332);
   h_D0->SetBinContent(4528,0.1097072);
   h_D0->SetBinContent(4529,0.09466664);
   h_D0->SetBinContent(4530,0.08001344);
   h_D0->SetBinContent(4531,0.06394343);
   h_D0->SetBinContent(4532,0.059682);
   h_D0->SetBinContent(4533,0.04742962);
   h_D0->SetBinContent(4534,0.04371194);
   h_D0->SetBinContent(4535,0.03107159);
   h_D0->SetBinContent(4536,0.02634781);
   h_D0->SetBinContent(4537,0.02523943);
   h_D0->SetBinContent(4538,0.01679871);
   h_D0->SetBinContent(4539,0.01120909);
   h_D0->SetBinContent(4540,0.01888361);
   h_D0->SetBinContent(4541,0.007907292);
   h_D0->SetBinContent(4542,0.006725458);
   h_D0->SetBinContent(4543,0.002978871);
   h_D0->SetBinContent(4544,0.003163709);
   h_D0->SetBinContent(4545,0.0007492748);
   h_D0->SetBinContent(4546,0.00168537);
   h_D0->SetBinContent(4547,0.00262213);
   h_D0->SetBinContent(4548,0.001552237);
   h_D0->SetBinContent(4549,0.00056179);
   h_D0->SetBinContent(4550,0.002247824);
   h_D0->SetBinContent(4599,0.2968864);
   h_D0->SetBinContent(4600,0.8777334);
   h_D0->SetBinContent(4601,1.152462);
   h_D0->SetBinContent(4602,1.705144);
   h_D0->SetBinContent(4603,1.782571);
   h_D0->SetBinContent(4604,2.026685);
   h_D0->SetBinContent(4605,2.1486);
   h_D0->SetBinContent(4606,2.042061);
   h_D0->SetBinContent(4607,1.674046);
   h_D0->SetBinContent(4608,1.721706);
   h_D0->SetBinContent(4609,1.59894);
   h_D0->SetBinContent(4610,1.534344);
   h_D0->SetBinContent(4611,1.345347);
   h_D0->SetBinContent(4612,1.235806);
   h_D0->SetBinContent(4613,0.9602059);
   h_D0->SetBinContent(4614,0.881332);
   h_D0->SetBinContent(4615,0.8769596);
   h_D0->SetBinContent(4616,0.7698587);
   h_D0->SetBinContent(4617,0.7035556);
   h_D0->SetBinContent(4618,0.6169913);
   h_D0->SetBinContent(4619,0.543716);
   h_D0->SetBinContent(4620,0.451973);
   h_D0->SetBinContent(4621,0.3828692);
   h_D0->SetBinContent(4622,0.3475416);
   h_D0->SetBinContent(4623,0.2869627);
   h_D0->SetBinContent(4624,0.2642621);
   h_D0->SetBinContent(4625,0.2376773);
   h_D0->SetBinContent(4626,0.2065649);
   h_D0->SetBinContent(4627,0.1617138);
   h_D0->SetBinContent(4628,0.1573891);
   h_D0->SetBinContent(4629,0.1256349);
   h_D0->SetBinContent(4630,0.1005851);
   h_D0->SetBinContent(4631,0.08501851);
   h_D0->SetBinContent(4632,0.07581679);
   h_D0->SetBinContent(4633,0.07288554);
   h_D0->SetBinContent(4634,0.04584512);
   h_D0->SetBinContent(4635,0.04214765);
   h_D0->SetBinContent(4636,0.03508374);
   h_D0->SetBinContent(4637,0.02523144);
   h_D0->SetBinContent(4638,0.01827635);
   h_D0->SetBinContent(4639,0.01400669);
   h_D0->SetBinContent(4640,0.01438832);
   h_D0->SetBinContent(4641,0.008208271);
   h_D0->SetBinContent(4642,0.007391187);
   h_D0->SetBinContent(4643,0.004645187);
   h_D0->SetBinContent(4644,0.006552567);
   h_D0->SetBinContent(4645,0.002821005);
   h_D0->SetBinContent(4647,0.001123912);
   h_D0->SetBinContent(4701,0.3638071);
   h_D0->SetBinContent(4702,0.7453209);
   h_D0->SetBinContent(4703,1.224079);
   h_D0->SetBinContent(4704,1.546167);
   h_D0->SetBinContent(4705,1.920584);
   h_D0->SetBinContent(4706,2.074642);
   h_D0->SetBinContent(4707,1.923986);
   h_D0->SetBinContent(4708,2.043502);
   h_D0->SetBinContent(4709,1.574781);
   h_D0->SetBinContent(4710,1.705105);
   h_D0->SetBinContent(4711,1.672214);
   h_D0->SetBinContent(4712,1.444654);
   h_D0->SetBinContent(4713,1.307602);
   h_D0->SetBinContent(4714,1.185809);
   h_D0->SetBinContent(4715,0.9108101);
   h_D0->SetBinContent(4716,0.8911443);
   h_D0->SetBinContent(4717,0.7910399);
   h_D0->SetBinContent(4718,0.6724538);
   h_D0->SetBinContent(4719,0.5965683);
   h_D0->SetBinContent(4720,0.5383214);
   h_D0->SetBinContent(4721,0.4843233);
   h_D0->SetBinContent(4722,0.4265655);
   h_D0->SetBinContent(4723,0.3730667);
   h_D0->SetBinContent(4724,0.3160849);
   h_D0->SetBinContent(4725,0.2720036);
   h_D0->SetBinContent(4726,0.2197273);
   h_D0->SetBinContent(4727,0.2008608);
   h_D0->SetBinContent(4728,0.1706215);
   h_D0->SetBinContent(4729,0.1546556);
   h_D0->SetBinContent(4730,0.1281454);
   h_D0->SetBinContent(4731,0.107873);
   h_D0->SetBinContent(4732,0.09033732);
   h_D0->SetBinContent(4733,0.07504841);
   h_D0->SetBinContent(4734,0.05948977);
   h_D0->SetBinContent(4735,0.05021681);
   h_D0->SetBinContent(4736,0.04364489);
   h_D0->SetBinContent(4737,0.03492901);
   h_D0->SetBinContent(4738,0.03507103);
   h_D0->SetBinContent(4739,0.0308432);
   h_D0->SetBinContent(4740,0.02008731);
   h_D0->SetBinContent(4741,0.01995294);
   h_D0->SetBinContent(4742,0.02236001);
   h_D0->SetBinContent(4743,0.009019225);
   h_D0->SetBinContent(4744,0.004385585);
   h_D0->SetBinContent(4745,0.00137935);
   h_D0->SetBinContent(4746,0.004134514);
   h_D0->SetBinContent(4748,0.0003104474);
   h_D0->SetBinContent(4753,0.002247824);
   h_D0->SetBinContent(4803,0.3585527);
   h_D0->SetBinContent(4804,0.8901126);
   h_D0->SetBinContent(4805,1.228447);
   h_D0->SetBinContent(4806,1.585414);
   h_D0->SetBinContent(4807,1.911125);
   h_D0->SetBinContent(4808,1.990735);
   h_D0->SetBinContent(4809,1.921393);
   h_D0->SetBinContent(4810,2.005841);
   h_D0->SetBinContent(4811,1.597542);
   h_D0->SetBinContent(4812,1.617581);
   h_D0->SetBinContent(4813,1.449698);
   h_D0->SetBinContent(4814,1.342748);
   h_D0->SetBinContent(4815,1.314963);
   h_D0->SetBinContent(4816,1.090706);
   h_D0->SetBinContent(4817,0.8698291);
   h_D0->SetBinContent(4818,0.8419813);
   h_D0->SetBinContent(4819,0.69279);
   h_D0->SetBinContent(4820,0.6975619);
   h_D0->SetBinContent(4821,0.5974432);
   h_D0->SetBinContent(4822,0.5585462);
   h_D0->SetBinContent(4823,0.4850777);
   h_D0->SetBinContent(4824,0.3972048);
   h_D0->SetBinContent(4825,0.3562335);
   h_D0->SetBinContent(4826,0.291711);
   h_D0->SetBinContent(4827,0.2471705);
   h_D0->SetBinContent(4828,0.2213068);
   h_D0->SetBinContent(4829,0.1934085);
   h_D0->SetBinContent(4830,0.1579975);
   h_D0->SetBinContent(4831,0.1333766);
   h_D0->SetBinContent(4832,0.1166486);
   h_D0->SetBinContent(4833,0.09278926);
   h_D0->SetBinContent(4834,0.07708538);
   h_D0->SetBinContent(4835,0.06333441);
   h_D0->SetBinContent(4836,0.05146673);
   h_D0->SetBinContent(4837,0.04144333);
   h_D0->SetBinContent(4838,0.03613171);
   h_D0->SetBinContent(4839,0.02789298);
   h_D0->SetBinContent(4840,0.02070433);
   h_D0->SetBinContent(4841,0.02177854);
   h_D0->SetBinContent(4842,0.02022474);
   h_D0->SetBinContent(4843,0.01593391);
   h_D0->SetBinContent(4844,0.008363141);
   h_D0->SetBinContent(4845,0.002261175);
   h_D0->SetBinContent(4847,0.002247824);
   h_D0->SetBinContent(4848,0.0006771127);
   h_D0->SetBinContent(4849,0.0006771127);
   h_D0->SetBinContent(4850,0.007420586);
   h_D0->SetBinContent(4905,0.3122088);
   h_D0->SetBinContent(4906,0.8203852);
   h_D0->SetBinContent(4907,1.261355);
   h_D0->SetBinContent(4908,1.636031);
   h_D0->SetBinContent(4909,2.023373);
   h_D0->SetBinContent(4910,2.021378);
   h_D0->SetBinContent(4911,1.965712);
   h_D0->SetBinContent(4912,1.794679);
   h_D0->SetBinContent(4913,1.618492);
   h_D0->SetBinContent(4914,1.522016);
   h_D0->SetBinContent(4915,1.362384);
   h_D0->SetBinContent(4916,1.360438);
   h_D0->SetBinContent(4917,1.289711);
   h_D0->SetBinContent(4918,1.076895);
   h_D0->SetBinContent(4919,0.8161756);
   h_D0->SetBinContent(4920,0.8242956);
   h_D0->SetBinContent(4921,0.6447558);
   h_D0->SetBinContent(4922,0.6290499);
   h_D0->SetBinContent(4923,0.5892315);
   h_D0->SetBinContent(4924,0.5488403);
   h_D0->SetBinContent(4925,0.4683949);
   h_D0->SetBinContent(4926,0.3712799);
   h_D0->SetBinContent(4927,0.3065707);
   h_D0->SetBinContent(4928,0.2702342);
   h_D0->SetBinContent(4929,0.222965);
   h_D0->SetBinContent(4930,0.1901166);
   h_D0->SetBinContent(4931,0.1824205);
   h_D0->SetBinContent(4932,0.1460955);
   h_D0->SetBinContent(4933,0.117035);
   h_D0->SetBinContent(4934,0.1089655);
   h_D0->SetBinContent(4935,0.08938069);
   h_D0->SetBinContent(4936,0.05792192);
   h_D0->SetBinContent(4937,0.05518091);
   h_D0->SetBinContent(4938,0.0446917);
   h_D0->SetBinContent(4939,0.03768471);
   h_D0->SetBinContent(4940,0.02723283);
   h_D0->SetBinContent(4941,0.01714559);
   h_D0->SetBinContent(4942,0.0172181);
   h_D0->SetBinContent(4943,0.01939267);
   h_D0->SetBinContent(4944,0.0113838);
   h_D0->SetBinContent(4945,0.008165173);
   h_D0->SetBinContent(4946,0.006755769);
   h_D0->SetBinContent(4947,0.00196064);
   h_D0->SetBinContent(4948,0.003371737);
   h_D0->SetBinContent(4950,0.001123912);
   h_D0->SetBinContent(5007,0.3873624);
   h_D0->SetBinContent(5008,0.8193035);
   h_D0->SetBinContent(5009,1.300025);
   h_D0->SetBinContent(5010,1.548643);
   h_D0->SetBinContent(5011,1.825935);
   h_D0->SetBinContent(5012,1.729168);
   h_D0->SetBinContent(5013,1.757865);
   h_D0->SetBinContent(5014,1.780745);
   h_D0->SetBinContent(5015,1.509155);
   h_D0->SetBinContent(5016,1.378532);
   h_D0->SetBinContent(5017,1.461662);
   h_D0->SetBinContent(5018,1.248477);
   h_D0->SetBinContent(5019,1.122322);
   h_D0->SetBinContent(5020,1.092328);
   h_D0->SetBinContent(5021,0.8066256);
   h_D0->SetBinContent(5022,0.7929332);
   h_D0->SetBinContent(5023,0.5927829);
   h_D0->SetBinContent(5024,0.5787544);
   h_D0->SetBinContent(5025,0.5502916);
   h_D0->SetBinContent(5026,0.4877051);
   h_D0->SetBinContent(5027,0.4081529);
   h_D0->SetBinContent(5028,0.3684481);
   h_D0->SetBinContent(5029,0.3027726);
   h_D0->SetBinContent(5030,0.2443311);
   h_D0->SetBinContent(5031,0.2142076);
   h_D0->SetBinContent(5032,0.186216);
   h_D0->SetBinContent(5033,0.156324);
   h_D0->SetBinContent(5034,0.1212654);
   h_D0->SetBinContent(5035,0.09153101);
   h_D0->SetBinContent(5036,0.08463909);
   h_D0->SetBinContent(5037,0.0591189);
   h_D0->SetBinContent(5038,0.05682131);
   h_D0->SetBinContent(5039,0.04582634);
   h_D0->SetBinContent(5040,0.02663302);
   h_D0->SetBinContent(5041,0.01747289);
   h_D0->SetBinContent(5042,0.02662312);
   h_D0->SetBinContent(5043,0.01131883);
   h_D0->SetBinContent(5044,0.0136712);
   h_D0->SetBinContent(5045,0.008194805);
   h_D0->SetBinContent(5046,0.008462872);
   h_D0->SetBinContent(5047,0.008778023);
   h_D0->SetBinContent(5048,0.007900303);
   h_D0->SetBinContent(5049,0.006412704);
   h_D0->SetBinContent(5051,0.004495649);
   h_D0->SetBinContent(5109,0.3606057);
   h_D0->SetBinContent(5110,0.774734);
   h_D0->SetBinContent(5111,1.24993);
   h_D0->SetBinContent(5112,1.333243);
   h_D0->SetBinContent(5113,1.791879);
   h_D0->SetBinContent(5114,1.926136);
   h_D0->SetBinContent(5115,1.971357);
   h_D0->SetBinContent(5116,1.691914);
   h_D0->SetBinContent(5117,1.391588);
   h_D0->SetBinContent(5118,1.389519);
   h_D0->SetBinContent(5119,1.297688);
   h_D0->SetBinContent(5120,1.383099);
   h_D0->SetBinContent(5121,1.183406);
   h_D0->SetBinContent(5122,1.043572);
   h_D0->SetBinContent(5123,0.7238462);
   h_D0->SetBinContent(5124,0.7044839);
   h_D0->SetBinContent(5125,0.6875153);
   h_D0->SetBinContent(5126,0.534696);
   h_D0->SetBinContent(5127,0.567746);
   h_D0->SetBinContent(5128,0.4093441);
   h_D0->SetBinContent(5129,0.3758041);
   h_D0->SetBinContent(5130,0.3595406);
   h_D0->SetBinContent(5131,0.2909563);
   h_D0->SetBinContent(5132,0.2349748);
   h_D0->SetBinContent(5133,0.2045314);
   h_D0->SetBinContent(5134,0.1736934);
   h_D0->SetBinContent(5135,0.13045);
   h_D0->SetBinContent(5136,0.1021372);
   h_D0->SetBinContent(5137,0.08847404);
   h_D0->SetBinContent(5138,0.06981488);
   h_D0->SetBinContent(5139,0.05137888);
   h_D0->SetBinContent(5140,0.04613443);
   h_D0->SetBinContent(5141,0.04416781);
   h_D0->SetBinContent(5142,0.03545994);
   h_D0->SetBinContent(5143,0.03425477);
   h_D0->SetBinContent(5144,0.02338005);
   h_D0->SetBinContent(5145,0.01723597);
   h_D0->SetBinContent(5146,0.01118135);
   h_D0->SetBinContent(5147,0.01147486);
   h_D0->SetBinContent(5148,0.005833607);
   h_D0->SetBinContent(5149,0.005116869);
   h_D0->SetBinContent(5150,0.0006771127);
   h_D0->SetBinContent(5211,0.4004956);
   h_D0->SetBinContent(5212,0.8920604);
   h_D0->SetBinContent(5213,1.089018);
   h_D0->SetBinContent(5214,1.270247);
   h_D0->SetBinContent(5215,1.502804);
   h_D0->SetBinContent(5216,1.677526);
   h_D0->SetBinContent(5217,1.724182);
   h_D0->SetBinContent(5218,1.553367);
   h_D0->SetBinContent(5219,1.186345);
   h_D0->SetBinContent(5220,1.178117);
   h_D0->SetBinContent(5221,1.20002);
   h_D0->SetBinContent(5222,1.292558);
   h_D0->SetBinContent(5223,1.178943);
   h_D0->SetBinContent(5224,0.9018433);
   h_D0->SetBinContent(5225,0.7913613);
   h_D0->SetBinContent(5226,0.6581231);
   h_D0->SetBinContent(5227,0.5249161);
   h_D0->SetBinContent(5228,0.4667588);
   h_D0->SetBinContent(5229,0.409617);
   h_D0->SetBinContent(5230,0.3927333);
   h_D0->SetBinContent(5231,0.3159029);
   h_D0->SetBinContent(5232,0.2578757);
   h_D0->SetBinContent(5233,0.2246457);
   h_D0->SetBinContent(5234,0.191439);
   h_D0->SetBinContent(5235,0.1532266);
   h_D0->SetBinContent(5236,0.123512);
   h_D0->SetBinContent(5237,0.1207227);
   h_D0->SetBinContent(5238,0.09621402);
   h_D0->SetBinContent(5239,0.07322324);
   h_D0->SetBinContent(5240,0.05742501);
   h_D0->SetBinContent(5241,0.04327533);
   h_D0->SetBinContent(5242,0.03812472);
   h_D0->SetBinContent(5243,0.0390732);
   h_D0->SetBinContent(5244,0.02190628);
   h_D0->SetBinContent(5245,0.01660208);
   h_D0->SetBinContent(5246,0.01689012);
   h_D0->SetBinContent(5247,0.01086489);
   h_D0->SetBinContent(5248,0.005100599);
   h_D0->SetBinContent(5249,0.003976687);
   h_D0->SetBinContent(5250,0.00149855);
   h_D0->SetBinContent(5251,0.001200683);
   h_D0->SetBinContent(5252,0.001873187);
   h_D0->SetBinContent(5313,0.3241602);
   h_D0->SetBinContent(5314,0.8342095);
   h_D0->SetBinContent(5315,1.118307);
   h_D0->SetBinContent(5316,1.375194);
   h_D0->SetBinContent(5317,1.579632);
   h_D0->SetBinContent(5318,1.696156);
   h_D0->SetBinContent(5319,1.460189);
   h_D0->SetBinContent(5320,1.535725);
   h_D0->SetBinContent(5321,1.248417);
   h_D0->SetBinContent(5322,1.258512);
   h_D0->SetBinContent(5323,1.248849);
   h_D0->SetBinContent(5324,1.21871);
   h_D0->SetBinContent(5325,1.016439);
   h_D0->SetBinContent(5326,0.7556365);
   h_D0->SetBinContent(5327,0.6660099);
   h_D0->SetBinContent(5328,0.6299621);
   h_D0->SetBinContent(5329,0.4720951);
   h_D0->SetBinContent(5330,0.4871688);
   h_D0->SetBinContent(5331,0.3500245);
   h_D0->SetBinContent(5332,0.3085695);
   h_D0->SetBinContent(5333,0.2922635);
   h_D0->SetBinContent(5334,0.2453304);
   h_D0->SetBinContent(5335,0.1967827);
   h_D0->SetBinContent(5336,0.167498);
   h_D0->SetBinContent(5337,0.1204459);
   h_D0->SetBinContent(5338,0.1076345);
   h_D0->SetBinContent(5339,0.1165597);
   h_D0->SetBinContent(5340,0.07456904);
   h_D0->SetBinContent(5341,0.06435376);
   h_D0->SetBinContent(5342,0.04581323);
   h_D0->SetBinContent(5343,0.04048736);
   h_D0->SetBinContent(5344,0.02385252);
   h_D0->SetBinContent(5345,0.02913694);
   h_D0->SetBinContent(5346,0.008311968);
   h_D0->SetBinContent(5347,0.01163348);
   h_D0->SetBinContent(5348,0.007676653);
   h_D0->SetBinContent(5349,0.00628152);
   h_D0->SetBinContent(5350,0.001573477);
   h_D0->SetBinContent(5351,0.0005619561);
   h_D0->SetBinContent(5352,0.002247824);
   h_D0->SetBinContent(5353,0.002584998);
   h_D0->SetBinContent(5354,0.0005619561);
   h_D0->SetBinContent(5415,0.3239191);
   h_D0->SetBinContent(5416,0.7688433);
   h_D0->SetBinContent(5417,1.139188);
   h_D0->SetBinContent(5418,1.346471);
   h_D0->SetBinContent(5419,1.611504);
   h_D0->SetBinContent(5420,1.542808);
   h_D0->SetBinContent(5421,1.631553);
   h_D0->SetBinContent(5422,1.437474);
   h_D0->SetBinContent(5423,1.264391);
   h_D0->SetBinContent(5424,1.137087);
   h_D0->SetBinContent(5425,1.042496);
   h_D0->SetBinContent(5426,0.9669422);
   h_D0->SetBinContent(5427,0.9516126);
   h_D0->SetBinContent(5428,0.7407804);
   h_D0->SetBinContent(5429,0.5493112);
   h_D0->SetBinContent(5430,0.5723986);
   h_D0->SetBinContent(5431,0.5407434);
   h_D0->SetBinContent(5432,0.3843393);
   h_D0->SetBinContent(5433,0.3348099);
   h_D0->SetBinContent(5434,0.3084516);
   h_D0->SetBinContent(5435,0.2772684);
   h_D0->SetBinContent(5436,0.2181247);
   h_D0->SetBinContent(5437,0.1874131);
   h_D0->SetBinContent(5438,0.1444161);
   h_D0->SetBinContent(5439,0.1208038);
   h_D0->SetBinContent(5440,0.09915879);
   h_D0->SetBinContent(5441,0.07018431);
   h_D0->SetBinContent(5442,0.05909306);
   h_D0->SetBinContent(5443,0.04479694);
   h_D0->SetBinContent(5444,0.03964291);
   h_D0->SetBinContent(5445,0.03343572);
   h_D0->SetBinContent(5446,0.02140939);
   h_D0->SetBinContent(5447,0.01187917);
   h_D0->SetBinContent(5448,0.01079111);
   h_D0->SetBinContent(5449,0.01116357);
   h_D0->SetBinContent(5450,0.0053278);
   h_D0->SetBinContent(5451,0.001484981);
   h_D0->SetBinContent(5452,0.002247824);
   h_D0->SetBinContent(5453,0.004494984);
   h_D0->SetBinContent(5454,0.001573145);
   h_D0->SetBinContent(5455,0.002247492);
   h_D0->SetBinContent(5457,0.0005619561);
   h_D0->SetBinContent(5517,0.335487);
   h_D0->SetBinContent(5518,0.6435585);
   h_D0->SetBinContent(5519,0.875394);
   h_D0->SetBinContent(5520,1.02333);
   h_D0->SetBinContent(5521,1.225084);
   h_D0->SetBinContent(5522,1.151099);
   h_D0->SetBinContent(5523,1.165524);
   h_D0->SetBinContent(5524,1.06851);
   h_D0->SetBinContent(5525,0.898602);
   h_D0->SetBinContent(5526,0.7910714);
   h_D0->SetBinContent(5527,0.7121733);
   h_D0->SetBinContent(5528,0.6484566);
   h_D0->SetBinContent(5529,0.6330159);
   h_D0->SetBinContent(5530,0.4741116);
   h_D0->SetBinContent(5531,0.3282885);
   h_D0->SetBinContent(5532,0.2976258);
   h_D0->SetBinContent(5533,0.2890758);
   h_D0->SetBinContent(5534,0.255386);
   h_D0->SetBinContent(5535,0.238812);
   h_D0->SetBinContent(5536,0.148585);
   h_D0->SetBinContent(5537,0.1636553);
   h_D0->SetBinContent(5538,0.1386457);
   h_D0->SetBinContent(5539,0.1045677);
   h_D0->SetBinContent(5540,0.08031778);
   h_D0->SetBinContent(5541,0.07211038);
   h_D0->SetBinContent(5542,0.05259561);
   h_D0->SetBinContent(5543,0.04506099);
   h_D0->SetBinContent(5544,0.03415091);
   h_D0->SetBinContent(5545,0.02347216);
   h_D0->SetBinContent(5546,0.02138475);
   h_D0->SetBinContent(5547,0.01627743);
   h_D0->SetBinContent(5548,0.01321692);
   h_D0->SetBinContent(5549,0.005643928);
   h_D0->SetBinContent(5550,0.01046119);
   h_D0->SetBinContent(5551,0.003986927);
   h_D0->SetBinContent(5552,0.001673011);
   h_D0->SetBinContent(5553,0.003104193);
   h_D0->SetBinContent(5555,0.00112358);
   h_D0->SetBinContent(5619,0.2923213);
   h_D0->SetBinContent(5620,0.6121235);
   h_D0->SetBinContent(5621,0.8087746);
   h_D0->SetBinContent(5622,0.8795362);
   h_D0->SetBinContent(5623,1.117654);
   h_D0->SetBinContent(5624,1.061288);
   h_D0->SetBinContent(5625,1.154586);
   h_D0->SetBinContent(5626,0.8961026);
   h_D0->SetBinContent(5627,0.6450523);
   h_D0->SetBinContent(5628,0.6359864);
   h_D0->SetBinContent(5629,0.601337);
   h_D0->SetBinContent(5630,0.595069);
   h_D0->SetBinContent(5631,0.5129818);
   h_D0->SetBinContent(5632,0.4136722);
   h_D0->SetBinContent(5633,0.2525364);
   h_D0->SetBinContent(5634,0.2202204);
   h_D0->SetBinContent(5635,0.2170765);
   h_D0->SetBinContent(5636,0.1729701);
   h_D0->SetBinContent(5637,0.1323485);
   h_D0->SetBinContent(5638,0.1299998);
   h_D0->SetBinContent(5639,0.1300094);
   h_D0->SetBinContent(5640,0.1062643);
   h_D0->SetBinContent(5641,0.08315147);
   h_D0->SetBinContent(5642,0.0639343);
   h_D0->SetBinContent(5643,0.05227787);
   h_D0->SetBinContent(5644,0.03243747);
   h_D0->SetBinContent(5645,0.03254512);
   h_D0->SetBinContent(5646,0.01706104);
   h_D0->SetBinContent(5647,0.02211105);
   h_D0->SetBinContent(5648,0.0171498);
   h_D0->SetBinContent(5649,0.01130144);
   h_D0->SetBinContent(5650,0.006311373);
   h_D0->SetBinContent(5651,0.002593045);
   h_D0->SetBinContent(5652,0.001299089);
   h_D0->SetBinContent(5653,0.001561299);
   h_D0->SetBinContent(5654,1.036274e-05);
   h_D0->SetBinContent(5655,0.001440259);
   h_D0->SetBinContent(5721,0.2574921);
   h_D0->SetBinContent(5722,0.5405066);
   h_D0->SetBinContent(5723,0.798818);
   h_D0->SetBinContent(5724,0.860822);
   h_D0->SetBinContent(5725,0.993697);
   h_D0->SetBinContent(5726,0.8680712);
   h_D0->SetBinContent(5727,0.9999447);
   h_D0->SetBinContent(5728,0.8927847);
   h_D0->SetBinContent(5729,0.6111286);
   h_D0->SetBinContent(5730,0.6073315);
   h_D0->SetBinContent(5731,0.5884284);
   h_D0->SetBinContent(5732,0.5477592);
   h_D0->SetBinContent(5733,0.4394849);
   h_D0->SetBinContent(5734,0.3735297);
   h_D0->SetBinContent(5735,0.2234052);
   h_D0->SetBinContent(5736,0.2059646);
   h_D0->SetBinContent(5737,0.1644441);
   h_D0->SetBinContent(5738,0.16736);
   h_D0->SetBinContent(5739,0.1063893);
   h_D0->SetBinContent(5740,0.107096);
   h_D0->SetBinContent(5741,0.09151051);
   h_D0->SetBinContent(5742,0.08099236);
   h_D0->SetBinContent(5743,0.05915627);
   h_D0->SetBinContent(5744,0.04912307);
   h_D0->SetBinContent(5745,0.04210512);
   h_D0->SetBinContent(5746,0.02496569);
   h_D0->SetBinContent(5747,0.01686274);
   h_D0->SetBinContent(5748,0.0132189);
   h_D0->SetBinContent(5749,0.01104318);
   h_D0->SetBinContent(5750,0.00707643);
   h_D0->SetBinContent(5751,0.006625117);
   h_D0->SetBinContent(5752,0.003826421);
   h_D0->SetBinContent(5753,0.003306651);
   h_D0->SetBinContent(5754,0.003794812);
   h_D0->SetBinContent(5755,0.001643636);
   h_D0->SetBinContent(5756,0.0009327191);
   h_D0->SetBinContent(5757,0.0004001125);
   h_D0->SetBinContent(5823,0.2495011);
   h_D0->SetBinContent(5824,0.5076309);
   h_D0->SetBinContent(5825,0.6695732);
   h_D0->SetBinContent(5826,0.7507469);
   h_D0->SetBinContent(5827,0.909223);
   h_D0->SetBinContent(5828,0.8413275);
   h_D0->SetBinContent(5829,0.8478956);
   h_D0->SetBinContent(5830,0.7434514);
   h_D0->SetBinContent(5831,0.5833422);
   h_D0->SetBinContent(5832,0.5483246);
   h_D0->SetBinContent(5833,0.4676308);
   h_D0->SetBinContent(5834,0.4559809);
   h_D0->SetBinContent(5835,0.3911437);
   h_D0->SetBinContent(5836,0.3479048);
   h_D0->SetBinContent(5837,0.1966086);
   h_D0->SetBinContent(5838,0.1775621);
   h_D0->SetBinContent(5839,0.1547807);
   h_D0->SetBinContent(5840,0.1269691);
   h_D0->SetBinContent(5841,0.09721231);
   h_D0->SetBinContent(5842,0.06556177);
   h_D0->SetBinContent(5843,0.06060171);
   h_D0->SetBinContent(5844,0.06456156);
   h_D0->SetBinContent(5845,0.04830409);
   h_D0->SetBinContent(5846,0.03817757);
   h_D0->SetBinContent(5847,0.03168881);
   h_D0->SetBinContent(5848,0.0316624);
   h_D0->SetBinContent(5849,0.01583704);
   h_D0->SetBinContent(5850,0.01343247);
   h_D0->SetBinContent(5851,0.00794968);
   h_D0->SetBinContent(5852,0.006570995);
   h_D0->SetBinContent(5853,0.005116565);
   h_D0->SetBinContent(5854,0.001578733);
   h_D0->SetBinContent(5855,0.0004001125);
   h_D0->SetBinContent(5857,0.0008531006);
   h_D0->SetBinContent(5858,0.00050754);
   h_D0->SetBinContent(5859,0.0007613099);
   h_D0->SetBinContent(5925,0.2369451);
   h_D0->SetBinContent(5926,0.5350287);
   h_D0->SetBinContent(5927,0.6906373);
   h_D0->SetBinContent(5928,0.7175011);
   h_D0->SetBinContent(5929,0.772469);
   h_D0->SetBinContent(5930,0.7092186);
   h_D0->SetBinContent(5931,0.7341642);
   h_D0->SetBinContent(5932,0.6309098);
   h_D0->SetBinContent(5933,0.4952289);
   h_D0->SetBinContent(5934,0.4600858);
   h_D0->SetBinContent(5935,0.3798673);
   h_D0->SetBinContent(5936,0.3623971);
   h_D0->SetBinContent(5937,0.3419321);
   h_D0->SetBinContent(5938,0.2885151);
   h_D0->SetBinContent(5939,0.1589925);
   h_D0->SetBinContent(5940,0.1370549);
   h_D0->SetBinContent(5941,0.1228354);
   h_D0->SetBinContent(5942,0.1136218);
   h_D0->SetBinContent(5943,0.09409634);
   h_D0->SetBinContent(5944,0.0741111);
   h_D0->SetBinContent(5945,0.05447266);
   h_D0->SetBinContent(5946,0.05497304);
   h_D0->SetBinContent(5947,0.03425849);
   h_D0->SetBinContent(5948,0.03246297);
   h_D0->SetBinContent(5949,0.02278624);
   h_D0->SetBinContent(5950,0.0197719);
   h_D0->SetBinContent(5951,0.01193381);
   h_D0->SetBinContent(5952,0.009011966);
   h_D0->SetBinContent(5953,0.006945398);
   h_D0->SetBinContent(5954,0.005614664);
   h_D0->SetBinContent(5955,0.002234949);
   h_D0->SetBinContent(5956,0.0002375598);
   h_D0->SetBinContent(5957,0.00228393);
   h_D0->SetBinContent(6027,0.2293518);
   h_D0->SetBinContent(6028,0.5127332);
   h_D0->SetBinContent(6029,0.6277669);
   h_D0->SetBinContent(6030,0.7101755);
   h_D0->SetBinContent(6031,0.7963342);
   h_D0->SetBinContent(6032,0.7020167);
   h_D0->SetBinContent(6033,0.7147908);
   h_D0->SetBinContent(6034,0.6237785);
   h_D0->SetBinContent(6035,0.3774667);
   h_D0->SetBinContent(6036,0.4148406);
   h_D0->SetBinContent(6037,0.3825342);
   h_D0->SetBinContent(6038,0.325675);
   h_D0->SetBinContent(6039,0.3047197);
   h_D0->SetBinContent(6040,0.2553092);
   h_D0->SetBinContent(6041,0.1402691);
   h_D0->SetBinContent(6042,0.1137158);
   h_D0->SetBinContent(6043,0.0826531);
   h_D0->SetBinContent(6044,0.06752004);
   h_D0->SetBinContent(6045,0.05748739);
   h_D0->SetBinContent(6046,0.05102189);
   h_D0->SetBinContent(6047,0.04480929);
   h_D0->SetBinContent(6048,0.03778429);
   h_D0->SetBinContent(6049,0.02432354);
   h_D0->SetBinContent(6050,0.01299535);
   h_D0->SetBinContent(6051,0.01394304);
   h_D0->SetBinContent(6052,0.01052676);
   h_D0->SetBinContent(6053,0.01008477);
   h_D0->SetBinContent(6054,0.008707673);
   h_D0->SetBinContent(6055,0.002951145);
   h_D0->SetBinContent(6056,0.001782386);
   h_D0->SetBinContent(6057,0.003028025);
   h_D0->SetBinContent(6058,0.0006784252);
   h_D0->SetBinContent(6129,0.2522205);
   h_D0->SetBinContent(6130,0.4660326);
   h_D0->SetBinContent(6131,0.5799396);
   h_D0->SetBinContent(6132,0.6709632);
   h_D0->SetBinContent(6133,0.7227123);
   h_D0->SetBinContent(6134,0.6958054);
   h_D0->SetBinContent(6135,0.6515168);
   h_D0->SetBinContent(6136,0.5596259);
   h_D0->SetBinContent(6137,0.3884323);
   h_D0->SetBinContent(6138,0.3548465);
   h_D0->SetBinContent(6139,0.3211817);
   h_D0->SetBinContent(6140,0.2823869);
   h_D0->SetBinContent(6141,0.2671061);
   h_D0->SetBinContent(6142,0.183252);
   h_D0->SetBinContent(6143,0.1292921);
   h_D0->SetBinContent(6144,0.0798679);
   h_D0->SetBinContent(6145,0.07706444);
   h_D0->SetBinContent(6146,0.05557838);
   h_D0->SetBinContent(6147,0.04774476);
   h_D0->SetBinContent(6148,0.03214571);
   h_D0->SetBinContent(6149,0.02864068);
   h_D0->SetBinContent(6150,0.02071838);
   h_D0->SetBinContent(6151,0.01660222);
   h_D0->SetBinContent(6152,0.009094811);
   h_D0->SetBinContent(6153,0.005308663);
   h_D0->SetBinContent(6154,0.005367051);
   h_D0->SetBinContent(6155,0.004940376);
   h_D0->SetBinContent(6156,0.004751441);
   h_D0->SetBinContent(6157,0.001750178);
   h_D0->SetBinContent(6158,0.0007001969);
   h_D0->SetBinContent(6231,0.253367);
   h_D0->SetBinContent(6232,0.456184);
   h_D0->SetBinContent(6233,0.5190651);
   h_D0->SetBinContent(6234,0.5768005);
   h_D0->SetBinContent(6235,0.7022817);
   h_D0->SetBinContent(6236,0.5839661);
   h_D0->SetBinContent(6237,0.5558115);
   h_D0->SetBinContent(6238,0.4949992);
   h_D0->SetBinContent(6239,0.3280419);
   h_D0->SetBinContent(6240,0.315949);
   h_D0->SetBinContent(6241,0.2565283);
   h_D0->SetBinContent(6242,0.2628177);
   h_D0->SetBinContent(6243,0.2040145);
   h_D0->SetBinContent(6244,0.1255102);
   h_D0->SetBinContent(6245,0.1159118);
   h_D0->SetBinContent(6246,0.08102771);
   h_D0->SetBinContent(6247,0.05659884);
   h_D0->SetBinContent(6248,0.04045856);
   h_D0->SetBinContent(6249,0.02640589);
   h_D0->SetBinContent(6250,0.0274404);
   h_D0->SetBinContent(6251,0.01751813);
   h_D0->SetBinContent(6252,0.01523948);
   h_D0->SetBinContent(6253,0.01011787);
   h_D0->SetBinContent(6254,0.005595864);
   h_D0->SetBinContent(6255,0.00647844);
   h_D0->SetBinContent(6256,0.000941775);
   h_D0->SetBinContent(6257,0.003838098);
   h_D0->SetBinContent(6258,0.002325791);
   h_D0->SetBinContent(6260,0.0007613099);
   h_D0->SetBinContent(6333,0.2189935);
   h_D0->SetBinContent(6334,0.4422284);
   h_D0->SetBinContent(6335,0.49918);
   h_D0->SetBinContent(6336,0.5226777);
   h_D0->SetBinContent(6337,0.6316888);
   h_D0->SetBinContent(6338,0.5797367);
   h_D0->SetBinContent(6339,0.4872756);
   h_D0->SetBinContent(6340,0.4161064);
   h_D0->SetBinContent(6341,0.2944327);
   h_D0->SetBinContent(6342,0.2742436);
   h_D0->SetBinContent(6343,0.2279753);
   h_D0->SetBinContent(6344,0.2062957);
   h_D0->SetBinContent(6345,0.1570893);
   h_D0->SetBinContent(6346,0.1244214);
   h_D0->SetBinContent(6347,0.08469781);
   h_D0->SetBinContent(6348,0.05030647);
   h_D0->SetBinContent(6349,0.04796244);
   h_D0->SetBinContent(6350,0.02936436);
   h_D0->SetBinContent(6351,0.03489732);
   h_D0->SetBinContent(6352,0.01307521);
   h_D0->SetBinContent(6353,0.01231312);
   h_D0->SetBinContent(6354,0.009736681);
   h_D0->SetBinContent(6355,0.003295013);
   h_D0->SetBinContent(6356,0.006651281);
   h_D0->SetBinContent(6357,0.006208937);
   h_D0->SetBinContent(6358,0.00144567);
   h_D0->SetBinContent(6359,0.0005409256);
   h_D0->SetBinContent(6360,0.0005409256);
   h_D0->SetBinContent(6435,0.1856883);
   h_D0->SetBinContent(6436,0.4293781);
   h_D0->SetBinContent(6437,0.4826056);
   h_D0->SetBinContent(6438,0.5220287);
   h_D0->SetBinContent(6439,0.540078);
   h_D0->SetBinContent(6440,0.5130715);
   h_D0->SetBinContent(6441,0.5122054);
   h_D0->SetBinContent(6442,0.3755034);
   h_D0->SetBinContent(6443,0.2597659);
   h_D0->SetBinContent(6444,0.21932);
   h_D0->SetBinContent(6445,0.1709875);
   h_D0->SetBinContent(6446,0.1564881);
   h_D0->SetBinContent(6447,0.1016396);
   h_D0->SetBinContent(6448,0.0876491);
   h_D0->SetBinContent(6449,0.04531714);
   h_D0->SetBinContent(6450,0.04545776);
   h_D0->SetBinContent(6451,0.02626189);
   h_D0->SetBinContent(6452,0.017721);
   h_D0->SetBinContent(6453,0.01020028);
   h_D0->SetBinContent(6454,0.006244017);
   h_D0->SetBinContent(6455,0.007793373);
   h_D0->SetBinContent(6456,0.003338828);
   h_D0->SetBinContent(6457,0.006867577);
   h_D0->SetBinContent(6458,0.002813341);
   h_D0->SetBinContent(6459,0.002476904);
   h_D0->SetBinContent(6460,0.001998527);
   h_D0->SetBinContent(6461,0.00152262);
   h_D0->SetBinContent(6537,0.1838524);
   h_D0->SetBinContent(6538,0.3860089);
   h_D0->SetBinContent(6539,0.3851785);
   h_D0->SetBinContent(6540,0.4904175);
   h_D0->SetBinContent(6541,0.5030883);
   h_D0->SetBinContent(6542,0.453964);
   h_D0->SetBinContent(6543,0.4173872);
   h_D0->SetBinContent(6544,0.3387486);
   h_D0->SetBinContent(6545,0.208322);
   h_D0->SetBinContent(6546,0.1731653);
   h_D0->SetBinContent(6547,0.1423251);
   h_D0->SetBinContent(6548,0.1239888);
   h_D0->SetBinContent(6549,0.1185029);
   h_D0->SetBinContent(6550,0.05637247);
   h_D0->SetBinContent(6551,0.02908734);
   h_D0->SetBinContent(6552,0.02313045);
   h_D0->SetBinContent(6553,0.01772633);
   h_D0->SetBinContent(6554,0.004981149);
   h_D0->SetBinContent(6555,0.006532338);
   h_D0->SetBinContent(6556,0.006798756);
   h_D0->SetBinContent(6557,0.0004686965);
   h_D0->SetBinContent(6558,0.003464842);
   h_D0->SetBinContent(6559,0.0007676664);
   h_D0->SetBinContent(6560,0.0002558888);
   h_D0->SetBinContent(6561,0.001017199);
   h_D0->SetBinContent(6639,0.230043);
   h_D0->SetBinContent(6640,0.4011514);
   h_D0->SetBinContent(6641,0.3969128);
   h_D0->SetBinContent(6642,0.4660782);
   h_D0->SetBinContent(6643,0.4990239);
   h_D0->SetBinContent(6644,0.4200869);
   h_D0->SetBinContent(6645,0.3322214);
   h_D0->SetBinContent(6646,0.2822503);
   h_D0->SetBinContent(6647,0.1791621);
   h_D0->SetBinContent(6648,0.139365);
   h_D0->SetBinContent(6649,0.1097085);
   h_D0->SetBinContent(6650,0.09912957);
   h_D0->SetBinContent(6651,0.06780946);
   h_D0->SetBinContent(6652,0.04527971);
   h_D0->SetBinContent(6653,0.01670871);
   h_D0->SetBinContent(6654,0.01326481);
   h_D0->SetBinContent(6655,0.01548548);
   h_D0->SetBinContent(6656,0.000855077);
   h_D0->SetBinContent(6657,0.001380926);
   h_D0->SetBinContent(6658,0.0005523702);
   h_D0->SetBinContent(6659,0.002348068);
   h_D0->SetBinContent(6660,0.0007676664);
   h_D0->SetBinContent(6661,0.0007676664);
   h_D0->SetBinContent(6662,0.0002558888);
   h_D0->SetBinContent(6741,0.2140287);
   h_D0->SetBinContent(6742,0.3767033);
   h_D0->SetBinContent(6743,0.3772413);
   h_D0->SetBinContent(6744,0.4293194);
   h_D0->SetBinContent(6745,0.4495754);
   h_D0->SetBinContent(6746,0.3616485);
   h_D0->SetBinContent(6747,0.3264872);
   h_D0->SetBinContent(6748,0.2353594);
   h_D0->SetBinContent(6749,0.1384842);
   h_D0->SetBinContent(6750,0.1390869);
   h_D0->SetBinContent(6751,0.09356353);
   h_D0->SetBinContent(6752,0.05918947);
   h_D0->SetBinContent(6753,0.03611153);
   h_D0->SetBinContent(6754,0.03771073);
   h_D0->SetBinContent(6755,0.0133125);
   h_D0->SetBinContent(6756,0.005966347);
   h_D0->SetBinContent(6757,0.00526872);
   h_D0->SetBinContent(6758,0.004986799);
   h_D0->SetBinContent(6759,0.001250566);
   h_D0->SetBinContent(6761,0.00152262);
   h_D0->SetBinContent(6763,0.0005117776);
   h_D0->SetBinContent(6843,0.2053241);
   h_D0->SetBinContent(6844,0.3561909);
   h_D0->SetBinContent(6845,0.3767446);
   h_D0->SetBinContent(6846,0.402777);
   h_D0->SetBinContent(6847,0.3741894);
   h_D0->SetBinContent(6848,0.336926);
   h_D0->SetBinContent(6849,0.3032518);
   h_D0->SetBinContent(6850,0.1936022);
   h_D0->SetBinContent(6851,0.1188844);
   h_D0->SetBinContent(6852,0.09878498);
   h_D0->SetBinContent(6853,0.05955482);
   h_D0->SetBinContent(6854,0.04741274);
   h_D0->SetBinContent(6855,0.03267403);
   h_D0->SetBinContent(6856,0.02357421);
   h_D0->SetBinContent(6857,0.005385062);
   h_D0->SetBinContent(6858,0.004986799);
   h_D0->SetBinContent(6859,0.002631492);
   h_D0->SetBinContent(6860,0.001380926);
   h_D0->SetBinContent(6864,0.0005117776);
   h_D0->SetBinContent(6945,0.1710032);
   h_D0->SetBinContent(6946,0.308585);
   h_D0->SetBinContent(6947,0.3774391);
   h_D0->SetBinContent(6948,0.3629063);
   h_D0->SetBinContent(6949,0.3195211);
   h_D0->SetBinContent(6950,0.3160014);
   h_D0->SetBinContent(6951,0.2739596);
   h_D0->SetBinContent(6952,0.2060402);
   h_D0->SetBinContent(6953,0.1174393);
   h_D0->SetBinContent(6954,0.07186097);
   h_D0->SetBinContent(6955,0.07348963);
   h_D0->SetBinContent(6956,0.03620924);
   h_D0->SetBinContent(6957,0.01940199);
   h_D0->SetBinContent(6958,0.01536579);
   h_D0->SetBinContent(6959,0.005190071);
   h_D0->SetBinContent(6960,0.007472946);
   h_D0->SetBinContent(6961,-0.001657592);
   h_D0->SetBinContent(6962,0.00110474);
   h_D0->SetBinContent(6965,0.0005523702);
   h_D0->SetBinContent(7047,0.1722329);
   h_D0->SetBinContent(7048,0.3160703);
   h_D0->SetBinContent(7049,0.3061252);
   h_D0->SetBinContent(7050,0.3121596);
   h_D0->SetBinContent(7051,0.3327354);
   h_D0->SetBinContent(7052,0.2273929);
   h_D0->SetBinContent(7053,0.2190264);
   h_D0->SetBinContent(7054,0.1532364);
   h_D0->SetBinContent(7055,0.08995979);
   h_D0->SetBinContent(7056,0.0581028);
   h_D0->SetBinContent(7057,0.04528666);
   h_D0->SetBinContent(7058,0.0231288);
   h_D0->SetBinContent(7059,0.01289069);
   h_D0->SetBinContent(7060,0.009585585);
   h_D0->SetBinContent(7061,0.004304069);
   h_D0->SetBinContent(7149,0.137616);
   h_D0->SetBinContent(7150,0.2592637);
   h_D0->SetBinContent(7151,0.2806276);
   h_D0->SetBinContent(7152,0.2555978);
   h_D0->SetBinContent(7153,0.2195988);
   h_D0->SetBinContent(7154,0.2147979);
   h_D0->SetBinContent(7155,0.191231);
   h_D0->SetBinContent(7156,0.0907093);
   h_D0->SetBinContent(7251,0.1424845);
   h_D0->SetBinContent(7252,0.2628742);
   h_D0->SetBinContent(7253,0.2320698);
   h_D0->SetBinContent(7254,0.24323);
   h_D0->SetBinContent(7255,0.217746);
   h_D0->SetBinContent(7256,0.1724558);
   h_D0->SetBinContent(7257,0.1313733);
   h_D0->SetBinContent(7258,0.0831247);
   h_D0->SetBinContent(7353,0.1335362);
   h_D0->SetBinContent(7354,0.2315529);
   h_D0->SetBinContent(7355,0.2539117);
   h_D0->SetBinContent(7356,0.2293915);
   h_D0->SetBinContent(7357,0.2161571);
   h_D0->SetBinContent(7358,0.186309);
   h_D0->SetBinContent(7359,0.1436835);
   h_D0->SetBinContent(7360,0.07666178);
   h_D0->SetBinContent(7455,0.112463);
   h_D0->SetBinContent(7456,0.2329583);
   h_D0->SetBinContent(7457,0.240937);
   h_D0->SetBinContent(7458,0.1940132);
   h_D0->SetBinContent(7459,0.2162916);
   h_D0->SetBinContent(7460,0.1388857);
   h_D0->SetBinContent(7461,0.1235942);
   h_D0->SetBinContent(7462,0.07326737);
   h_D0->SetBinContent(7557,0.1355222);
   h_D0->SetBinContent(7558,0.2309418);
   h_D0->SetBinContent(7559,0.1872645);
   h_D0->SetBinContent(7560,0.1441617);
   h_D0->SetBinContent(7561,0.1646641);
   h_D0->SetBinContent(7562,0.1226934);
   h_D0->SetBinContent(7563,0.06330547);
   h_D0->SetBinContent(7564,0.05401947);
   h_D0->SetBinContent(7659,0.09488158);
   h_D0->SetBinContent(7660,0.1485942);
   h_D0->SetBinContent(7661,0.1930296);
   h_D0->SetBinContent(7662,0.1590465);
   h_D0->SetBinContent(7663,0.1256461);
   h_D0->SetBinContent(7664,0.09531259);
   h_D0->SetBinContent(7665,0.07854069);
   h_D0->SetBinContent(7666,0.04230709);
   h_D0->SetBinContent(7761,0.1017162);
   h_D0->SetBinContent(7762,0.1573656);
   h_D0->SetBinContent(7763,0.1745302);
   h_D0->SetBinContent(7764,0.1583887);
   h_D0->SetBinContent(7765,0.1090479);
   h_D0->SetBinContent(7766,0.08769961);
   h_D0->SetBinContent(7767,0.05133348);
   h_D0->SetBinContent(7768,0.01341725);
   h_D0->SetBinContent(7863,0.1089391);
   h_D0->SetBinContent(7864,0.1823817);
   h_D0->SetBinContent(7865,0.1513502);
   h_D0->SetBinContent(7866,0.131489);
   h_D0->SetBinContent(7867,0.06928345);
   h_D0->SetBinContent(7868,0.04304297);
   h_D0->SetBinContent(7869,0.03837128);
   h_D0->SetBinContent(7870,0.02047694);
   h_D0->SetBinContent(7965,0.1207918);
   h_D0->SetBinContent(7966,0.129838);
   h_D0->SetBinContent(7967,0.1077246);
   h_D0->SetBinContent(7968,0.147742);
   h_D0->SetBinContent(7969,0.05323179);
   h_D0->SetBinContent(7970,0.04170926);
   h_D0->SetBinContent(7971,0.0191608);
   h_D0->SetBinContent(7972,0.007506747);
   h_D0->SetBinContent(8067,0.0884563);
   h_D0->SetBinContent(8068,0.1327874);
   h_D0->SetBinContent(8069,0.105457);
   h_D0->SetBinContent(8070,0.07362282);
   h_D0->SetBinContent(8071,0.06269219);
   h_D0->SetBinContent(8072,0.02512278);
   h_D0->SetBinContent(8073,0.01661992);
   h_D0->SetBinContent(8074,0.005025208);
   h_D0->SetBinContent(8169,0.05942815);
   h_D0->SetBinContent(8170,0.07544703);
   h_D0->SetBinContent(8171,0.07907885);
   h_D0->SetBinContent(8172,0.0460245);
   h_D0->SetBinContent(8173,0.03082095);
   h_D0->SetBinContent(8174,0.00744743);
   h_D0->SetBinContent(8175,0.01480828);
   h_D0->SetBinContent(8176,0.003269873);
   h_D0->SetBinContent(8271,0.05910381);
   h_D0->SetBinContent(8272,0.08379293);
   h_D0->SetBinContent(8273,0.0646331);
   h_D0->SetBinContent(8274,0.05068144);
   h_D0->SetBinContent(8275,0.03733469);
   h_D0->SetBinContent(8276,0.01141715);
   h_D0->SetBinContent(8277,0.006386427);
   h_D0->SetBinContent(8373,0.05875874);
   h_D0->SetBinContent(8374,0.05595275);
   h_D0->SetBinContent(8375,0.0538594);
   h_D0->SetBinContent(8376,0.04584502);
   h_D0->SetBinContent(8377,0.01641263);
   h_D0->SetBinContent(8378,0.007947442);
   h_D0->SetBinContent(8379,0.001924718);
   h_D0->SetBinContent(8475,0.04922409);
   h_D0->SetBinContent(8476,0.0576586);
   h_D0->SetBinContent(8477,0.04031345);
   h_D0->SetBinContent(8478,0.02230038);
   h_D0->SetBinContent(8479,0.01105421);
   h_D0->SetBinContent(8480,0.004571585);
   h_D0->SetBinContent(8481,0.001525894);
   h_D0->SetBinContent(8577,0.04284611);
   h_D0->SetBinContent(8578,0.03984157);
   h_D0->SetBinContent(8579,0.03348);
   h_D0->SetBinContent(8580,0.02018316);
   h_D0->SetBinContent(8581,0.008623985);
   h_D0->SetBinContent(8582,0.004249805);
   h_D0->SetBinContent(8679,0.01089004);
   h_D0->SetBinContent(8680,0.01811221);
   h_D0->SetBinContent(8681,0.003361969);
   h_D0->SetBinContent(8682,0.0016107);
   h_D0->SetBinContent(8683,0.001166438);
   h_D0->SetBinContent(8684,0.000551641);
   h_D0->SetBinError(743,0.0005744679);
   h_D0->SetBinError(745,0.0005744679);
   h_D0->SetBinError(754,0.0002654219);
   h_D0->SetBinError(755,0.0002380407);
   h_D0->SetBinError(756,0.0003063185);
   h_D0->SetBinError(757,0.0002566246);
   h_D0->SetBinError(758,0.0001247584);
   h_D0->SetBinError(759,0.0003251448);
   h_D0->SetBinError(760,0.0003891488);
   h_D0->SetBinError(761,0.0004146284);
   h_D0->SetBinError(762,0.0004607893);
   h_D0->SetBinError(763,0.000433192);
   h_D0->SetBinError(764,0.0004063855);
   h_D0->SetBinError(765,0.0008577961);
   h_D0->SetBinError(766,0.0008617496);
   h_D0->SetBinError(767,0.0009521285);
   h_D0->SetBinError(768,0.0006672317);
   h_D0->SetBinError(769,0.0004934486);
   h_D0->SetBinError(770,0.0006565151);
   h_D0->SetBinError(771,0.0005906066);
   h_D0->SetBinError(772,0.0007397379);
   h_D0->SetBinError(773,0.0006176354);
   h_D0->SetBinError(774,0.0006013068);
   h_D0->SetBinError(775,0.0006584741);
   h_D0->SetBinError(776,0.0006811735);
   h_D0->SetBinError(777,0.000626881);
   h_D0->SetBinError(778,0.001774238);
   h_D0->SetBinError(779,0.001167717);
   h_D0->SetBinError(780,0.0004399052);
   h_D0->SetBinError(781,0.001045311);
   h_D0->SetBinError(782,0.001077291);
   h_D0->SetBinError(783,0.0009343588);
   h_D0->SetBinError(784,0.001402439);
   h_D0->SetBinError(785,0.001061659);
   h_D0->SetBinError(786,0.001543564);
   h_D0->SetBinError(787,0.0006364545);
   h_D0->SetBinError(789,0.0007654261);
   h_D0->SetBinError(790,0.0007278838);
   h_D0->SetBinError(792,0.0008464964);
   h_D0->SetBinError(793,0.002038916);
   h_D0->SetBinError(794,0.001217578);
   h_D0->SetBinError(795,0.001217578);
   h_D0->SetBinError(796,0.0009478881);
   h_D0->SetBinError(797,0.001482921);
   h_D0->SetBinError(798,0.0009478881);
   h_D0->SetBinError(846,0.0008124203);
   h_D0->SetBinError(847,0.0008124203);
   h_D0->SetBinError(848,0.001095961);
   h_D0->SetBinError(856,0.0003511356);
   h_D0->SetBinError(857,0.0004333602);
   h_D0->SetBinError(858,0.0003821941);
   h_D0->SetBinError(859,0.0003769745);
   h_D0->SetBinError(860,0.0003656414);
   h_D0->SetBinError(861,0.0004160355);
   h_D0->SetBinError(862,0.0004682712);
   h_D0->SetBinError(863,0.001200783);
   h_D0->SetBinError(864,0.0004951305);
   h_D0->SetBinError(865,0.001187794);
   h_D0->SetBinError(866,0.001936615);
   h_D0->SetBinError(867,0.001512621);
   h_D0->SetBinError(868,0.001462645);
   h_D0->SetBinError(869,0.002100757);
   h_D0->SetBinError(870,0.00107573);
   h_D0->SetBinError(871,0.0009925349);
   h_D0->SetBinError(872,0.0008387907);
   h_D0->SetBinError(873,0.0007046891);
   h_D0->SetBinError(874,0.0007782484);
   h_D0->SetBinError(875,0.001003251);
   h_D0->SetBinError(876,0.0006881864);
   h_D0->SetBinError(877,0.0007503861);
   h_D0->SetBinError(878,0.001334989);
   h_D0->SetBinError(879,0.002200245);
   h_D0->SetBinError(880,0.001561185);
   h_D0->SetBinError(881,0.0008765751);
   h_D0->SetBinError(882,0.0008175713);
   h_D0->SetBinError(883,0.001025652);
   h_D0->SetBinError(884,0.0009868989);
   h_D0->SetBinError(885,0.001538094);
   h_D0->SetBinError(886,0.00140141);
   h_D0->SetBinError(887,0.001275135);
   h_D0->SetBinError(888,0.001094379);
   h_D0->SetBinError(889,0.001150623);
   h_D0->SetBinError(891,0.0007654261);
   h_D0->SetBinError(892,0.0008462102);
   h_D0->SetBinError(894,0.0005731484);
   h_D0->SetBinError(895,0.0009478881);
   h_D0->SetBinError(896,0.001348576);
   h_D0->SetBinError(897,0.001716115);
   h_D0->SetBinError(898,0.001505783);
   h_D0->SetBinError(899,0.002003832);
   h_D0->SetBinError(900,0.001701618);
   h_D0->SetBinError(946,0.0006832373);
   h_D0->SetBinError(947,0.001040779);
   h_D0->SetBinError(948,0.001071629);
   h_D0->SetBinError(949,0.0007664932);
   h_D0->SetBinError(950,0.0006226341);
   h_D0->SetBinError(951,0.0008876374);
   h_D0->SetBinError(952,0.0004097309);
   h_D0->SetBinError(953,0.0006355926);
   h_D0->SetBinError(954,0.0006439145);
   h_D0->SetBinError(955,0.0005837738);
   h_D0->SetBinError(956,0.0005463706);
   h_D0->SetBinError(957,0.0006550064);
   h_D0->SetBinError(958,0.0007868571);
   h_D0->SetBinError(959,0.001083193);
   h_D0->SetBinError(960,0.0009673439);
   h_D0->SetBinError(961,0.000953497);
   h_D0->SetBinError(962,0.001006112);
   h_D0->SetBinError(963,0.001013421);
   h_D0->SetBinError(964,0.001481554);
   h_D0->SetBinError(965,0.001511994);
   h_D0->SetBinError(966,0.001914627);
   h_D0->SetBinError(967,0.001833828);
   h_D0->SetBinError(968,0.001220262);
   h_D0->SetBinError(969,0.001002726);
   h_D0->SetBinError(970,0.001129082);
   h_D0->SetBinError(971,0.001077963);
   h_D0->SetBinError(972,0.000977226);
   h_D0->SetBinError(973,0.001103729);
   h_D0->SetBinError(974,0.001051069);
   h_D0->SetBinError(975,0.001514087);
   h_D0->SetBinError(976,0.001315133);
   h_D0->SetBinError(977,0.001661137);
   h_D0->SetBinError(978,0.0008800237);
   h_D0->SetBinError(979,0.001049373);
   h_D0->SetBinError(980,0.001255271);
   h_D0->SetBinError(981,0.001069185);
   h_D0->SetBinError(982,0.001067661);
   h_D0->SetBinError(983,0.0009251551);
   h_D0->SetBinError(984,0.0009897449);
   h_D0->SetBinError(985,0.000899685);
   h_D0->SetBinError(986,0.001411532);
   h_D0->SetBinError(987,0.001732419);
   h_D0->SetBinError(988,0.00142403);
   h_D0->SetBinError(989,0.002113147);
   h_D0->SetBinError(990,0.001427335);
   h_D0->SetBinError(991,0.001489777);
   h_D0->SetBinError(992,0.001150563);
   h_D0->SetBinError(993,0.001909507);
   h_D0->SetBinError(994,0.001373725);
   h_D0->SetBinError(995,0.0007661582);
   h_D0->SetBinError(996,0.001275694);
   h_D0->SetBinError(997,0.0009457494);
   h_D0->SetBinError(998,0.0005985634);
   h_D0->SetBinError(999,0.001053176);
   h_D0->SetBinError(1000,0.001543045);
   h_D0->SetBinError(1001,0.001134489);
   h_D0->SetBinError(1002,0.001053176);
   h_D0->SetBinError(1045,0.001263582);
   h_D0->SetBinError(1048,0.001294822);
   h_D0->SetBinError(1049,0.0009830723);
   h_D0->SetBinError(1050,0.0006782498);
   h_D0->SetBinError(1051,0.002503421);
   h_D0->SetBinError(1052,0.0008257132);
   h_D0->SetBinError(1053,0.00087368);
   h_D0->SetBinError(1054,0.0008333324);
   h_D0->SetBinError(1055,0.0008635115);
   h_D0->SetBinError(1056,0.0007983193);
   h_D0->SetBinError(1057,0.0007682532);
   h_D0->SetBinError(1058,0.0008561659);
   h_D0->SetBinError(1059,0.0007869038);
   h_D0->SetBinError(1060,0.001183428);
   h_D0->SetBinError(1061,0.001498293);
   h_D0->SetBinError(1062,0.001258253);
   h_D0->SetBinError(1063,0.001404173);
   h_D0->SetBinError(1064,0.001165576);
   h_D0->SetBinError(1065,0.001485887);
   h_D0->SetBinError(1066,0.002067529);
   h_D0->SetBinError(1067,0.001672335);
   h_D0->SetBinError(1068,0.001646141);
   h_D0->SetBinError(1069,0.001592263);
   h_D0->SetBinError(1070,0.001320542);
   h_D0->SetBinError(1071,0.001331638);
   h_D0->SetBinError(1072,0.001078389);
   h_D0->SetBinError(1073,0.001035595);
   h_D0->SetBinError(1074,0.0009762031);
   h_D0->SetBinError(1075,0.001175037);
   h_D0->SetBinError(1076,0.001101895);
   h_D0->SetBinError(1077,0.001520362);
   h_D0->SetBinError(1078,0.001621337);
   h_D0->SetBinError(1079,0.001453216);
   h_D0->SetBinError(1080,0.001362094);
   h_D0->SetBinError(1081,0.001251409);
   h_D0->SetBinError(1082,0.001388418);
   h_D0->SetBinError(1083,0.003596756);
   h_D0->SetBinError(1084,0.001221286);
   h_D0->SetBinError(1085,0.001108857);
   h_D0->SetBinError(1086,0.0009495298);
   h_D0->SetBinError(1087,0.001202796);
   h_D0->SetBinError(1088,0.001139781);
   h_D0->SetBinError(1089,0.001829515);
   h_D0->SetBinError(1090,0.001589091);
   h_D0->SetBinError(1091,0.001438416);
   h_D0->SetBinError(1092,0.001568291);
   h_D0->SetBinError(1093,0.0008916239);
   h_D0->SetBinError(1094,0.001131838);
   h_D0->SetBinError(1096,0.002034462);
   h_D0->SetBinError(1097,0.001129258);
   h_D0->SetBinError(1098,0.0009716928);
   h_D0->SetBinError(1099,0.000421765);
   h_D0->SetBinError(1100,0.0005964657);
   h_D0->SetBinError(1101,0.000421765);
   h_D0->SetBinError(1102,0.000421765);
   h_D0->SetBinError(1144,0.000565373);
   h_D0->SetBinError(1145,0.0003246999);
   h_D0->SetBinError(1147,0.001263582);
   h_D0->SetBinError(1148,0.0009754487);
   h_D0->SetBinError(1149,0.0007300233);
   h_D0->SetBinError(1150,0.001452402);
   h_D0->SetBinError(1151,0.001456672);
   h_D0->SetBinError(1152,0.001325828);
   h_D0->SetBinError(1153,0.001133031);
   h_D0->SetBinError(1154,0.001170027);
   h_D0->SetBinError(1155,0.002896499);
   h_D0->SetBinError(1156,0.001330146);
   h_D0->SetBinError(1157,0.001513904);
   h_D0->SetBinError(1158,0.002365781);
   h_D0->SetBinError(1159,0.001456424);
   h_D0->SetBinError(1160,0.001709698);
   h_D0->SetBinError(1161,0.001654058);
   h_D0->SetBinError(1162,0.004268394);
   h_D0->SetBinError(1163,0.002052938);
   h_D0->SetBinError(1164,0.001898311);
   h_D0->SetBinError(1165,0.002679553);
   h_D0->SetBinError(1166,0.0017497);
   h_D0->SetBinError(1167,0.002606824);
   h_D0->SetBinError(1168,0.002298755);
   h_D0->SetBinError(1169,0.002063189);
   h_D0->SetBinError(1170,0.0018679);
   h_D0->SetBinError(1171,0.001636857);
   h_D0->SetBinError(1172,0.00236153);
   h_D0->SetBinError(1173,0.001905248);
   h_D0->SetBinError(1174,0.001864721);
   h_D0->SetBinError(1175,0.00243204);
   h_D0->SetBinError(1176,0.002254075);
   h_D0->SetBinError(1177,0.0015922);
   h_D0->SetBinError(1178,0.0028008);
   h_D0->SetBinError(1179,0.002253829);
   h_D0->SetBinError(1180,0.002214285);
   h_D0->SetBinError(1181,0.001863106);
   h_D0->SetBinError(1182,0.001694365);
   h_D0->SetBinError(1183,0.001895611);
   h_D0->SetBinError(1184,0.001801318);
   h_D0->SetBinError(1185,0.002002036);
   h_D0->SetBinError(1186,0.001465005);
   h_D0->SetBinError(1187,0.001818407);
   h_D0->SetBinError(1188,0.001480065);
   h_D0->SetBinError(1189,0.001269884);
   h_D0->SetBinError(1190,0.002285103);
   h_D0->SetBinError(1191,0.001731177);
   h_D0->SetBinError(1192,0.001810272);
   h_D0->SetBinError(1193,0.002211729);
   h_D0->SetBinError(1194,0.002377225);
   h_D0->SetBinError(1195,0.001052181);
   h_D0->SetBinError(1196,0.002329437);
   h_D0->SetBinError(1197,0.001955901);
   h_D0->SetBinError(1198,0.001196082);
   h_D0->SetBinError(1199,0.001287445);
   h_D0->SetBinError(1200,0.001712824);
   h_D0->SetBinError(1201,0.002100076);
   h_D0->SetBinError(1202,0.001377669);
   h_D0->SetBinError(1204,0.001626619);
   h_D0->SetBinError(1205,0.0003301735);
   h_D0->SetBinError(1206,0.0007583105);
   h_D0->SetBinError(1246,0.0004750084);
   h_D0->SetBinError(1247,0.0005484924);
   h_D0->SetBinError(1250,0.001379493);
   h_D0->SetBinError(1251,0.003085197);
   h_D0->SetBinError(1252,0.001934562);
   h_D0->SetBinError(1253,0.001926199);
   h_D0->SetBinError(1254,0.001737297);
   h_D0->SetBinError(1255,0.00420585);
   h_D0->SetBinError(1256,0.003100869);
   h_D0->SetBinError(1257,0.002081307);
   h_D0->SetBinError(1258,0.001574999);
   h_D0->SetBinError(1259,0.002003112);
   h_D0->SetBinError(1260,0.002165197);
   h_D0->SetBinError(1261,0.002015774);
   h_D0->SetBinError(1262,0.002351729);
   h_D0->SetBinError(1263,0.001973744);
   h_D0->SetBinError(1264,0.00240842);
   h_D0->SetBinError(1265,0.002225921);
   h_D0->SetBinError(1266,0.003123907);
   h_D0->SetBinError(1267,0.002953121);
   h_D0->SetBinError(1268,0.003129795);
   h_D0->SetBinError(1269,0.001567718);
   h_D0->SetBinError(1270,0.002632779);
   h_D0->SetBinError(1271,0.002494564);
   h_D0->SetBinError(1272,0.002621753);
   h_D0->SetBinError(1273,0.002251223);
   h_D0->SetBinError(1274,0.002442492);
   h_D0->SetBinError(1275,0.003166417);
   h_D0->SetBinError(1276,0.002904274);
   h_D0->SetBinError(1277,0.002249239);
   h_D0->SetBinError(1278,0.002443067);
   h_D0->SetBinError(1279,0.001868661);
   h_D0->SetBinError(1280,0.00229302);
   h_D0->SetBinError(1281,0.002599826);
   h_D0->SetBinError(1282,0.001997219);
   h_D0->SetBinError(1283,0.002023383);
   h_D0->SetBinError(1284,0.001782598);
   h_D0->SetBinError(1285,0.001578857);
   h_D0->SetBinError(1286,0.002951427);
   h_D0->SetBinError(1287,0.003011775);
   h_D0->SetBinError(1288,0.001917457);
   h_D0->SetBinError(1289,0.001852832);
   h_D0->SetBinError(1290,0.001482881);
   h_D0->SetBinError(1291,0.002106809);
   h_D0->SetBinError(1292,0.002107755);
   h_D0->SetBinError(1293,0.00259765);
   h_D0->SetBinError(1294,0.002474279);
   h_D0->SetBinError(1295,0.002301369);
   h_D0->SetBinError(1296,0.003042247);
   h_D0->SetBinError(1297,0.001611174);
   h_D0->SetBinError(1298,0.002170058);
   h_D0->SetBinError(1299,0.00120399);
   h_D0->SetBinError(1300,0.00234491);
   h_D0->SetBinError(1301,0.002553796);
   h_D0->SetBinError(1302,0.002020269);
   h_D0->SetBinError(1303,0.002287235);
   h_D0->SetBinError(1304,0.001833524);
   h_D0->SetBinError(1305,0.00179782);
   h_D0->SetBinError(1306,0.0007583105);
   h_D0->SetBinError(1307,0.001562378);
   h_D0->SetBinError(1344,0.0007670734);
   h_D0->SetBinError(1346,0.001107175);
   h_D0->SetBinError(1347,0.0006445508);
   h_D0->SetBinError(1348,0.001008042);
   h_D0->SetBinError(1349,0.00110149);
   h_D0->SetBinError(1350,0.0005003818);
   h_D0->SetBinError(1351,0.001698309);
   h_D0->SetBinError(1352,0.001658432);
   h_D0->SetBinError(1353,0.001917418);
   h_D0->SetBinError(1354,0.00261633);
   h_D0->SetBinError(1355,0.00227749);
   h_D0->SetBinError(1356,0.003458426);
   h_D0->SetBinError(1357,0.002600729);
   h_D0->SetBinError(1358,0.001933561);
   h_D0->SetBinError(1359,0.001954661);
   h_D0->SetBinError(1360,0.002746666);
   h_D0->SetBinError(1361,0.003037027);
   h_D0->SetBinError(1362,0.003240378);
   h_D0->SetBinError(1363,0.002638321);
   h_D0->SetBinError(1364,0.002764522);
   h_D0->SetBinError(1365,0.002481775);
   h_D0->SetBinError(1366,0.003598421);
   h_D0->SetBinError(1367,0.002659895);
   h_D0->SetBinError(1368,0.002858417);
   h_D0->SetBinError(1369,0.002339445);
   h_D0->SetBinError(1370,0.002365885);
   h_D0->SetBinError(1371,0.003454464);
   h_D0->SetBinError(1372,0.003483203);
   h_D0->SetBinError(1373,0.00279228);
   h_D0->SetBinError(1374,0.003087507);
   h_D0->SetBinError(1375,0.003037028);
   h_D0->SetBinError(1376,0.004376298);
   h_D0->SetBinError(1377,0.003652299);
   h_D0->SetBinError(1378,0.003370581);
   h_D0->SetBinError(1379,0.003174762);
   h_D0->SetBinError(1380,0.003066675);
   h_D0->SetBinError(1381,0.002766612);
   h_D0->SetBinError(1382,0.003333125);
   h_D0->SetBinError(1383,0.002711387);
   h_D0->SetBinError(1384,0.00290516);
   h_D0->SetBinError(1385,0.001927068);
   h_D0->SetBinError(1386,0.001949086);
   h_D0->SetBinError(1387,0.00271076);
   h_D0->SetBinError(1388,0.004569834);
   h_D0->SetBinError(1389,0.002592749);
   h_D0->SetBinError(1390,0.002007564);
   h_D0->SetBinError(1391,0.002025402);
   h_D0->SetBinError(1392,0.001765888);
   h_D0->SetBinError(1393,0.002820263);
   h_D0->SetBinError(1394,0.003104805);
   h_D0->SetBinError(1395,0.003048523);
   h_D0->SetBinError(1396,0.002369347);
   h_D0->SetBinError(1397,0.001862438);
   h_D0->SetBinError(1398,0.002440747);
   h_D0->SetBinError(1399,0.002840082);
   h_D0->SetBinError(1400,0.001358791);
   h_D0->SetBinError(1401,0.001288827);
   h_D0->SetBinError(1402,0.001741874);
   h_D0->SetBinError(1403,0.001654143);
   h_D0->SetBinError(1404,0.000914592);
   h_D0->SetBinError(1405,0.001722403);
   h_D0->SetBinError(1406,0.0005380987);
   h_D0->SetBinError(1407,0.001370241);
   h_D0->SetBinError(1408,0.001756719);
   h_D0->SetBinError(1409,0.001479028);
   h_D0->SetBinError(1446,0.00044287);
   h_D0->SetBinError(1448,0.001170423);
   h_D0->SetBinError(1449,0.0009958187);
   h_D0->SetBinError(1450,0.001506408);
   h_D0->SetBinError(1451,0.001032489);
   h_D0->SetBinError(1452,0.003137626);
   h_D0->SetBinError(1453,0.002332743);
   h_D0->SetBinError(1454,0.004021268);
   h_D0->SetBinError(1455,0.002566397);
   h_D0->SetBinError(1456,0.003406803);
   h_D0->SetBinError(1457,0.002737751);
   h_D0->SetBinError(1458,0.00278538);
   h_D0->SetBinError(1459,0.002750048);
   h_D0->SetBinError(1460,0.002548476);
   h_D0->SetBinError(1461,0.002554875);
   h_D0->SetBinError(1462,0.002431872);
   h_D0->SetBinError(1463,0.003818865);
   h_D0->SetBinError(1464,0.004932624);
   h_D0->SetBinError(1465,0.003828079);
   h_D0->SetBinError(1466,0.003710211);
   h_D0->SetBinError(1467,0.003136356);
   h_D0->SetBinError(1468,0.003566366);
   h_D0->SetBinError(1469,0.00339021);
   h_D0->SetBinError(1470,0.003233568);
   h_D0->SetBinError(1471,0.004056302);
   h_D0->SetBinError(1472,0.002992779);
   h_D0->SetBinError(1473,0.002645341);
   h_D0->SetBinError(1474,0.00348584);
   h_D0->SetBinError(1475,0.003729353);
   h_D0->SetBinError(1476,0.003276174);
   h_D0->SetBinError(1477,0.003624471);
   h_D0->SetBinError(1478,0.003016521);
   h_D0->SetBinError(1479,0.003728186);
   h_D0->SetBinError(1480,0.003497416);
   h_D0->SetBinError(1481,0.003866425);
   h_D0->SetBinError(1482,0.003104243);
   h_D0->SetBinError(1483,0.004682057);
   h_D0->SetBinError(1484,0.002573731);
   h_D0->SetBinError(1485,0.00327972);
   h_D0->SetBinError(1486,0.002457117);
   h_D0->SetBinError(1487,0.00215908);
   h_D0->SetBinError(1488,0.002228106);
   h_D0->SetBinError(1489,0.002441255);
   h_D0->SetBinError(1490,0.00235172);
   h_D0->SetBinError(1491,0.003198624);
   h_D0->SetBinError(1492,0.002437953);
   h_D0->SetBinError(1493,0.002266076);
   h_D0->SetBinError(1494,0.002317544);
   h_D0->SetBinError(1495,0.002294889);
   h_D0->SetBinError(1496,0.004439212);
   h_D0->SetBinError(1497,0.002139851);
   h_D0->SetBinError(1498,0.002892826);
   h_D0->SetBinError(1499,0.00237486);
   h_D0->SetBinError(1500,0.00390592);
   h_D0->SetBinError(1501,0.002204443);
   h_D0->SetBinError(1502,0.002165002);
   h_D0->SetBinError(1503,0.002018618);
   h_D0->SetBinError(1504,0.00129574);
   h_D0->SetBinError(1505,0.002726096);
   h_D0->SetBinError(1506,0.00211445);
   h_D0->SetBinError(1507,0.002133104);
   h_D0->SetBinError(1508,0.001473502);
   h_D0->SetBinError(1509,0.001739208);
   h_D0->SetBinError(1510,0.001412563);
   h_D0->SetBinError(1511,0.001014649);
   h_D0->SetBinError(1547,0.0003642074);
   h_D0->SetBinError(1548,0.00044287);
   h_D0->SetBinError(1550,0.001120014);
   h_D0->SetBinError(1551,0.002876729);
   h_D0->SetBinError(1552,0.00326614);
   h_D0->SetBinError(1553,0.002686552);
   h_D0->SetBinError(1554,0.003200607);
   h_D0->SetBinError(1555,0.003405136);
   h_D0->SetBinError(1556,0.004641084);
   h_D0->SetBinError(1557,0.002793144);
   h_D0->SetBinError(1558,0.00469627);
   h_D0->SetBinError(1559,0.005067074);
   h_D0->SetBinError(1560,0.003013087);
   h_D0->SetBinError(1561,0.00337991);
   h_D0->SetBinError(1562,0.00323894);
   h_D0->SetBinError(1563,0.002812451);
   h_D0->SetBinError(1564,0.003292108);
   h_D0->SetBinError(1565,0.004706916);
   h_D0->SetBinError(1566,0.004931461);
   h_D0->SetBinError(1567,0.005579647);
   h_D0->SetBinError(1568,0.004236794);
   h_D0->SetBinError(1569,0.004421609);
   h_D0->SetBinError(1570,0.003951392);
   h_D0->SetBinError(1571,0.005069081);
   h_D0->SetBinError(1572,0.003701522);
   h_D0->SetBinError(1573,0.003856203);
   h_D0->SetBinError(1574,0.004116678);
   h_D0->SetBinError(1575,0.003457801);
   h_D0->SetBinError(1576,0.004235303);
   h_D0->SetBinError(1577,0.004818474);
   h_D0->SetBinError(1578,0.003781448);
   h_D0->SetBinError(1579,0.003597709);
   h_D0->SetBinError(1580,0.003355709);
   h_D0->SetBinError(1581,0.004217028);
   h_D0->SetBinError(1582,0.00390208);
   h_D0->SetBinError(1583,0.004967345);
   h_D0->SetBinError(1584,0.004563934);
   h_D0->SetBinError(1585,0.003584296);
   h_D0->SetBinError(1586,0.003586159);
   h_D0->SetBinError(1587,0.003400086);
   h_D0->SetBinError(1588,0.003242735);
   h_D0->SetBinError(1589,0.002803358);
   h_D0->SetBinError(1590,0.004344287);
   h_D0->SetBinError(1591,0.003393207);
   h_D0->SetBinError(1592,0.004812458);
   h_D0->SetBinError(1593,0.003670376);
   h_D0->SetBinError(1594,0.002952214);
   h_D0->SetBinError(1595,0.003210067);
   h_D0->SetBinError(1596,0.004641902);
   h_D0->SetBinError(1597,0.002361595);
   h_D0->SetBinError(1598,0.003612015);
   h_D0->SetBinError(1599,0.002879789);
   h_D0->SetBinError(1600,0.002986212);
   h_D0->SetBinError(1601,0.004672284);
   h_D0->SetBinError(1602,0.002918249);
   h_D0->SetBinError(1603,0.001634627);
   h_D0->SetBinError(1604,0.0018353);
   h_D0->SetBinError(1605,0.001889738);
   h_D0->SetBinError(1606,0.001753099);
   h_D0->SetBinError(1607,0.00230942);
   h_D0->SetBinError(1608,0.0008957333);
   h_D0->SetBinError(1609,0.0009027024);
   h_D0->SetBinError(1610,0.001554383);
   h_D0->SetBinError(1611,0.0004275453);
   h_D0->SetBinError(1612,0.002086306);
   h_D0->SetBinError(1613,0.00190651);
   h_D0->SetBinError(1614,0.0006087892);
   h_D0->SetBinError(1647,0.00150344);
   h_D0->SetBinError(1649,0.0002102752);
   h_D0->SetBinError(1650,0.0009339422);
   h_D0->SetBinError(1651,0.00125565);
   h_D0->SetBinError(1652,0.002686418);
   h_D0->SetBinError(1653,0.002950668);
   h_D0->SetBinError(1654,0.002440124);
   h_D0->SetBinError(1655,0.003714766);
   h_D0->SetBinError(1656,0.005188196);
   h_D0->SetBinError(1657,0.004601068);
   h_D0->SetBinError(1658,0.004615309);
   h_D0->SetBinError(1659,0.004105101);
   h_D0->SetBinError(1660,0.005804898);
   h_D0->SetBinError(1661,0.004993735);
   h_D0->SetBinError(1662,0.00379677);
   h_D0->SetBinError(1663,0.003798872);
   h_D0->SetBinError(1664,0.003545612);
   h_D0->SetBinError(1665,0.003320319);
   h_D0->SetBinError(1666,0.00361179);
   h_D0->SetBinError(1667,0.005267185);
   h_D0->SetBinError(1668,0.005261951);
   h_D0->SetBinError(1669,0.005074566);
   h_D0->SetBinError(1670,0.004331883);
   h_D0->SetBinError(1671,0.004605516);
   h_D0->SetBinError(1672,0.004740882);
   h_D0->SetBinError(1673,0.004642602);
   h_D0->SetBinError(1674,0.004559789);
   h_D0->SetBinError(1675,0.004448692);
   h_D0->SetBinError(1676,0.004651324);
   h_D0->SetBinError(1677,0.003983095);
   h_D0->SetBinError(1678,0.004414714);
   h_D0->SetBinError(1679,0.004176415);
   h_D0->SetBinError(1680,0.004068101);
   h_D0->SetBinError(1681,0.004343896);
   h_D0->SetBinError(1682,0.003771214);
   h_D0->SetBinError(1683,0.004221208);
   h_D0->SetBinError(1684,0.004225337);
   h_D0->SetBinError(1685,0.005084866);
   h_D0->SetBinError(1686,0.003920192);
   h_D0->SetBinError(1687,0.004453796);
   h_D0->SetBinError(1688,0.003508611);
   h_D0->SetBinError(1689,0.004272163);
   h_D0->SetBinError(1690,0.004058152);
   h_D0->SetBinError(1691,0.005247218);
   h_D0->SetBinError(1692,0.0039188);
   h_D0->SetBinError(1693,0.003456673);
   h_D0->SetBinError(1694,0.004323622);
   h_D0->SetBinError(1695,0.004906487);
   h_D0->SetBinError(1696,0.003495224);
   h_D0->SetBinError(1697,0.003524611);
   h_D0->SetBinError(1698,0.003293654);
   h_D0->SetBinError(1699,0.003557924);
   h_D0->SetBinError(1700,0.003432658);
   h_D0->SetBinError(1701,0.004012282);
   h_D0->SetBinError(1702,0.003508528);
   h_D0->SetBinError(1703,0.002653804);
   h_D0->SetBinError(1704,0.002592717);
   h_D0->SetBinError(1705,0.003527763);
   h_D0->SetBinError(1706,0.003051408);
   h_D0->SetBinError(1707,0.001802681);
   h_D0->SetBinError(1708,0.001196745);
   h_D0->SetBinError(1709,0.001937503);
   h_D0->SetBinError(1710,0.001698282);
   h_D0->SetBinError(1711,0.0008102381);
   h_D0->SetBinError(1712,0.0012824);
   h_D0->SetBinError(1713,0.001208057);
   h_D0->SetBinError(1714,0.001208057);
   h_D0->SetBinError(1715,0.001532019);
   h_D0->SetBinError(1748,0.0005011468);
   h_D0->SetBinError(1749,0.001524061);
   h_D0->SetBinError(1751,0.001577817);
   h_D0->SetBinError(1752,0.002275835);
   h_D0->SetBinError(1753,0.002151486);
   h_D0->SetBinError(1754,0.003152561);
   h_D0->SetBinError(1755,0.003499646);
   h_D0->SetBinError(1756,0.005285555);
   h_D0->SetBinError(1757,0.004184391);
   h_D0->SetBinError(1758,0.004836154);
   h_D0->SetBinError(1759,0.00402808);
   h_D0->SetBinError(1760,0.005726636);
   h_D0->SetBinError(1761,0.005258237);
   h_D0->SetBinError(1762,0.005564591);
   h_D0->SetBinError(1763,0.005158189);
   h_D0->SetBinError(1764,0.004487642);
   h_D0->SetBinError(1765,0.004629916);
   h_D0->SetBinError(1766,0.003864406);
   h_D0->SetBinError(1767,0.003887124);
   h_D0->SetBinError(1768,0.004382319);
   h_D0->SetBinError(1769,0.005657236);
   h_D0->SetBinError(1770,0.005232722);
   h_D0->SetBinError(1771,0.005264374);
   h_D0->SetBinError(1772,0.004860829);
   h_D0->SetBinError(1773,0.004917956);
   h_D0->SetBinError(1774,0.005372122);
   h_D0->SetBinError(1775,0.005772688);
   h_D0->SetBinError(1776,0.00487365);
   h_D0->SetBinError(1777,0.004985878);
   h_D0->SetBinError(1778,0.004966794);
   h_D0->SetBinError(1779,0.004643305);
   h_D0->SetBinError(1780,0.004672025);
   h_D0->SetBinError(1781,0.004998079);
   h_D0->SetBinError(1782,0.004930149);
   h_D0->SetBinError(1783,0.00505736);
   h_D0->SetBinError(1784,0.004634127);
   h_D0->SetBinError(1785,0.004896929);
   h_D0->SetBinError(1786,0.005402);
   h_D0->SetBinError(1787,0.006345553);
   h_D0->SetBinError(1788,0.00475539);
   h_D0->SetBinError(1789,0.004278957);
   h_D0->SetBinError(1790,0.004850102);
   h_D0->SetBinError(1791,0.005301731);
   h_D0->SetBinError(1792,0.003594471);
   h_D0->SetBinError(1793,0.004329626);
   h_D0->SetBinError(1794,0.003812455);
   h_D0->SetBinError(1795,0.005159316);
   h_D0->SetBinError(1796,0.00320801);
   h_D0->SetBinError(1797,0.003358504);
   h_D0->SetBinError(1798,0.003033606);
   h_D0->SetBinError(1799,0.003515446);
   h_D0->SetBinError(1800,0.003527962);
   h_D0->SetBinError(1801,0.004025204);
   h_D0->SetBinError(1802,0.003279248);
   h_D0->SetBinError(1803,0.004638278);
   h_D0->SetBinError(1804,0.002808766);
   h_D0->SetBinError(1805,0.0027881);
   h_D0->SetBinError(1806,0.00249799);
   h_D0->SetBinError(1807,0.002340476);
   h_D0->SetBinError(1808,0.002927324);
   h_D0->SetBinError(1809,0.002530286);
   h_D0->SetBinError(1810,0.001737497);
   h_D0->SetBinError(1811,0.002781435);
   h_D0->SetBinError(1812,0.0021052);
   h_D0->SetBinError(1813,0.0006087892);
   h_D0->SetBinError(1815,0.001242644);
   h_D0->SetBinError(1816,0.001083301);
   h_D0->SetBinError(1817,0.0007561236);
   h_D0->SetBinError(1850,0.0006137769);
   h_D0->SetBinError(1851,0.001642244);
   h_D0->SetBinError(1852,0.002408177);
   h_D0->SetBinError(1853,0.003189641);
   h_D0->SetBinError(1854,0.004691108);
   h_D0->SetBinError(1855,0.002833281);
   h_D0->SetBinError(1856,0.002888702);
   h_D0->SetBinError(1857,0.005081939);
   h_D0->SetBinError(1858,0.007379909);
   h_D0->SetBinError(1859,0.004613641);
   h_D0->SetBinError(1860,0.004399217);
   h_D0->SetBinError(1861,0.004739594);
   h_D0->SetBinError(1862,0.007678364);
   h_D0->SetBinError(1863,0.007136871);
   h_D0->SetBinError(1864,0.00654698);
   h_D0->SetBinError(1865,0.006645129);
   h_D0->SetBinError(1866,0.005572575);
   h_D0->SetBinError(1867,0.005710406);
   h_D0->SetBinError(1868,0.005237982);
   h_D0->SetBinError(1869,0.004915733);
   h_D0->SetBinError(1870,0.005139067);
   h_D0->SetBinError(1871,0.006329203);
   h_D0->SetBinError(1872,0.00600882);
   h_D0->SetBinError(1873,0.005926314);
   h_D0->SetBinError(1874,0.005426432);
   h_D0->SetBinError(1875,0.005468354);
   h_D0->SetBinError(1876,0.006279667);
   h_D0->SetBinError(1877,0.006776351);
   h_D0->SetBinError(1878,0.006263263);
   h_D0->SetBinError(1879,0.005710621);
   h_D0->SetBinError(1880,0.005441444);
   h_D0->SetBinError(1881,0.005383581);
   h_D0->SetBinError(1882,0.007199332);
   h_D0->SetBinError(1883,0.006766283);
   h_D0->SetBinError(1884,0.00608026);
   h_D0->SetBinError(1885,0.005312202);
   h_D0->SetBinError(1886,0.005480635);
   h_D0->SetBinError(1887,0.00484148);
   h_D0->SetBinError(1888,0.005833078);
   h_D0->SetBinError(1889,0.005316675);
   h_D0->SetBinError(1890,0.005420597);
   h_D0->SetBinError(1891,0.004697431);
   h_D0->SetBinError(1892,0.004850063);
   h_D0->SetBinError(1893,0.005922373);
   h_D0->SetBinError(1894,0.005530588);
   h_D0->SetBinError(1895,0.005016257);
   h_D0->SetBinError(1896,0.005213867);
   h_D0->SetBinError(1897,0.003965414);
   h_D0->SetBinError(1898,0.004052853);
   h_D0->SetBinError(1899,0.003392206);
   h_D0->SetBinError(1900,0.003489251);
   h_D0->SetBinError(1901,0.002875723);
   h_D0->SetBinError(1902,0.004887598);
   h_D0->SetBinError(1903,0.00282556);
   h_D0->SetBinError(1904,0.002569026);
   h_D0->SetBinError(1905,0.002323979);
   h_D0->SetBinError(1906,0.003238082);
   h_D0->SetBinError(1907,0.002747983);
   h_D0->SetBinError(1908,0.002452186);
   h_D0->SetBinError(1909,0.002132566);
   h_D0->SetBinError(1910,0.002292544);
   h_D0->SetBinError(1911,0.004245835);
   h_D0->SetBinError(1912,0.002430791);
   h_D0->SetBinError(1913,0.002490827);
   h_D0->SetBinError(1914,0.0009825938);
   h_D0->SetBinError(1916,0.001868139);
   h_D0->SetBinError(1917,0.001868139);
   h_D0->SetBinError(1918,0.001083301);
   h_D0->SetBinError(1919,0.001532019);
   h_D0->SetBinError(1952,0.0005011468);
   h_D0->SetBinError(1953,0.001750739);
   h_D0->SetBinError(1954,0.002736233);
   h_D0->SetBinError(1955,0.002801727);
   h_D0->SetBinError(1956,0.003634978);
   h_D0->SetBinError(1957,0.003468847);
   h_D0->SetBinError(1958,0.003831909);
   h_D0->SetBinError(1959,0.006465958);
   h_D0->SetBinError(1960,0.006274928);
   h_D0->SetBinError(1961,0.005613152);
   h_D0->SetBinError(1962,0.005099542);
   h_D0->SetBinError(1963,0.005545462);
   h_D0->SetBinError(1964,0.006927074);
   h_D0->SetBinError(1965,0.007297441);
   h_D0->SetBinError(1966,0.00782892);
   h_D0->SetBinError(1967,0.00681831);
   h_D0->SetBinError(1968,0.006481583);
   h_D0->SetBinError(1969,0.005994774);
   h_D0->SetBinError(1970,0.005562603);
   h_D0->SetBinError(1971,0.005568497);
   h_D0->SetBinError(1972,0.005757472);
   h_D0->SetBinError(1973,0.006885164);
   h_D0->SetBinError(1974,0.006802468);
   h_D0->SetBinError(1975,0.006075613);
   h_D0->SetBinError(1976,0.005868997);
   h_D0->SetBinError(1977,0.005658485);
   h_D0->SetBinError(1978,0.006445745);
   h_D0->SetBinError(1979,0.006950741);
   h_D0->SetBinError(1980,0.00639863);
   h_D0->SetBinError(1981,0.005798223);
   h_D0->SetBinError(1982,0.005955663);
   h_D0->SetBinError(1983,0.005480141);
   h_D0->SetBinError(1984,0.007945146);
   h_D0->SetBinError(1985,0.006534277);
   h_D0->SetBinError(1986,0.006777902);
   h_D0->SetBinError(1987,0.005496655);
   h_D0->SetBinError(1988,0.005920597);
   h_D0->SetBinError(1989,0.005718523);
   h_D0->SetBinError(1990,0.005677397);
   h_D0->SetBinError(1991,0.004732318);
   h_D0->SetBinError(1992,0.005110855);
   h_D0->SetBinError(1993,0.004551068);
   h_D0->SetBinError(1994,0.004942323);
   h_D0->SetBinError(1995,0.004665457);
   h_D0->SetBinError(1996,0.005425586);
   h_D0->SetBinError(1997,0.005625471);
   h_D0->SetBinError(1998,0.004117034);
   h_D0->SetBinError(1999,0.003673343);
   h_D0->SetBinError(2000,0.004547135);
   h_D0->SetBinError(2001,0.005093377);
   h_D0->SetBinError(2002,0.003700469);
   h_D0->SetBinError(2003,0.003499415);
   h_D0->SetBinError(2004,0.004689355);
   h_D0->SetBinError(2005,0.002571076);
   h_D0->SetBinError(2006,0.002921427);
   h_D0->SetBinError(2007,0.003216175);
   h_D0->SetBinError(2008,0.002828064);
   h_D0->SetBinError(2009,0.00217344);
   h_D0->SetBinError(2010,0.003013523);
   h_D0->SetBinError(2011,0.003054114);
   h_D0->SetBinError(2012,0.004340441);
   h_D0->SetBinError(2013,0.002247389);
   h_D0->SetBinError(2014,0.001724464);
   h_D0->SetBinError(2015,0.001097995);
   h_D0->SetBinError(2016,0.001220964);
   h_D0->SetBinError(2017,0.001252139);
   h_D0->SetBinError(2019,0.003367894);
   h_D0->SetBinError(2020,0.001083301);
   h_D0->SetBinError(2055,0.002333508);
   h_D0->SetBinError(2056,0.003586013);
   h_D0->SetBinError(2057,0.003581594);
   h_D0->SetBinError(2058,0.005004886);
   h_D0->SetBinError(2059,0.004966184);
   h_D0->SetBinError(2060,0.006213961);
   h_D0->SetBinError(2061,0.007976651);
   h_D0->SetBinError(2062,0.008295057);
   h_D0->SetBinError(2063,0.005835829);
   h_D0->SetBinError(2064,0.006012004);
   h_D0->SetBinError(2065,0.007421197);
   h_D0->SetBinError(2066,0.008344134);
   h_D0->SetBinError(2067,0.008369298);
   h_D0->SetBinError(2068,0.009152439);
   h_D0->SetBinError(2069,0.008080226);
   h_D0->SetBinError(2070,0.007279425);
   h_D0->SetBinError(2071,0.007173401);
   h_D0->SetBinError(2072,0.006583714);
   h_D0->SetBinError(2073,0.006710281);
   h_D0->SetBinError(2074,0.006275339);
   h_D0->SetBinError(2075,0.008135519);
   h_D0->SetBinError(2076,0.007556081);
   h_D0->SetBinError(2077,0.007494347);
   h_D0->SetBinError(2078,0.00682281);
   h_D0->SetBinError(2079,0.006309536);
   h_D0->SetBinError(2080,0.007040584);
   h_D0->SetBinError(2081,0.006968457);
   h_D0->SetBinError(2082,0.007047185);
   h_D0->SetBinError(2083,0.006809207);
   h_D0->SetBinError(2084,0.006188692);
   h_D0->SetBinError(2085,0.006284818);
   h_D0->SetBinError(2086,0.007511374);
   h_D0->SetBinError(2087,0.006144937);
   h_D0->SetBinError(2088,0.006057886);
   h_D0->SetBinError(2089,0.005458229);
   h_D0->SetBinError(2090,0.005759787);
   h_D0->SetBinError(2091,0.005541134);
   h_D0->SetBinError(2092,0.004981778);
   h_D0->SetBinError(2093,0.004387358);
   h_D0->SetBinError(2094,0.005109015);
   h_D0->SetBinError(2095,0.004922414);
   h_D0->SetBinError(2096,0.00415884);
   h_D0->SetBinError(2097,0.005577319);
   h_D0->SetBinError(2098,0.004630781);
   h_D0->SetBinError(2099,0.004367799);
   h_D0->SetBinError(2100,0.004072996);
   h_D0->SetBinError(2101,0.00397171);
   h_D0->SetBinError(2102,0.003953358);
   h_D0->SetBinError(2103,0.004087581);
   h_D0->SetBinError(2104,0.004410247);
   h_D0->SetBinError(2105,0.003654459);
   h_D0->SetBinError(2106,0.003318316);
   h_D0->SetBinError(2107,0.003992511);
   h_D0->SetBinError(2108,0.003375002);
   h_D0->SetBinError(2109,0.002483618);
   h_D0->SetBinError(2110,0.002690219);
   h_D0->SetBinError(2111,0.004296503);
   h_D0->SetBinError(2112,0.002327792);
   h_D0->SetBinError(2113,0.002058069);
   h_D0->SetBinError(2114,0.001583992);
   h_D0->SetBinError(2115,0.0008853963);
   h_D0->SetBinError(2116,0.0009833606);
   h_D0->SetBinError(2118,0.001252139);
   h_D0->SetBinError(2120,0.001521973);
   h_D0->SetBinError(2121,0.001521973);
   h_D0->SetBinError(2122,0.001252139);
   h_D0->SetBinError(2123,0.002490112);
   h_D0->SetBinError(2155,0.0005523992);
   h_D0->SetBinError(2156,0.0002372754);
   h_D0->SetBinError(2157,0.003029002);
   h_D0->SetBinError(2158,0.003877851);
   h_D0->SetBinError(2159,0.003527526);
   h_D0->SetBinError(2160,0.004937609);
   h_D0->SetBinError(2161,0.004673567);
   h_D0->SetBinError(2162,0.006188146);
   h_D0->SetBinError(2163,0.006769563);
   h_D0->SetBinError(2164,0.007833613);
   h_D0->SetBinError(2165,0.006423772);
   h_D0->SetBinError(2166,0.00722548);
   h_D0->SetBinError(2167,0.007866236);
   h_D0->SetBinError(2168,0.008979623);
   h_D0->SetBinError(2169,0.00915856);
   h_D0->SetBinError(2170,0.01137209);
   h_D0->SetBinError(2171,0.008858794);
   h_D0->SetBinError(2172,0.007889727);
   h_D0->SetBinError(2173,0.007491042);
   h_D0->SetBinError(2174,0.007664196);
   h_D0->SetBinError(2175,0.007017006);
   h_D0->SetBinError(2176,0.006861089);
   h_D0->SetBinError(2177,0.007951734);
   h_D0->SetBinError(2178,0.008149758);
   h_D0->SetBinError(2179,0.007208098);
   h_D0->SetBinError(2180,0.007563634);
   h_D0->SetBinError(2181,0.006876986);
   h_D0->SetBinError(2182,0.007203993);
   h_D0->SetBinError(2183,0.007576563);
   h_D0->SetBinError(2184,0.007130428);
   h_D0->SetBinError(2185,0.006577734);
   h_D0->SetBinError(2186,0.006094883);
   h_D0->SetBinError(2187,0.006049849);
   h_D0->SetBinError(2188,0.007219511);
   h_D0->SetBinError(2189,0.005541859);
   h_D0->SetBinError(2190,0.005540343);
   h_D0->SetBinError(2191,0.005409389);
   h_D0->SetBinError(2192,0.006259237);
   h_D0->SetBinError(2193,0.004780177);
   h_D0->SetBinError(2194,0.005124647);
   h_D0->SetBinError(2195,0.005965249);
   h_D0->SetBinError(2196,0.003808279);
   h_D0->SetBinError(2197,0.004175477);
   h_D0->SetBinError(2198,0.004902305);
   h_D0->SetBinError(2199,0.004424423);
   h_D0->SetBinError(2200,0.003643214);
   h_D0->SetBinError(2201,0.004417091);
   h_D0->SetBinError(2202,0.004270903);
   h_D0->SetBinError(2203,0.005264147);
   h_D0->SetBinError(2204,0.003399047);
   h_D0->SetBinError(2205,0.003609565);
   h_D0->SetBinError(2206,0.003387312);
   h_D0->SetBinError(2207,0.003307395);
   h_D0->SetBinError(2208,0.003968302);
   h_D0->SetBinError(2209,0.003452927);
   h_D0->SetBinError(2210,0.002607643);
   h_D0->SetBinError(2211,0.002892174);
   h_D0->SetBinError(2212,0.002135061);
   h_D0->SetBinError(2213,0.003104428);
   h_D0->SetBinError(2214,0.002275568);
   h_D0->SetBinError(2215,0.001975045);
   h_D0->SetBinError(2216,0.002138217);
   h_D0->SetBinError(2217,0.001008639);
   h_D0->SetBinError(2218,0.0007583105);
   h_D0->SetBinError(2220,0.001829184);
   h_D0->SetBinError(2257,0.001648617);
   h_D0->SetBinError(2258,0.002630577);
   h_D0->SetBinError(2259,0.003658391);
   h_D0->SetBinError(2260,0.003579522);
   h_D0->SetBinError(2261,0.005416416);
   h_D0->SetBinError(2262,0.005180071);
   h_D0->SetBinError(2263,0.006191822);
   h_D0->SetBinError(2264,0.007225891);
   h_D0->SetBinError(2265,0.008531059);
   h_D0->SetBinError(2266,0.01043976);
   h_D0->SetBinError(2267,0.008586039);
   h_D0->SetBinError(2268,0.0101234);
   h_D0->SetBinError(2269,0.01025984);
   h_D0->SetBinError(2270,0.01139341);
   h_D0->SetBinError(2271,0.01225398);
   h_D0->SetBinError(2272,0.01171207);
   h_D0->SetBinError(2273,0.01152571);
   h_D0->SetBinError(2274,0.009450712);
   h_D0->SetBinError(2275,0.008895187);
   h_D0->SetBinError(2276,0.009022598);
   h_D0->SetBinError(2277,0.008434835);
   h_D0->SetBinError(2278,0.00824737);
   h_D0->SetBinError(2279,0.008568995);
   h_D0->SetBinError(2280,0.008318445);
   h_D0->SetBinError(2281,0.007804425);
   h_D0->SetBinError(2282,0.007220593);
   h_D0->SetBinError(2283,0.007773298);
   h_D0->SetBinError(2284,0.007498027);
   h_D0->SetBinError(2285,0.007118245);
   h_D0->SetBinError(2286,0.006673558);
   h_D0->SetBinError(2287,0.007732104);
   h_D0->SetBinError(2288,0.005608455);
   h_D0->SetBinError(2289,0.005564816);
   h_D0->SetBinError(2290,0.006442232);
   h_D0->SetBinError(2291,0.006329129);
   h_D0->SetBinError(2292,0.005381846);
   h_D0->SetBinError(2293,0.004932014);
   h_D0->SetBinError(2294,0.005448685);
   h_D0->SetBinError(2295,0.006127549);
   h_D0->SetBinError(2296,0.004010596);
   h_D0->SetBinError(2297,0.003556591);
   h_D0->SetBinError(2298,0.003944051);
   h_D0->SetBinError(2299,0.003896032);
   h_D0->SetBinError(2300,0.003427353);
   h_D0->SetBinError(2301,0.003725873);
   h_D0->SetBinError(2302,0.004185512);
   h_D0->SetBinError(2303,0.003245664);
   h_D0->SetBinError(2304,0.002992246);
   h_D0->SetBinError(2305,0.003435588);
   h_D0->SetBinError(2306,0.002458452);
   h_D0->SetBinError(2307,0.004782499);
   h_D0->SetBinError(2308,0.003253712);
   h_D0->SetBinError(2309,0.002516462);
   h_D0->SetBinError(2310,0.003243178);
   h_D0->SetBinError(2311,0.002179488);
   h_D0->SetBinError(2312,0.002981952);
   h_D0->SetBinError(2313,0.002798188);
   h_D0->SetBinError(2314,0.002273076);
   h_D0->SetBinError(2315,0.001826112);
   h_D0->SetBinError(2316,0.002582936);
   h_D0->SetBinError(2317,0.002066646);
   h_D0->SetBinError(2318,0.00156504);
   h_D0->SetBinError(2319,0.001024682);
   h_D0->SetBinError(2320,0.002199592);
   h_D0->SetBinError(2321,0.002353826);
   h_D0->SetBinError(2322,0.001667726);
   h_D0->SetBinError(2323,0.001829184);
   h_D0->SetBinError(2326,0.001014649);
   h_D0->SetBinError(2358,0.0002126186);
   h_D0->SetBinError(2359,0.0009267133);
   h_D0->SetBinError(2360,0.001145993);
   h_D0->SetBinError(2361,0.003898018);
   h_D0->SetBinError(2362,0.004917818);
   h_D0->SetBinError(2363,0.00638436);
   h_D0->SetBinError(2364,0.004991331);
   h_D0->SetBinError(2365,0.006841478);
   h_D0->SetBinError(2366,0.007612058);
   h_D0->SetBinError(2367,0.008658564);
   h_D0->SetBinError(2368,0.01076915);
   h_D0->SetBinError(2369,0.008215229);
   h_D0->SetBinError(2370,0.009863901);
   h_D0->SetBinError(2371,0.01084818);
   h_D0->SetBinError(2372,0.01175545);
   h_D0->SetBinError(2373,0.01327289);
   h_D0->SetBinError(2374,0.01245347);
   h_D0->SetBinError(2375,0.01142194);
   h_D0->SetBinError(2376,0.009604281);
   h_D0->SetBinError(2377,0.009267487);
   h_D0->SetBinError(2378,0.008659969);
   h_D0->SetBinError(2379,0.00848148);
   h_D0->SetBinError(2380,0.008170664);
   h_D0->SetBinError(2381,0.008506813);
   h_D0->SetBinError(2382,0.008763148);
   h_D0->SetBinError(2383,0.007834269);
   h_D0->SetBinError(2384,0.007340272);
   h_D0->SetBinError(2385,0.006955566);
   h_D0->SetBinError(2386,0.007204966);
   h_D0->SetBinError(2387,0.007401799);
   h_D0->SetBinError(2388,0.006261124);
   h_D0->SetBinError(2389,0.006379859);
   h_D0->SetBinError(2390,0.005926327);
   h_D0->SetBinError(2391,0.006586706);
   h_D0->SetBinError(2392,0.006232643);
   h_D0->SetBinError(2393,0.005351835);
   h_D0->SetBinError(2394,0.00591611);
   h_D0->SetBinError(2395,0.005031351);
   h_D0->SetBinError(2396,0.005349941);
   h_D0->SetBinError(2397,0.004494508);
   h_D0->SetBinError(2398,0.003846562);
   h_D0->SetBinError(2399,0.003966883);
   h_D0->SetBinError(2400,0.003914038);
   h_D0->SetBinError(2401,0.003134012);
   h_D0->SetBinError(2402,0.003483639);
   h_D0->SetBinError(2403,0.003743118);
   h_D0->SetBinError(2404,0.003853863);
   h_D0->SetBinError(2405,0.0024632);
   h_D0->SetBinError(2406,0.00324959);
   h_D0->SetBinError(2407,0.004533037);
   h_D0->SetBinError(2408,0.0026046);
   h_D0->SetBinError(2409,0.003925991);
   h_D0->SetBinError(2410,0.002006048);
   h_D0->SetBinError(2411,0.001683138);
   h_D0->SetBinError(2412,0.002132295);
   h_D0->SetBinError(2413,0.002353259);
   h_D0->SetBinError(2414,0.00248342);
   h_D0->SetBinError(2415,0.003281195);
   h_D0->SetBinError(2416,0.002420055);
   h_D0->SetBinError(2417,0.001794823);
   h_D0->SetBinError(2418,0.001922735);
   h_D0->SetBinError(2419,0.0009919826);
   h_D0->SetBinError(2420,0.002489);
   h_D0->SetBinError(2421,0.001474333);
   h_D0->SetBinError(2422,0.00186587);
   h_D0->SetBinError(2423,0.001979121);
   h_D0->SetBinError(2424,0.0008425672);
   h_D0->SetBinError(2429,0.001829184);
   h_D0->SetBinError(2460,0.0004754296);
   h_D0->SetBinError(2461,0.00152873);
   h_D0->SetBinError(2462,0.003645278);
   h_D0->SetBinError(2463,0.005898298);
   h_D0->SetBinError(2464,0.005957613);
   h_D0->SetBinError(2465,0.007166163);
   h_D0->SetBinError(2466,0.00762654);
   h_D0->SetBinError(2467,0.0104245);
   h_D0->SetBinError(2468,0.01148047);
   h_D0->SetBinError(2469,0.01292432);
   h_D0->SetBinError(2470,0.01328799);
   h_D0->SetBinError(2471,0.01045511);
   h_D0->SetBinError(2472,0.01213417);
   h_D0->SetBinError(2473,0.01339654);
   h_D0->SetBinError(2474,0.01318552);
   h_D0->SetBinError(2475,0.01378129);
   h_D0->SetBinError(2476,0.01389693);
   h_D0->SetBinError(2477,0.01244091);
   h_D0->SetBinError(2478,0.01002623);
   h_D0->SetBinError(2479,0.009322968);
   h_D0->SetBinError(2480,0.008925123);
   h_D0->SetBinError(2481,0.008623347);
   h_D0->SetBinError(2482,0.008020454);
   h_D0->SetBinError(2483,0.009944426);
   h_D0->SetBinError(2484,0.00952231);
   h_D0->SetBinError(2485,0.009040603);
   h_D0->SetBinError(2486,0.008215355);
   h_D0->SetBinError(2487,0.008819191);
   h_D0->SetBinError(2488,0.007420485);
   h_D0->SetBinError(2489,0.007563323);
   h_D0->SetBinError(2490,0.006696181);
   h_D0->SetBinError(2491,0.006550024);
   h_D0->SetBinError(2492,0.006152258);
   h_D0->SetBinError(2493,0.005411195);
   h_D0->SetBinError(2494,0.005474192);
   h_D0->SetBinError(2495,0.005807222);
   h_D0->SetBinError(2496,0.005626329);
   h_D0->SetBinError(2497,0.004697215);
   h_D0->SetBinError(2498,0.004347766);
   h_D0->SetBinError(2499,0.004605523);
   h_D0->SetBinError(2500,0.005283655);
   h_D0->SetBinError(2501,0.003363153);
   h_D0->SetBinError(2502,0.003934879);
   h_D0->SetBinError(2503,0.00346843);
   h_D0->SetBinError(2504,0.003427461);
   h_D0->SetBinError(2505,0.004488769);
   h_D0->SetBinError(2506,0.004381656);
   h_D0->SetBinError(2507,0.004508436);
   h_D0->SetBinError(2508,0.003198556);
   h_D0->SetBinError(2509,0.00339656);
   h_D0->SetBinError(2510,0.002777847);
   h_D0->SetBinError(2511,0.003117632);
   h_D0->SetBinError(2512,0.002939049);
   h_D0->SetBinError(2513,0.002256472);
   h_D0->SetBinError(2514,0.00309048);
   h_D0->SetBinError(2515,0.002507728);
   h_D0->SetBinError(2516,0.001704673);
   h_D0->SetBinError(2517,0.001536759);
   h_D0->SetBinError(2518,0.001163048);
   h_D0->SetBinError(2519,0.002209841);
   h_D0->SetBinError(2520,0.0016679);
   h_D0->SetBinError(2521,0.0006594004);
   h_D0->SetBinError(2522,0.0006358316);
   h_D0->SetBinError(2523,0.0008583715);
   h_D0->SetBinError(2524,0.0005073243);
   h_D0->SetBinError(2525,0.0004896038);
   h_D0->SetBinError(2526,0.0004896038);
   h_D0->SetBinError(2562,0.0006378557);
   h_D0->SetBinError(2563,0.001692276);
   h_D0->SetBinError(2564,0.003717279);
   h_D0->SetBinError(2565,0.005474963);
   h_D0->SetBinError(2566,0.005921257);
   h_D0->SetBinError(2567,0.006635819);
   h_D0->SetBinError(2568,0.008297495);
   h_D0->SetBinError(2569,0.01100208);
   h_D0->SetBinError(2570,0.01256999);
   h_D0->SetBinError(2571,0.0127757);
   h_D0->SetBinError(2572,0.01305578);
   h_D0->SetBinError(2573,0.01037535);
   h_D0->SetBinError(2574,0.01161487);
   h_D0->SetBinError(2575,0.01337436);
   h_D0->SetBinError(2576,0.01320345);
   h_D0->SetBinError(2577,0.01429035);
   h_D0->SetBinError(2578,0.01426745);
   h_D0->SetBinError(2579,0.01149635);
   h_D0->SetBinError(2580,0.01017094);
   h_D0->SetBinError(2581,0.009150552);
   h_D0->SetBinError(2582,0.009078442);
   h_D0->SetBinError(2583,0.009080069);
   h_D0->SetBinError(2584,0.008203586);
   h_D0->SetBinError(2585,0.009962699);
   h_D0->SetBinError(2586,0.009062966);
   h_D0->SetBinError(2587,0.008417178);
   h_D0->SetBinError(2588,0.007757678);
   h_D0->SetBinError(2589,0.00796814);
   h_D0->SetBinError(2590,0.008331202);
   h_D0->SetBinError(2591,0.006893633);
   h_D0->SetBinError(2592,0.006722664);
   h_D0->SetBinError(2593,0.007165393);
   h_D0->SetBinError(2594,0.005549476);
   h_D0->SetBinError(2595,0.005436888);
   h_D0->SetBinError(2596,0.005689464);
   h_D0->SetBinError(2597,0.005288288);
   h_D0->SetBinError(2598,0.004900513);
   h_D0->SetBinError(2599,0.004629988);
   h_D0->SetBinError(2600,0.004429034);
   h_D0->SetBinError(2601,0.004184833);
   h_D0->SetBinError(2602,0.004652614);
   h_D0->SetBinError(2603,0.004320411);
   h_D0->SetBinError(2604,0.003490816);
   h_D0->SetBinError(2605,0.002710303);
   h_D0->SetBinError(2606,0.002676934);
   h_D0->SetBinError(2607,0.003661322);
   h_D0->SetBinError(2608,0.003445007);
   h_D0->SetBinError(2609,0.003600748);
   h_D0->SetBinError(2610,0.003738701);
   h_D0->SetBinError(2611,0.003348967);
   h_D0->SetBinError(2612,0.003066811);
   h_D0->SetBinError(2613,0.002485617);
   h_D0->SetBinError(2614,0.002802115);
   h_D0->SetBinError(2615,0.002125828);
   h_D0->SetBinError(2616,0.002237467);
   h_D0->SetBinError(2617,0.002586646);
   h_D0->SetBinError(2618,0.001044822);
   h_D0->SetBinError(2619,0.001180676);
   h_D0->SetBinError(2620,0.001415685);
   h_D0->SetBinError(2621,0.001828855);
   h_D0->SetBinError(2622,0.001089994);
   h_D0->SetBinError(2623,0.0005073243);
   h_D0->SetBinError(2624,0.0004896038);
   h_D0->SetBinError(2625,0.0008686011);
   h_D0->SetBinError(2626,0.0004896038);
   h_D0->SetBinError(2663,0.000690641);
   h_D0->SetBinError(2664,0.001788796);
   h_D0->SetBinError(2665,0.003969141);
   h_D0->SetBinError(2666,0.005304722);
   h_D0->SetBinError(2667,0.008737022);
   h_D0->SetBinError(2668,0.01015685);
   h_D0->SetBinError(2669,0.01067735);
   h_D0->SetBinError(2670,0.01188037);
   h_D0->SetBinError(2671,0.01457006);
   h_D0->SetBinError(2672,0.0138577);
   h_D0->SetBinError(2673,0.01537391);
   h_D0->SetBinError(2674,0.01770496);
   h_D0->SetBinError(2675,0.01387574);
   h_D0->SetBinError(2676,0.01423078);
   h_D0->SetBinError(2677,0.01423599);
   h_D0->SetBinError(2678,0.01491626);
   h_D0->SetBinError(2679,0.01544836);
   h_D0->SetBinError(2680,0.01570185);
   h_D0->SetBinError(2681,0.01310738);
   h_D0->SetBinError(2682,0.01176916);
   h_D0->SetBinError(2683,0.01108113);
   h_D0->SetBinError(2684,0.01057785);
   h_D0->SetBinError(2685,0.00997387);
   h_D0->SetBinError(2686,0.009267936);
   h_D0->SetBinError(2687,0.009533585);
   h_D0->SetBinError(2688,0.008851924);
   h_D0->SetBinError(2689,0.008106138);
   h_D0->SetBinError(2690,0.00805791);
   h_D0->SetBinError(2691,0.007406608);
   h_D0->SetBinError(2692,0.007839912);
   h_D0->SetBinError(2693,0.007714164);
   h_D0->SetBinError(2694,0.007527353);
   h_D0->SetBinError(2695,0.006401058);
   h_D0->SetBinError(2696,0.005875547);
   h_D0->SetBinError(2697,0.005794804);
   h_D0->SetBinError(2698,0.006971267);
   h_D0->SetBinError(2699,0.00581339);
   h_D0->SetBinError(2700,0.005213503);
   h_D0->SetBinError(2701,0.005118855);
   h_D0->SetBinError(2702,0.00521505);
   h_D0->SetBinError(2703,0.005187619);
   h_D0->SetBinError(2704,0.005121068);
   h_D0->SetBinError(2705,0.004324035);
   h_D0->SetBinError(2706,0.004876993);
   h_D0->SetBinError(2707,0.003515653);
   h_D0->SetBinError(2708,0.005020865);
   h_D0->SetBinError(2709,0.004524449);
   h_D0->SetBinError(2710,0.003787709);
   h_D0->SetBinError(2711,0.003168536);
   h_D0->SetBinError(2712,0.00350068);
   h_D0->SetBinError(2713,0.002613643);
   h_D0->SetBinError(2714,0.002402399);
   h_D0->SetBinError(2715,0.00443302);
   h_D0->SetBinError(2716,0.002771897);
   h_D0->SetBinError(2717,0.002807133);
   h_D0->SetBinError(2718,0.002010011);
   h_D0->SetBinError(2719,0.002902838);
   h_D0->SetBinError(2720,0.001808002);
   h_D0->SetBinError(2721,0.001985333);
   h_D0->SetBinError(2722,0.00105004);
   h_D0->SetBinError(2723,0.001779855);
   h_D0->SetBinError(2724,0.001551637);
   h_D0->SetBinError(2725,0.001702782);
   h_D0->SetBinError(2726,0.0004348494);
   h_D0->SetBinError(2727,0.001562616);
   h_D0->SetBinError(2728,0.001504343);
   h_D0->SetBinError(2729,0.0005871024);
   h_D0->SetBinError(2730,0.001303226);
   h_D0->SetBinError(2732,0.0006893732);
   h_D0->SetBinError(2733,0.0009749209);
   h_D0->SetBinError(2734,0.0006893732);
   h_D0->SetBinError(2736,0.0006893732);
   h_D0->SetBinError(2765,0.0007318406);
   h_D0->SetBinError(2766,0.002447198);
   h_D0->SetBinError(2767,0.004583469);
   h_D0->SetBinError(2768,0.005556163);
   h_D0->SetBinError(2769,0.008654162);
   h_D0->SetBinError(2770,0.01046122);
   h_D0->SetBinError(2771,0.009872678);
   h_D0->SetBinError(2772,0.01264658);
   h_D0->SetBinError(2773,0.01539599);
   h_D0->SetBinError(2774,0.01490761);
   h_D0->SetBinError(2775,0.01693829);
   h_D0->SetBinError(2776,0.01681739);
   h_D0->SetBinError(2777,0.01383143);
   h_D0->SetBinError(2778,0.01457529);
   h_D0->SetBinError(2779,0.01434204);
   h_D0->SetBinError(2780,0.01486511);
   h_D0->SetBinError(2781,0.01500278);
   h_D0->SetBinError(2782,0.01557629);
   h_D0->SetBinError(2783,0.01302412);
   h_D0->SetBinError(2784,0.01164694);
   h_D0->SetBinError(2785,0.01094781);
   h_D0->SetBinError(2786,0.01072517);
   h_D0->SetBinError(2787,0.01019343);
   h_D0->SetBinError(2788,0.009629923);
   h_D0->SetBinError(2789,0.009086366);
   h_D0->SetBinError(2790,0.0087159);
   h_D0->SetBinError(2791,0.008522583);
   h_D0->SetBinError(2792,0.007823316);
   h_D0->SetBinError(2793,0.007142189);
   h_D0->SetBinError(2794,0.007409989);
   h_D0->SetBinError(2795,0.007626564);
   h_D0->SetBinError(2796,0.006804187);
   h_D0->SetBinError(2797,0.006158743);
   h_D0->SetBinError(2798,0.00644423);
   h_D0->SetBinError(2799,0.005625868);
   h_D0->SetBinError(2800,0.00626186);
   h_D0->SetBinError(2801,0.005882483);
   h_D0->SetBinError(2802,0.004867512);
   h_D0->SetBinError(2803,0.005016804);
   h_D0->SetBinError(2804,0.005505515);
   h_D0->SetBinError(2805,0.004654742);
   h_D0->SetBinError(2806,0.005629679);
   h_D0->SetBinError(2807,0.00425622);
   h_D0->SetBinError(2808,0.005389919);
   h_D0->SetBinError(2809,0.003504);
   h_D0->SetBinError(2810,0.003407981);
   h_D0->SetBinError(2811,0.004374484);
   h_D0->SetBinError(2812,0.003672645);
   h_D0->SetBinError(2813,0.002688817);
   h_D0->SetBinError(2814,0.003606801);
   h_D0->SetBinError(2815,0.002815844);
   h_D0->SetBinError(2816,0.003067813);
   h_D0->SetBinError(2817,0.002289619);
   h_D0->SetBinError(2818,0.002062057);
   h_D0->SetBinError(2819,0.001683164);
   h_D0->SetBinError(2820,0.002298441);
   h_D0->SetBinError(2821,0.0021766);
   h_D0->SetBinError(2822,0.002132214);
   h_D0->SetBinError(2823,0.002289999);
   h_D0->SetBinError(2824,0.001301622);
   h_D0->SetBinError(2825,0.001622473);
   h_D0->SetBinError(2826,0.00197241);
   h_D0->SetBinError(2827,0.0007306047);
   h_D0->SetBinError(2828,0.001150789);
   h_D0->SetBinError(2829,0.001707153);
   h_D0->SetBinError(2830,0.001614849);
   h_D0->SetBinError(2831,0.0005871024);
   h_D0->SetBinError(2832,0.0004348494);
   h_D0->SetBinError(2833,0.0009749209);
   h_D0->SetBinError(2836,0.0009749209);
   h_D0->SetBinError(2838,0.0006893732);
   h_D0->SetBinError(2865,0.001154011);
   h_D0->SetBinError(2866,0.0009410368);
   h_D0->SetBinError(2867,0.001070971);
   h_D0->SetBinError(2868,0.002261824);
   h_D0->SetBinError(2869,0.005844588);
   h_D0->SetBinError(2870,0.008655884);
   h_D0->SetBinError(2871,0.01278594);
   h_D0->SetBinError(2872,0.01546884);
   h_D0->SetBinError(2873,0.013072);
   h_D0->SetBinError(2874,0.01515112);
   h_D0->SetBinError(2875,0.01715412);
   h_D0->SetBinError(2876,0.01772014);
   h_D0->SetBinError(2877,0.01927559);
   h_D0->SetBinError(2878,0.01839047);
   h_D0->SetBinError(2879,0.01550186);
   h_D0->SetBinError(2880,0.01547934);
   h_D0->SetBinError(2881,0.01558034);
   h_D0->SetBinError(2882,0.01588498);
   h_D0->SetBinError(2883,0.01669266);
   h_D0->SetBinError(2884,0.01672612);
   h_D0->SetBinError(2885,0.0136556);
   h_D0->SetBinError(2886,0.01154239);
   h_D0->SetBinError(2887,0.01096151);
   h_D0->SetBinError(2888,0.01071918);
   h_D0->SetBinError(2889,0.00998787);
   h_D0->SetBinError(2890,0.009569183);
   h_D0->SetBinError(2891,0.009769205);
   h_D0->SetBinError(2892,0.00907178);
   h_D0->SetBinError(2893,0.00822603);
   h_D0->SetBinError(2894,0.007220043);
   h_D0->SetBinError(2895,0.007164079);
   h_D0->SetBinError(2896,0.007326917);
   h_D0->SetBinError(2897,0.007541677);
   h_D0->SetBinError(2898,0.008077756);
   h_D0->SetBinError(2899,0.00682739);
   h_D0->SetBinError(2900,0.00622932);
   h_D0->SetBinError(2901,0.005717458);
   h_D0->SetBinError(2902,0.006178141);
   h_D0->SetBinError(2903,0.005738675);
   h_D0->SetBinError(2904,0.005620327);
   h_D0->SetBinError(2905,0.006396559);
   h_D0->SetBinError(2906,0.006170681);
   h_D0->SetBinError(2907,0.004512094);
   h_D0->SetBinError(2908,0.004430274);
   h_D0->SetBinError(2909,0.00417104);
   h_D0->SetBinError(2910,0.003580286);
   h_D0->SetBinError(2911,0.003829838);
   h_D0->SetBinError(2912,0.004567705);
   h_D0->SetBinError(2913,0.003486585);
   h_D0->SetBinError(2914,0.003227068);
   h_D0->SetBinError(2915,0.002686775);
   h_D0->SetBinError(2916,0.001999368);
   h_D0->SetBinError(2917,0.002524787);
   h_D0->SetBinError(2918,0.003018946);
   h_D0->SetBinError(2919,0.003308507);
   h_D0->SetBinError(2920,0.002155624);
   h_D0->SetBinError(2921,0.00161422);
   h_D0->SetBinError(2922,0.002494662);
   h_D0->SetBinError(2923,0.002462471);
   h_D0->SetBinError(2924,0.001673259);
   h_D0->SetBinError(2925,0.00246075);
   h_D0->SetBinError(2926,0.003063387);
   h_D0->SetBinError(2927,0.001347909);
   h_D0->SetBinError(2928,0.002178364);
   h_D0->SetBinError(2929,0.002230878);
   h_D0->SetBinError(2930,0.001935118);
   h_D0->SetBinError(2931,0.0009215099);
   h_D0->SetBinError(2932,0.001099939);
   h_D0->SetBinError(2933,0.0005741258);
   h_D0->SetBinError(2934,0.001391835);
   h_D0->SetBinError(2967,0.001411854);
   h_D0->SetBinError(2968,0.0009431631);
   h_D0->SetBinError(2969,0.001293126);
   h_D0->SetBinError(2970,0.002434793);
   h_D0->SetBinError(2971,0.006022557);
   h_D0->SetBinError(2972,0.008452403);
   h_D0->SetBinError(2973,0.01281862);
   h_D0->SetBinError(2974,0.01709072);
   h_D0->SetBinError(2975,0.01348265);
   h_D0->SetBinError(2976,0.01569809);
   h_D0->SetBinError(2977,0.01712655);
   h_D0->SetBinError(2978,0.01825913);
   h_D0->SetBinError(2979,0.01993991);
   h_D0->SetBinError(2980,0.0188648);
   h_D0->SetBinError(2981,0.01569867);
   h_D0->SetBinError(2982,0.01551305);
   h_D0->SetBinError(2983,0.01695404);
   h_D0->SetBinError(2984,0.01567182);
   h_D0->SetBinError(2985,0.01678806);
   h_D0->SetBinError(2986,0.01674065);
   h_D0->SetBinError(2987,0.01395311);
   h_D0->SetBinError(2988,0.01166458);
   h_D0->SetBinError(2989,0.01122123);
   h_D0->SetBinError(2990,0.01038936);
   h_D0->SetBinError(2991,0.01003217);
   h_D0->SetBinError(2992,0.009253529);
   h_D0->SetBinError(2993,0.009149562);
   h_D0->SetBinError(2994,0.008275643);
   h_D0->SetBinError(2995,0.008216839);
   h_D0->SetBinError(2996,0.007964575);
   h_D0->SetBinError(2997,0.006599672);
   h_D0->SetBinError(2998,0.007515241);
   h_D0->SetBinError(2999,0.008038543);
   h_D0->SetBinError(3000,0.008163604);
   h_D0->SetBinError(3001,0.00609199);
   h_D0->SetBinError(3002,0.005848816);
   h_D0->SetBinError(3003,0.00595781);
   h_D0->SetBinError(3004,0.005762458);
   h_D0->SetBinError(3005,0.006751701);
   h_D0->SetBinError(3006,0.005703523);
   h_D0->SetBinError(3007,0.005373381);
   h_D0->SetBinError(3008,0.004903073);
   h_D0->SetBinError(3009,0.00554043);
   h_D0->SetBinError(3010,0.004118524);
   h_D0->SetBinError(3011,0.004105075);
   h_D0->SetBinError(3012,0.003581446);
   h_D0->SetBinError(3013,0.003645648);
   h_D0->SetBinError(3014,0.003688869);
   h_D0->SetBinError(3015,0.003189108);
   h_D0->SetBinError(3016,0.002700134);
   h_D0->SetBinError(3017,0.002643672);
   h_D0->SetBinError(3018,0.002929754);
   h_D0->SetBinError(3019,0.00223574);
   h_D0->SetBinError(3020,0.001919546);
   h_D0->SetBinError(3021,0.002837725);
   h_D0->SetBinError(3022,0.002263608);
   h_D0->SetBinError(3023,0.002624843);
   h_D0->SetBinError(3024,0.002372834);
   h_D0->SetBinError(3025,0.001695683);
   h_D0->SetBinError(3026,0.002452784);
   h_D0->SetBinError(3027,0.001032424);
   h_D0->SetBinError(3028,0.001765973);
   h_D0->SetBinError(3029,0.003010368);
   h_D0->SetBinError(3030,0.002049888);
   h_D0->SetBinError(3031,0.001552933);
   h_D0->SetBinError(3032,0.001939061);
   h_D0->SetBinError(3034,0.0006087892);
   h_D0->SetBinError(3035,0.001872389);
   h_D0->SetBinError(3036,0.0009215099);
   h_D0->SetBinError(3069,0.001064224);
   h_D0->SetBinError(3070,0.003041535);
   h_D0->SetBinError(3071,0.002816995);
   h_D0->SetBinError(3072,0.004634277);
   h_D0->SetBinError(3073,0.01013178);
   h_D0->SetBinError(3074,0.01108981);
   h_D0->SetBinError(3075,0.01662887);
   h_D0->SetBinError(3076,0.01957061);
   h_D0->SetBinError(3077,0.01559978);
   h_D0->SetBinError(3078,0.0174573);
   h_D0->SetBinError(3079,0.02008199);
   h_D0->SetBinError(3080,0.02080349);
   h_D0->SetBinError(3081,0.02196224);
   h_D0->SetBinError(3082,0.02078659);
   h_D0->SetBinError(3083,0.01826603);
   h_D0->SetBinError(3084,0.01602225);
   h_D0->SetBinError(3085,0.01637283);
   h_D0->SetBinError(3086,0.01670251);
   h_D0->SetBinError(3087,0.01604655);
   h_D0->SetBinError(3088,0.01690057);
   h_D0->SetBinError(3089,0.01434362);
   h_D0->SetBinError(3090,0.0110064);
   h_D0->SetBinError(3091,0.01041636);
   h_D0->SetBinError(3092,0.00973766);
   h_D0->SetBinError(3093,0.009252951);
   h_D0->SetBinError(3094,0.008853494);
   h_D0->SetBinError(3095,0.008870793);
   h_D0->SetBinError(3096,0.008405576);
   h_D0->SetBinError(3097,0.008698683);
   h_D0->SetBinError(3098,0.007324616);
   h_D0->SetBinError(3099,0.006828332);
   h_D0->SetBinError(3100,0.007420308);
   h_D0->SetBinError(3101,0.006475621);
   h_D0->SetBinError(3102,0.006767355);
   h_D0->SetBinError(3103,0.00628672);
   h_D0->SetBinError(3104,0.005666221);
   h_D0->SetBinError(3105,0.005614939);
   h_D0->SetBinError(3106,0.006025193);
   h_D0->SetBinError(3107,0.005151852);
   h_D0->SetBinError(3108,0.00604773);
   h_D0->SetBinError(3109,0.005216073);
   h_D0->SetBinError(3110,0.0036795);
   h_D0->SetBinError(3111,0.004429555);
   h_D0->SetBinError(3112,0.00496362);
   h_D0->SetBinError(3113,0.005659679);
   h_D0->SetBinError(3114,0.004096393);
   h_D0->SetBinError(3115,0.004355365);
   h_D0->SetBinError(3116,0.003542435);
   h_D0->SetBinError(3117,0.004262759);
   h_D0->SetBinError(3118,0.004065863);
   h_D0->SetBinError(3119,0.003703681);
   h_D0->SetBinError(3120,0.003525494);
   h_D0->SetBinError(3121,0.003370542);
   h_D0->SetBinError(3122,0.002911973);
   h_D0->SetBinError(3123,0.003427535);
   h_D0->SetBinError(3124,0.002551699);
   h_D0->SetBinError(3125,0.002599972);
   h_D0->SetBinError(3126,0.00402657);
   h_D0->SetBinError(3127,0.002904443);
   h_D0->SetBinError(3128,0.001386774);
   h_D0->SetBinError(3129,0.00170759);
   h_D0->SetBinError(3130,0.001713953);
   h_D0->SetBinError(3131,0.001299762);
   h_D0->SetBinError(3132,0.001382824);
   h_D0->SetBinError(3133,0.001604715);
   h_D0->SetBinError(3134,0.002080839);
   h_D0->SetBinError(3135,0.001196921);
   h_D0->SetBinError(3136,0.001723816);
   h_D0->SetBinError(3137,0.0009513402);
   h_D0->SetBinError(3138,0.001054397);
   h_D0->SetBinError(3140,0.001521973);
   h_D0->SetBinError(3143,0.001521973);
   h_D0->SetBinError(3171,0.001105973);
   h_D0->SetBinError(3172,0.002187763);
   h_D0->SetBinError(3173,0.00273178);
   h_D0->SetBinError(3174,0.005721663);
   h_D0->SetBinError(3175,0.01014973);
   h_D0->SetBinError(3176,0.01227546);
   h_D0->SetBinError(3177,0.01708031);
   h_D0->SetBinError(3178,0.02004434);
   h_D0->SetBinError(3179,0.01735255);
   h_D0->SetBinError(3180,0.01785378);
   h_D0->SetBinError(3181,0.02032115);
   h_D0->SetBinError(3182,0.02188044);
   h_D0->SetBinError(3183,0.02246849);
   h_D0->SetBinError(3184,0.02020862);
   h_D0->SetBinError(3185,0.01823141);
   h_D0->SetBinError(3186,0.01592745);
   h_D0->SetBinError(3187,0.01580583);
   h_D0->SetBinError(3188,0.01651035);
   h_D0->SetBinError(3189,0.01646959);
   h_D0->SetBinError(3190,0.0169348);
   h_D0->SetBinError(3191,0.01320548);
   h_D0->SetBinError(3192,0.01076373);
   h_D0->SetBinError(3193,0.01031179);
   h_D0->SetBinError(3194,0.009593956);
   h_D0->SetBinError(3195,0.009441599);
   h_D0->SetBinError(3196,0.008666345);
   h_D0->SetBinError(3197,0.009007227);
   h_D0->SetBinError(3198,0.008310226);
   h_D0->SetBinError(3199,0.008748162);
   h_D0->SetBinError(3200,0.007568272);
   h_D0->SetBinError(3201,0.007302942);
   h_D0->SetBinError(3202,0.007219251);
   h_D0->SetBinError(3203,0.006157488);
   h_D0->SetBinError(3204,0.007270439);
   h_D0->SetBinError(3205,0.007000276);
   h_D0->SetBinError(3206,0.005775744);
   h_D0->SetBinError(3207,0.006344456);
   h_D0->SetBinError(3208,0.005988127);
   h_D0->SetBinError(3209,0.0052655);
   h_D0->SetBinError(3210,0.005828843);
   h_D0->SetBinError(3211,0.004935472);
   h_D0->SetBinError(3212,0.004539645);
   h_D0->SetBinError(3213,0.004409429);
   h_D0->SetBinError(3214,0.005104529);
   h_D0->SetBinError(3215,0.005774218);
   h_D0->SetBinError(3216,0.005340387);
   h_D0->SetBinError(3217,0.003265833);
   h_D0->SetBinError(3218,0.004023348);
   h_D0->SetBinError(3219,0.004519569);
   h_D0->SetBinError(3220,0.004024365);
   h_D0->SetBinError(3221,0.00368989);
   h_D0->SetBinError(3222,0.003836995);
   h_D0->SetBinError(3223,0.003218431);
   h_D0->SetBinError(3224,0.003017161);
   h_D0->SetBinError(3225,0.003030406);
   h_D0->SetBinError(3226,0.003990194);
   h_D0->SetBinError(3227,0.00319964);
   h_D0->SetBinError(3228,0.002478194);
   h_D0->SetBinError(3229,0.002186669);
   h_D0->SetBinError(3230,0.001752332);
   h_D0->SetBinError(3231,0.001270412);
   h_D0->SetBinError(3232,0.002747639);
   h_D0->SetBinError(3233,0.002587744);
   h_D0->SetBinError(3234,0.001715721);
   h_D0->SetBinError(3235,0.00163811);
   h_D0->SetBinError(3236,0.001633304);
   h_D0->SetBinError(3237,0.001521973);
   h_D0->SetBinError(3239,0.0005744679);
   h_D0->SetBinError(3240,0.0005008558);
   h_D0->SetBinError(3242,0.001521973);
   h_D0->SetBinError(3243,0.001521973);
   h_D0->SetBinError(3273,0.0005715388);
   h_D0->SetBinError(3274,0.003949197);
   h_D0->SetBinError(3275,0.005358597);
   h_D0->SetBinError(3276,0.009072975);
   h_D0->SetBinError(3277,0.01225699);
   h_D0->SetBinError(3278,0.01787424);
   h_D0->SetBinError(3279,0.02177398);
   h_D0->SetBinError(3280,0.02211881);
   h_D0->SetBinError(3281,0.01986567);
   h_D0->SetBinError(3282,0.02056478);
   h_D0->SetBinError(3283,0.02355085);
   h_D0->SetBinError(3284,0.02312471);
   h_D0->SetBinError(3285,0.02259245);
   h_D0->SetBinError(3286,0.02290946);
   h_D0->SetBinError(3287,0.01767559);
   h_D0->SetBinError(3288,0.01785382);
   h_D0->SetBinError(3289,0.01904444);
   h_D0->SetBinError(3290,0.01603781);
   h_D0->SetBinError(3291,0.01625464);
   h_D0->SetBinError(3292,0.01695809);
   h_D0->SetBinError(3293,0.01348901);
   h_D0->SetBinError(3294,0.01124185);
   h_D0->SetBinError(3295,0.01106011);
   h_D0->SetBinError(3296,0.01024765);
   h_D0->SetBinError(3297,0.00961017);
   h_D0->SetBinError(3298,0.009458724);
   h_D0->SetBinError(3299,0.01037749);
   h_D0->SetBinError(3300,0.009806174);
   h_D0->SetBinError(3301,0.008690873);
   h_D0->SetBinError(3302,0.007970335);
   h_D0->SetBinError(3303,0.007825732);
   h_D0->SetBinError(3304,0.007580249);
   h_D0->SetBinError(3305,0.007624552);
   h_D0->SetBinError(3306,0.007150107);
   h_D0->SetBinError(3307,0.007206459);
   h_D0->SetBinError(3308,0.006547488);
   h_D0->SetBinError(3309,0.006442065);
   h_D0->SetBinError(3310,0.007351214);
   h_D0->SetBinError(3311,0.006027002);
   h_D0->SetBinError(3312,0.006058922);
   h_D0->SetBinError(3313,0.005657536);
   h_D0->SetBinError(3314,0.00536802);
   h_D0->SetBinError(3315,0.006344777);
   h_D0->SetBinError(3316,0.00529426);
   h_D0->SetBinError(3317,0.00573808);
   h_D0->SetBinError(3318,0.004336103);
   h_D0->SetBinError(3319,0.003732317);
   h_D0->SetBinError(3320,0.003919907);
   h_D0->SetBinError(3321,0.006057612);
   h_D0->SetBinError(3322,0.00393488);
   h_D0->SetBinError(3323,0.003691469);
   h_D0->SetBinError(3324,0.004087632);
   h_D0->SetBinError(3325,0.003253988);
   h_D0->SetBinError(3326,0.003040396);
   h_D0->SetBinError(3327,0.00237922);
   h_D0->SetBinError(3328,0.00457665);
   h_D0->SetBinError(3329,0.002642092);
   h_D0->SetBinError(3330,0.002224262);
   h_D0->SetBinError(3331,0.002025405);
   h_D0->SetBinError(3332,0.002814754);
   h_D0->SetBinError(3333,0.002126525);
   h_D0->SetBinError(3334,0.001719521);
   h_D0->SetBinError(3335,0.001707779);
   h_D0->SetBinError(3336,0.001362523);
   h_D0->SetBinError(3337,0.001445476);
   h_D0->SetBinError(3338,0.004417182);
   h_D0->SetBinError(3339,0.001443207);
   h_D0->SetBinError(3340,0.00121629);
   h_D0->SetBinError(3341,0.001313158);
   h_D0->SetBinError(3342,0.0005744679);
   h_D0->SetBinError(3375,0.0005536319);
   h_D0->SetBinError(3376,0.004410634);
   h_D0->SetBinError(3377,0.006013072);
   h_D0->SetBinError(3378,0.01032103);
   h_D0->SetBinError(3379,0.01395515);
   h_D0->SetBinError(3380,0.02026886);
   h_D0->SetBinError(3381,0.02306771);
   h_D0->SetBinError(3382,0.02312491);
   h_D0->SetBinError(3383,0.02129768);
   h_D0->SetBinError(3384,0.0219832);
   h_D0->SetBinError(3385,0.02324975);
   h_D0->SetBinError(3386,0.02406477);
   h_D0->SetBinError(3387,0.02311919);
   h_D0->SetBinError(3388,0.02258483);
   h_D0->SetBinError(3389,0.01774392);
   h_D0->SetBinError(3390,0.01850359);
   h_D0->SetBinError(3391,0.01903411);
   h_D0->SetBinError(3392,0.01645087);
   h_D0->SetBinError(3393,0.01607487);
   h_D0->SetBinError(3394,0.01637305);
   h_D0->SetBinError(3395,0.01376259);
   h_D0->SetBinError(3396,0.01160575);
   h_D0->SetBinError(3397,0.01067346);
   h_D0->SetBinError(3398,0.009989095);
   h_D0->SetBinError(3399,0.009864795);
   h_D0->SetBinError(3400,0.009727674);
   h_D0->SetBinError(3401,0.009342501);
   h_D0->SetBinError(3402,0.01030287);
   h_D0->SetBinError(3403,0.009186754);
   h_D0->SetBinError(3404,0.008991805);
   h_D0->SetBinError(3405,0.008135442);
   h_D0->SetBinError(3406,0.008742612);
   h_D0->SetBinError(3407,0.00844949);
   h_D0->SetBinError(3408,0.007226569);
   h_D0->SetBinError(3409,0.00676622);
   h_D0->SetBinError(3410,0.007098541);
   h_D0->SetBinError(3411,0.006046428);
   h_D0->SetBinError(3412,0.006190806);
   h_D0->SetBinError(3413,0.006637564);
   h_D0->SetBinError(3414,0.006988033);
   h_D0->SetBinError(3415,0.005753451);
   h_D0->SetBinError(3416,0.005469954);
   h_D0->SetBinError(3417,0.005284741);
   h_D0->SetBinError(3418,0.005772459);
   h_D0->SetBinError(3419,0.004762396);
   h_D0->SetBinError(3420,0.005407583);
   h_D0->SetBinError(3421,0.004281563);
   h_D0->SetBinError(3422,0.003828203);
   h_D0->SetBinError(3423,0.005541116);
   h_D0->SetBinError(3424,0.00368274);
   h_D0->SetBinError(3425,0.004474264);
   h_D0->SetBinError(3426,0.003512847);
   h_D0->SetBinError(3427,0.004145156);
   h_D0->SetBinError(3428,0.003284054);
   h_D0->SetBinError(3429,0.002858845);
   h_D0->SetBinError(3430,0.002653884);
   h_D0->SetBinError(3431,0.004323126);
   h_D0->SetBinError(3432,0.002541715);
   h_D0->SetBinError(3433,0.001427925);
   h_D0->SetBinError(3434,0.002000542);
   h_D0->SetBinError(3435,0.00146505);
   h_D0->SetBinError(3436,0.002437874);
   h_D0->SetBinError(3437,0.001986177);
   h_D0->SetBinError(3438,0.001444151);
   h_D0->SetBinError(3440,0.001793013);
   h_D0->SetBinError(3441,0.002500855);
   h_D0->SetBinError(3442,0.002674466);
   h_D0->SetBinError(3477,0.002214868);
   h_D0->SetBinError(3478,0.005860894);
   h_D0->SetBinError(3479,0.009005445);
   h_D0->SetBinError(3480,0.01316624);
   h_D0->SetBinError(3481,0.01754968);
   h_D0->SetBinError(3482,0.02335646);
   h_D0->SetBinError(3483,0.02708154);
   h_D0->SetBinError(3484,0.02564173);
   h_D0->SetBinError(3485,0.02253825);
   h_D0->SetBinError(3486,0.0230502);
   h_D0->SetBinError(3487,0.02452483);
   h_D0->SetBinError(3488,0.02514535);
   h_D0->SetBinError(3489,0.02358891);
   h_D0->SetBinError(3490,0.02306805);
   h_D0->SetBinError(3491,0.01797689);
   h_D0->SetBinError(3492,0.01874271);
   h_D0->SetBinError(3493,0.0184608);
   h_D0->SetBinError(3494,0.01768078);
   h_D0->SetBinError(3495,0.01641666);
   h_D0->SetBinError(3496,0.01713674);
   h_D0->SetBinError(3497,0.01349039);
   h_D0->SetBinError(3498,0.01154424);
   h_D0->SetBinError(3499,0.01109913);
   h_D0->SetBinError(3500,0.01022573);
   h_D0->SetBinError(3501,0.00969133);
   h_D0->SetBinError(3502,0.009739544);
   h_D0->SetBinError(3503,0.009836436);
   h_D0->SetBinError(3504,0.009360472);
   h_D0->SetBinError(3505,0.009249931);
   h_D0->SetBinError(3506,0.008697478);
   h_D0->SetBinError(3507,0.008018132);
   h_D0->SetBinError(3508,0.007198557);
   h_D0->SetBinError(3509,0.008199133);
   h_D0->SetBinError(3510,0.008151097);
   h_D0->SetBinError(3511,0.006023725);
   h_D0->SetBinError(3512,0.006193944);
   h_D0->SetBinError(3513,0.006275845);
   h_D0->SetBinError(3514,0.005695598);
   h_D0->SetBinError(3515,0.006274798);
   h_D0->SetBinError(3516,0.005490601);
   h_D0->SetBinError(3517,0.005408056);
   h_D0->SetBinError(3518,0.004849723);
   h_D0->SetBinError(3519,0.005902902);
   h_D0->SetBinError(3520,0.006105886);
   h_D0->SetBinError(3521,0.004287608);
   h_D0->SetBinError(3522,0.004224011);
   h_D0->SetBinError(3523,0.003467301);
   h_D0->SetBinError(3524,0.003513489);
   h_D0->SetBinError(3525,0.004057052);
   h_D0->SetBinError(3526,0.004242041);
   h_D0->SetBinError(3527,0.004086695);
   h_D0->SetBinError(3528,0.003310795);
   h_D0->SetBinError(3529,0.003084852);
   h_D0->SetBinError(3530,0.003283847);
   h_D0->SetBinError(3531,0.00449252);
   h_D0->SetBinError(3532,0.002311629);
   h_D0->SetBinError(3533,0.002742821);
   h_D0->SetBinError(3534,0.002601969);
   h_D0->SetBinError(3535,0.002145162);
   h_D0->SetBinError(3536,0.001301907);
   h_D0->SetBinError(3537,0.001676592);
   h_D0->SetBinError(3538,0.001756575);
   h_D0->SetBinError(3539,0.002057062);
   h_D0->SetBinError(3540,0.0005833158);
   h_D0->SetBinError(3541,0.002239763);
   h_D0->SetBinError(3542,0.001014649);
   h_D0->SetBinError(3579,0.002422257);
   h_D0->SetBinError(3580,0.007886464);
   h_D0->SetBinError(3581,0.009869583);
   h_D0->SetBinError(3582,0.01398723);
   h_D0->SetBinError(3583,0.0192932);
   h_D0->SetBinError(3584,0.02530435);
   h_D0->SetBinError(3585,0.0297021);
   h_D0->SetBinError(3586,0.0273924);
   h_D0->SetBinError(3587,0.02365052);
   h_D0->SetBinError(3588,0.02323602);
   h_D0->SetBinError(3589,0.024852);
   h_D0->SetBinError(3590,0.02572605);
   h_D0->SetBinError(3591,0.02554163);
   h_D0->SetBinError(3592,0.02365741);
   h_D0->SetBinError(3593,0.01897181);
   h_D0->SetBinError(3594,0.01880059);
   h_D0->SetBinError(3595,0.01845856);
   h_D0->SetBinError(3596,0.01831236);
   h_D0->SetBinError(3597,0.01706746);
   h_D0->SetBinError(3598,0.01730598);
   h_D0->SetBinError(3599,0.01369623);
   h_D0->SetBinError(3600,0.01189314);
   h_D0->SetBinError(3601,0.01101436);
   h_D0->SetBinError(3602,0.01070786);
   h_D0->SetBinError(3603,0.009687995);
   h_D0->SetBinError(3604,0.01004489);
   h_D0->SetBinError(3605,0.009792656);
   h_D0->SetBinError(3606,0.009637807);
   h_D0->SetBinError(3607,0.008919906);
   h_D0->SetBinError(3608,0.00838091);
   h_D0->SetBinError(3609,0.00803962);
   h_D0->SetBinError(3610,0.007624917);
   h_D0->SetBinError(3611,0.007204565);
   h_D0->SetBinError(3612,0.007274693);
   h_D0->SetBinError(3613,0.006020065);
   h_D0->SetBinError(3614,0.006390193);
   h_D0->SetBinError(3615,0.005996546);
   h_D0->SetBinError(3616,0.005690362);
   h_D0->SetBinError(3617,0.005794219);
   h_D0->SetBinError(3618,0.005043878);
   h_D0->SetBinError(3619,0.005975025);
   h_D0->SetBinError(3620,0.004811341);
   h_D0->SetBinError(3621,0.004854248);
   h_D0->SetBinError(3622,0.004656829);
   h_D0->SetBinError(3623,0.004265138);
   h_D0->SetBinError(3624,0.003568041);
   h_D0->SetBinError(3625,0.005066505);
   h_D0->SetBinError(3626,0.003468435);
   h_D0->SetBinError(3627,0.003224125);
   h_D0->SetBinError(3628,0.003757423);
   h_D0->SetBinError(3629,0.00278916);
   h_D0->SetBinError(3630,0.003595545);
   h_D0->SetBinError(3631,0.003547246);
   h_D0->SetBinError(3632,0.003587333);
   h_D0->SetBinError(3633,0.004032066);
   h_D0->SetBinError(3634,0.002714735);
   h_D0->SetBinError(3635,0.003159308);
   h_D0->SetBinError(3636,0.003941366);
   h_D0->SetBinError(3637,0.002351195);
   h_D0->SetBinError(3638,0.002097463);
   h_D0->SetBinError(3639,0.001889125);
   h_D0->SetBinError(3640,0.001629117);
   h_D0->SetBinError(3642,0.00211957);
   h_D0->SetBinError(3644,0.002029297);
   h_D0->SetBinError(3647,0.001014649);
   h_D0->SetBinError(3648,0.002029297);
   h_D0->SetBinError(3681,0.003227865);
   h_D0->SetBinError(3682,0.006908427);
   h_D0->SetBinError(3683,0.0126696);
   h_D0->SetBinError(3684,0.01732744);
   h_D0->SetBinError(3685,0.02448373);
   h_D0->SetBinError(3686,0.02903454);
   h_D0->SetBinError(3687,0.0326475);
   h_D0->SetBinError(3688,0.03160039);
   h_D0->SetBinError(3689,0.02492915);
   h_D0->SetBinError(3690,0.02458466);
   h_D0->SetBinError(3691,0.02534368);
   h_D0->SetBinError(3692,0.02642202);
   h_D0->SetBinError(3693,0.02632408);
   h_D0->SetBinError(3694,0.02312612);
   h_D0->SetBinError(3695,0.01822502);
   h_D0->SetBinError(3696,0.01913987);
   h_D0->SetBinError(3697,0.01865677);
   h_D0->SetBinError(3698,0.01833743);
   h_D0->SetBinError(3699,0.01684001);
   h_D0->SetBinError(3700,0.01595513);
   h_D0->SetBinError(3701,0.01433978);
   h_D0->SetBinError(3702,0.01223159);
   h_D0->SetBinError(3703,0.01152006);
   h_D0->SetBinError(3704,0.01092049);
   h_D0->SetBinError(3705,0.0102268);
   h_D0->SetBinError(3706,0.009823813);
   h_D0->SetBinError(3707,0.009633474);
   h_D0->SetBinError(3708,0.009904555);
   h_D0->SetBinError(3709,0.00881181);
   h_D0->SetBinError(3710,0.008016807);
   h_D0->SetBinError(3711,0.007738314);
   h_D0->SetBinError(3712,0.007594015);
   h_D0->SetBinError(3713,0.007449386);
   h_D0->SetBinError(3714,0.007953599);
   h_D0->SetBinError(3715,0.006918477);
   h_D0->SetBinError(3716,0.005903215);
   h_D0->SetBinError(3717,0.005994946);
   h_D0->SetBinError(3718,0.007235668);
   h_D0->SetBinError(3719,0.005903445);
   h_D0->SetBinError(3720,0.005307573);
   h_D0->SetBinError(3721,0.00459391);
   h_D0->SetBinError(3722,0.00484991);
   h_D0->SetBinError(3723,0.004184326);
   h_D0->SetBinError(3724,0.004249668);
   h_D0->SetBinError(3725,0.003710408);
   h_D0->SetBinError(3726,0.003826433);
   h_D0->SetBinError(3727,0.003131697);
   h_D0->SetBinError(3728,0.003256517);
   h_D0->SetBinError(3729,0.003265841);
   h_D0->SetBinError(3730,0.003380859);
   h_D0->SetBinError(3731,0.002964509);
   h_D0->SetBinError(3732,0.003256523);
   h_D0->SetBinError(3733,0.002332623);
   h_D0->SetBinError(3734,0.002912317);
   h_D0->SetBinError(3735,0.002492563);
   h_D0->SetBinError(3736,0.0023225);
   h_D0->SetBinError(3737,0.001843814);
   h_D0->SetBinError(3738,0.002852133);
   h_D0->SetBinError(3739,0.003694483);
   h_D0->SetBinError(3740,0.0005055403);
   h_D0->SetBinError(3741,0.0007609865);
   h_D0->SetBinError(3742,0.002232882);
   h_D0->SetBinError(3744,0.001521973);
   h_D0->SetBinError(3745,0.0007913251);
   h_D0->SetBinError(3747,0.001014649);
   h_D0->SetBinError(3783,0.00405281);
   h_D0->SetBinError(3784,0.008339703);
   h_D0->SetBinError(3785,0.01434105);
   h_D0->SetBinError(3786,0.01999127);
   h_D0->SetBinError(3787,0.02797103);
   h_D0->SetBinError(3788,0.03094947);
   h_D0->SetBinError(3789,0.03438623);
   h_D0->SetBinError(3790,0.03491873);
   h_D0->SetBinError(3791,0.02632701);
   h_D0->SetBinError(3792,0.02593919);
   h_D0->SetBinError(3793,0.02564409);
   h_D0->SetBinError(3794,0.02682556);
   h_D0->SetBinError(3795,0.02595324);
   h_D0->SetBinError(3796,0.02380642);
   h_D0->SetBinError(3797,0.01935846);
   h_D0->SetBinError(3798,0.01932197);
   h_D0->SetBinError(3799,0.01906246);
   h_D0->SetBinError(3800,0.01794159);
   h_D0->SetBinError(3801,0.01640033);
   h_D0->SetBinError(3802,0.01584804);
   h_D0->SetBinError(3803,0.01379265);
   h_D0->SetBinError(3804,0.01253053);
   h_D0->SetBinError(3805,0.01161144);
   h_D0->SetBinError(3806,0.01117783);
   h_D0->SetBinError(3807,0.01102267);
   h_D0->SetBinError(3808,0.01024923);
   h_D0->SetBinError(3809,0.009712118);
   h_D0->SetBinError(3810,0.008909568);
   h_D0->SetBinError(3811,0.00834101);
   h_D0->SetBinError(3812,0.008102118);
   h_D0->SetBinError(3813,0.007566864);
   h_D0->SetBinError(3814,0.00782931);
   h_D0->SetBinError(3815,0.007612917);
   h_D0->SetBinError(3816,0.00878218);
   h_D0->SetBinError(3817,0.007104276);
   h_D0->SetBinError(3818,0.005985668);
   h_D0->SetBinError(3819,0.006237361);
   h_D0->SetBinError(3820,0.005917845);
   h_D0->SetBinError(3821,0.005410903);
   h_D0->SetBinError(3822,0.005364738);
   h_D0->SetBinError(3823,0.004974206);
   h_D0->SetBinError(3824,0.005049526);
   h_D0->SetBinError(3825,0.004373907);
   h_D0->SetBinError(3826,0.004231887);
   h_D0->SetBinError(3827,0.003195747);
   h_D0->SetBinError(3828,0.003407982);
   h_D0->SetBinError(3829,0.002923031);
   h_D0->SetBinError(3830,0.002845751);
   h_D0->SetBinError(3831,0.003548589);
   h_D0->SetBinError(3832,0.002870233);
   h_D0->SetBinError(3833,0.003079905);
   h_D0->SetBinError(3834,0.00356304);
   h_D0->SetBinError(3835,0.004678435);
   h_D0->SetBinError(3836,0.002935622);
   h_D0->SetBinError(3837,0.004131034);
   h_D0->SetBinError(3838,0.002610607);
   h_D0->SetBinError(3839,0.001926319);
   h_D0->SetBinError(3840,0.002222103);
   h_D0->SetBinError(3841,0.00242487);
   h_D0->SetBinError(3843,0.003304203);
   h_D0->SetBinError(3844,0.003521862);
   h_D0->SetBinError(3845,0.001532019);
   h_D0->SetBinError(3846,0.001083301);
   h_D0->SetBinError(3885,0.003116625);
   h_D0->SetBinError(3886,0.008323662);
   h_D0->SetBinError(3887,0.01353081);
   h_D0->SetBinError(3888,0.01767672);
   h_D0->SetBinError(3889,0.02358695);
   h_D0->SetBinError(3890,0.0261602);
   h_D0->SetBinError(3891,0.0299598);
   h_D0->SetBinError(3892,0.02882551);
   h_D0->SetBinError(3893,0.02264465);
   h_D0->SetBinError(3894,0.02361371);
   h_D0->SetBinError(3895,0.02313596);
   h_D0->SetBinError(3896,0.02312118);
   h_D0->SetBinError(3897,0.02207632);
   h_D0->SetBinError(3898,0.01963213);
   h_D0->SetBinError(3899,0.01690398);
   h_D0->SetBinError(3900,0.01665771);
   h_D0->SetBinError(3901,0.01653495);
   h_D0->SetBinError(3902,0.01641705);
   h_D0->SetBinError(3903,0.01538755);
   h_D0->SetBinError(3904,0.0150849);
   h_D0->SetBinError(3905,0.01210984);
   h_D0->SetBinError(3906,0.01101876);
   h_D0->SetBinError(3907,0.01033845);
   h_D0->SetBinError(3908,0.009816444);
   h_D0->SetBinError(3909,0.009559591);
   h_D0->SetBinError(3910,0.008609391);
   h_D0->SetBinError(3911,0.008995812);
   h_D0->SetBinError(3912,0.008477079);
   h_D0->SetBinError(3913,0.008019063);
   h_D0->SetBinError(3914,0.007411421);
   h_D0->SetBinError(3915,0.006473962);
   h_D0->SetBinError(3916,0.007574392);
   h_D0->SetBinError(3917,0.008144094);
   h_D0->SetBinError(3918,0.006675203);
   h_D0->SetBinError(3919,0.005909114);
   h_D0->SetBinError(3920,0.005934658);
   h_D0->SetBinError(3921,0.00570247);
   h_D0->SetBinError(3922,0.005017551);
   h_D0->SetBinError(3923,0.004830199);
   h_D0->SetBinError(3924,0.004194328);
   h_D0->SetBinError(3925,0.004044656);
   h_D0->SetBinError(3926,0.003927862);
   h_D0->SetBinError(3927,0.004548828);
   h_D0->SetBinError(3928,0.004035124);
   h_D0->SetBinError(3929,0.002949423);
   h_D0->SetBinError(3930,0.00237209);
   h_D0->SetBinError(3931,0.003084387);
   h_D0->SetBinError(3932,0.003007554);
   h_D0->SetBinError(3933,0.002672733);
   h_D0->SetBinError(3934,0.003291969);
   h_D0->SetBinError(3935,0.0034798);
   h_D0->SetBinError(3936,0.002854535);
   h_D0->SetBinError(3937,0.002794515);
   h_D0->SetBinError(3938,0.001628458);
   h_D0->SetBinError(3939,0.003281829);
   h_D0->SetBinError(3940,0.00166631);
   h_D0->SetBinError(3941,0.001338949);
   h_D0->SetBinError(3942,0.002009491);
   h_D0->SetBinError(3943,0.002393419);
   h_D0->SetBinError(3944,0.002247824);
   h_D0->SetBinError(3949,0.001083301);
   h_D0->SetBinError(3987,0.005203964);
   h_D0->SetBinError(3988,0.009950059);
   h_D0->SetBinError(3989,0.01194256);
   h_D0->SetBinError(3990,0.01665061);
   h_D0->SetBinError(3991,0.01814931);
   h_D0->SetBinError(3992,0.02063556);
   h_D0->SetBinError(3993,0.02244851);
   h_D0->SetBinError(3994,0.0220003);
   h_D0->SetBinError(3995,0.02034056);
   h_D0->SetBinError(3996,0.01999391);
   h_D0->SetBinError(3997,0.01922394);
   h_D0->SetBinError(3998,0.0196579);
   h_D0->SetBinError(3999,0.01767407);
   h_D0->SetBinError(4000,0.01611389);
   h_D0->SetBinError(4001,0.01496257);
   h_D0->SetBinError(4002,0.01441053);
   h_D0->SetBinError(4003,0.01443635);
   h_D0->SetBinError(4004,0.01242059);
   h_D0->SetBinError(4005,0.01342995);
   h_D0->SetBinError(4006,0.01285878);
   h_D0->SetBinError(4007,0.01039109);
   h_D0->SetBinError(4008,0.009274776);
   h_D0->SetBinError(4009,0.008663627);
   h_D0->SetBinError(4010,0.008239001);
   h_D0->SetBinError(4011,0.007606019);
   h_D0->SetBinError(4012,0.007422035);
   h_D0->SetBinError(4013,0.007872746);
   h_D0->SetBinError(4014,0.007896835);
   h_D0->SetBinError(4015,0.007757662);
   h_D0->SetBinError(4016,0.007038403);
   h_D0->SetBinError(4017,0.00618183);
   h_D0->SetBinError(4018,0.006616151);
   h_D0->SetBinError(4019,0.006618212);
   h_D0->SetBinError(4020,0.005363037);
   h_D0->SetBinError(4021,0.005412187);
   h_D0->SetBinError(4022,0.006610135);
   h_D0->SetBinError(4023,0.006083498);
   h_D0->SetBinError(4024,0.004939828);
   h_D0->SetBinError(4025,0.003744438);
   h_D0->SetBinError(4026,0.003906991);
   h_D0->SetBinError(4027,0.003999313);
   h_D0->SetBinError(4028,0.003622045);
   h_D0->SetBinError(4029,0.003195509);
   h_D0->SetBinError(4030,0.002951136);
   h_D0->SetBinError(4031,0.00283779);
   h_D0->SetBinError(4032,0.003479685);
   h_D0->SetBinError(4033,0.002228532);
   h_D0->SetBinError(4034,0.002029851);
   h_D0->SetBinError(4035,0.003629087);
   h_D0->SetBinError(4036,0.002601138);
   h_D0->SetBinError(4037,0.002124007);
   h_D0->SetBinError(4038,0.002423074);
   h_D0->SetBinError(4039,0.00276078);
   h_D0->SetBinError(4040,0.0008001387);
   h_D0->SetBinError(4041,0.003156514);
   h_D0->SetBinError(4042,0.001588982);
   h_D0->SetBinError(4043,0.001510984);
   h_D0->SetBinError(4044,0.000957582);
   h_D0->SetBinError(4047,0.002247824);
   h_D0->SetBinError(4089,0.006689117);
   h_D0->SetBinError(4090,0.01105639);
   h_D0->SetBinError(4091,0.01463308);
   h_D0->SetBinError(4092,0.01748614);
   h_D0->SetBinError(4093,0.01896434);
   h_D0->SetBinError(4094,0.02138353);
   h_D0->SetBinError(4095,0.02432951);
   h_D0->SetBinError(4096,0.0231186);
   h_D0->SetBinError(4097,0.01963506);
   h_D0->SetBinError(4098,0.0210112);
   h_D0->SetBinError(4099,0.02048736);
   h_D0->SetBinError(4100,0.020507);
   h_D0->SetBinError(4101,0.01802365);
   h_D0->SetBinError(4102,0.01862612);
   h_D0->SetBinError(4103,0.0148901);
   h_D0->SetBinError(4104,0.01502943);
   h_D0->SetBinError(4105,0.01302563);
   h_D0->SetBinError(4106,0.01291168);
   h_D0->SetBinError(4107,0.01311515);
   h_D0->SetBinError(4108,0.01317697);
   h_D0->SetBinError(4109,0.01141537);
   h_D0->SetBinError(4110,0.009468797);
   h_D0->SetBinError(4111,0.008586465);
   h_D0->SetBinError(4112,0.009738948);
   h_D0->SetBinError(4113,0.007825924);
   h_D0->SetBinError(4114,0.008287086);
   h_D0->SetBinError(4115,0.007896428);
   h_D0->SetBinError(4116,0.008229227);
   h_D0->SetBinError(4117,0.007292186);
   h_D0->SetBinError(4118,0.006626231);
   h_D0->SetBinError(4119,0.006114283);
   h_D0->SetBinError(4120,0.006142759);
   h_D0->SetBinError(4121,0.006612491);
   h_D0->SetBinError(4122,0.005188812);
   h_D0->SetBinError(4123,0.004950781);
   h_D0->SetBinError(4124,0.004726295);
   h_D0->SetBinError(4125,0.004319069);
   h_D0->SetBinError(4126,0.005002419);
   h_D0->SetBinError(4127,0.005067175);
   h_D0->SetBinError(4128,0.004531653);
   h_D0->SetBinError(4129,0.004943158);
   h_D0->SetBinError(4130,0.004140174);
   h_D0->SetBinError(4131,0.004032148);
   h_D0->SetBinError(4132,0.003938806);
   h_D0->SetBinError(4133,0.003475063);
   h_D0->SetBinError(4134,0.003012544);
   h_D0->SetBinError(4135,0.002800533);
   h_D0->SetBinError(4136,0.002535481);
   h_D0->SetBinError(4137,0.002598845);
   h_D0->SetBinError(4138,0.001879732);
   h_D0->SetBinError(4139,0.001201744);
   h_D0->SetBinError(4140,0.002866429);
   h_D0->SetBinError(4141,0.000964974);
   h_D0->SetBinError(4142,0.002221044);
   h_D0->SetBinError(4143,0.00112358);
   h_D0->SetBinError(4144,0.002247824);
   h_D0->SetBinError(4191,0.007462126);
   h_D0->SetBinError(4192,0.0126159);
   h_D0->SetBinError(4193,0.01667375);
   h_D0->SetBinError(4194,0.01883218);
   h_D0->SetBinError(4195,0.02226843);
   h_D0->SetBinError(4196,0.02366668);
   h_D0->SetBinError(4197,0.02545267);
   h_D0->SetBinError(4198,0.02241756);
   h_D0->SetBinError(4199,0.02029598);
   h_D0->SetBinError(4200,0.02167149);
   h_D0->SetBinError(4201,0.02032699);
   h_D0->SetBinError(4202,0.01891469);
   h_D0->SetBinError(4203,0.01865314);
   h_D0->SetBinError(4204,0.01944831);
   h_D0->SetBinError(4205,0.01495089);
   h_D0->SetBinError(4206,0.01422665);
   h_D0->SetBinError(4207,0.01365302);
   h_D0->SetBinError(4208,0.01416841);
   h_D0->SetBinError(4209,0.01438055);
   h_D0->SetBinError(4210,0.01281371);
   h_D0->SetBinError(4211,0.01150934);
   h_D0->SetBinError(4212,0.009655338);
   h_D0->SetBinError(4213,0.008775676);
   h_D0->SetBinError(4214,0.008526112);
   h_D0->SetBinError(4215,0.007970246);
   h_D0->SetBinError(4216,0.007908095);
   h_D0->SetBinError(4217,0.008152288);
   h_D0->SetBinError(4218,0.007614872);
   h_D0->SetBinError(4219,0.00709615);
   h_D0->SetBinError(4220,0.006597146);
   h_D0->SetBinError(4221,0.006449067);
   h_D0->SetBinError(4222,0.006500668);
   h_D0->SetBinError(4223,0.005675949);
   h_D0->SetBinError(4224,0.005626146);
   h_D0->SetBinError(4225,0.006041288);
   h_D0->SetBinError(4226,0.004373107);
   h_D0->SetBinError(4227,0.00512825);
   h_D0->SetBinError(4228,0.00487269);
   h_D0->SetBinError(4229,0.005673882);
   h_D0->SetBinError(4230,0.004168922);
   h_D0->SetBinError(4231,0.004277988);
   h_D0->SetBinError(4232,0.004300097);
   h_D0->SetBinError(4233,0.004667697);
   h_D0->SetBinError(4234,0.004369845);
   h_D0->SetBinError(4235,0.003138962);
   h_D0->SetBinError(4236,0.003565356);
   h_D0->SetBinError(4237,0.003996871);
   h_D0->SetBinError(4238,0.001802571);
   h_D0->SetBinError(4239,0.002179785);
   h_D0->SetBinError(4240,0.002957639);
   h_D0->SetBinError(4241,0.001954341);
   h_D0->SetBinError(4242,0.0009396522);
   h_D0->SetBinError(4243,0.003135707);
   h_D0->SetBinError(4244,0.001011318);
   h_D0->SetBinError(4245,0.001589217);
   h_D0->SetBinError(4246,0.001123912);
   h_D0->SetBinError(4248,0.001588982);
   h_D0->SetBinError(4249,0.00112358);
   h_D0->SetBinError(4293,0.007920735);
   h_D0->SetBinError(4294,0.01162699);
   h_D0->SetBinError(4295,0.01663336);
   h_D0->SetBinError(4296,0.02010394);
   h_D0->SetBinError(4297,0.02407979);
   h_D0->SetBinError(4298,0.02285592);
   h_D0->SetBinError(4299,0.02410896);
   h_D0->SetBinError(4300,0.02322948);
   h_D0->SetBinError(4301,0.02038968);
   h_D0->SetBinError(4302,0.02005596);
   h_D0->SetBinError(4303,0.02038529);
   h_D0->SetBinError(4304,0.01955419);
   h_D0->SetBinError(4305,0.01922699);
   h_D0->SetBinError(4306,0.01803911);
   h_D0->SetBinError(4307,0.01598679);
   h_D0->SetBinError(4308,0.01564988);
   h_D0->SetBinError(4309,0.01505099);
   h_D0->SetBinError(4310,0.01376223);
   h_D0->SetBinError(4311,0.01375977);
   h_D0->SetBinError(4312,0.01333804);
   h_D0->SetBinError(4313,0.01162878);
   h_D0->SetBinError(4314,0.009562717);
   h_D0->SetBinError(4315,0.009108908);
   h_D0->SetBinError(4316,0.008554341);
   h_D0->SetBinError(4317,0.007613026);
   h_D0->SetBinError(4318,0.00701801);
   h_D0->SetBinError(4319,0.007872441);
   h_D0->SetBinError(4320,0.007504531);
   h_D0->SetBinError(4321,0.007326175);
   h_D0->SetBinError(4322,0.006640397);
   h_D0->SetBinError(4323,0.006433934);
   h_D0->SetBinError(4324,0.00547538);
   h_D0->SetBinError(4325,0.005626412);
   h_D0->SetBinError(4326,0.005334404);
   h_D0->SetBinError(4327,0.005321056);
   h_D0->SetBinError(4328,0.004212983);
   h_D0->SetBinError(4329,0.004133138);
   h_D0->SetBinError(4330,0.005138862);
   h_D0->SetBinError(4331,0.005030214);
   h_D0->SetBinError(4332,0.004514954);
   h_D0->SetBinError(4333,0.004062554);
   h_D0->SetBinError(4334,0.004320151);
   h_D0->SetBinError(4335,0.003884235);
   h_D0->SetBinError(4336,0.00413347);
   h_D0->SetBinError(4337,0.003197125);
   h_D0->SetBinError(4338,0.004143557);
   h_D0->SetBinError(4339,0.002175043);
   h_D0->SetBinError(4340,0.003211755);
   h_D0->SetBinError(4341,0.001876578);
   h_D0->SetBinError(4342,0.002927106);
   h_D0->SetBinError(4343,0.00194945);
   h_D0->SetBinError(4344,0.001858198);
   h_D0->SetBinError(4345,0.001560557);
   h_D0->SetBinError(4347,0.001123912);
   h_D0->SetBinError(4351,0.001123912);
   h_D0->SetBinError(4395,0.00996587);
   h_D0->SetBinError(4396,0.01223004);
   h_D0->SetBinError(4397,0.01728886);
   h_D0->SetBinError(4398,0.02088794);
   h_D0->SetBinError(4399,0.0225029);
   h_D0->SetBinError(4400,0.02392478);
   h_D0->SetBinError(4401,0.02543644);
   h_D0->SetBinError(4402,0.02355053);
   h_D0->SetBinError(4403,0.01987513);
   h_D0->SetBinError(4404,0.02110012);
   h_D0->SetBinError(4405,0.02107464);
   h_D0->SetBinError(4406,0.02060105);
   h_D0->SetBinError(4407,0.01808555);
   h_D0->SetBinError(4408,0.0177317);
   h_D0->SetBinError(4409,0.01565542);
   h_D0->SetBinError(4410,0.01653826);
   h_D0->SetBinError(4411,0.01436845);
   h_D0->SetBinError(4412,0.01479963);
   h_D0->SetBinError(4413,0.0128948);
   h_D0->SetBinError(4414,0.01367227);
   h_D0->SetBinError(4415,0.0108484);
   h_D0->SetBinError(4416,0.009467404);
   h_D0->SetBinError(4417,0.008580693);
   h_D0->SetBinError(4418,0.008201635);
   h_D0->SetBinError(4419,0.007254614);
   h_D0->SetBinError(4420,0.006924955);
   h_D0->SetBinError(4421,0.007852525);
   h_D0->SetBinError(4422,0.007354961);
   h_D0->SetBinError(4423,0.007844769);
   h_D0->SetBinError(4424,0.00635042);
   h_D0->SetBinError(4425,0.005774759);
   h_D0->SetBinError(4426,0.005547245);
   h_D0->SetBinError(4427,0.005125056);
   h_D0->SetBinError(4428,0.005016084);
   h_D0->SetBinError(4429,0.004649254);
   h_D0->SetBinError(4430,0.004195054);
   h_D0->SetBinError(4431,0.004459235);
   h_D0->SetBinError(4432,0.005053703);
   h_D0->SetBinError(4433,0.005339333);
   h_D0->SetBinError(4434,0.003752525);
   h_D0->SetBinError(4435,0.004030137);
   h_D0->SetBinError(4436,0.003956659);
   h_D0->SetBinError(4437,0.003091385);
   h_D0->SetBinError(4438,0.002073025);
   h_D0->SetBinError(4439,0.002264001);
   h_D0->SetBinError(4440,0.001878767);
   h_D0->SetBinError(4441,0.002106148);
   h_D0->SetBinError(4442,0.002626439);
   h_D0->SetBinError(4443,0.001256572);
   h_D0->SetBinError(4444,0.001199347);
   h_D0->SetBinError(4445,0.001123829);
   h_D0->SetBinError(4446,0.0005619561);
   h_D0->SetBinError(4447,0.0005619561);
   h_D0->SetBinError(4497,0.009694099);
   h_D0->SetBinError(4498,0.01391902);
   h_D0->SetBinError(4499,0.01803214);
   h_D0->SetBinError(4500,0.02277588);
   h_D0->SetBinError(4501,0.02259209);
   h_D0->SetBinError(4502,0.02541092);
   h_D0->SetBinError(4503,0.02531114);
   h_D0->SetBinError(4504,0.02268471);
   h_D0->SetBinError(4505,0.01952632);
   h_D0->SetBinError(4506,0.02160599);
   h_D0->SetBinError(4507,0.02064419);
   h_D0->SetBinError(4508,0.02049761);
   h_D0->SetBinError(4509,0.01905391);
   h_D0->SetBinError(4510,0.01779213);
   h_D0->SetBinError(4511,0.01464851);
   h_D0->SetBinError(4512,0.0157184);
   h_D0->SetBinError(4513,0.01356591);
   h_D0->SetBinError(4514,0.01506919);
   h_D0->SetBinError(4515,0.013121);
   h_D0->SetBinError(4516,0.0140258);
   h_D0->SetBinError(4517,0.01151097);
   h_D0->SetBinError(4518,0.009338263);
   h_D0->SetBinError(4519,0.008368834);
   h_D0->SetBinError(4520,0.007752382);
   h_D0->SetBinError(4521,0.007342253);
   h_D0->SetBinError(4522,0.007752012);
   h_D0->SetBinError(4523,0.009172888);
   h_D0->SetBinError(4524,0.007532286);
   h_D0->SetBinError(4525,0.006883104);
   h_D0->SetBinError(4526,0.006436446);
   h_D0->SetBinError(4527,0.00660518);
   h_D0->SetBinError(4528,0.005633638);
   h_D0->SetBinError(4529,0.005576538);
   h_D0->SetBinError(4530,0.004656054);
   h_D0->SetBinError(4531,0.004259992);
   h_D0->SetBinError(4532,0.004061487);
   h_D0->SetBinError(4533,0.003799667);
   h_D0->SetBinError(4534,0.004961563);
   h_D0->SetBinError(4535,0.003780263);
   h_D0->SetBinError(4536,0.003528201);
   h_D0->SetBinError(4537,0.00365008);
   h_D0->SetBinError(4538,0.002734206);
   h_D0->SetBinError(4539,0.003171871);
   h_D0->SetBinError(4540,0.004641937);
   h_D0->SetBinError(4541,0.002025919);
   h_D0->SetBinError(4542,0.002048999);
   h_D0->SetBinError(4543,0.001542736);
   h_D0->SetBinError(4544,0.001476949);
   h_D0->SetBinError(4545,0.0007492748);
   h_D0->SetBinError(4546,0.0009730489);
   h_D0->SetBinError(4547,0.001324402);
   h_D0->SetBinError(4548,0.001552237);
   h_D0->SetBinError(4549,0.00056179);
   h_D0->SetBinError(4550,0.002247824);
   h_D0->SetBinError(4599,0.009951759);
   h_D0->SetBinError(4600,0.01655314);
   h_D0->SetBinError(4601,0.01725567);
   h_D0->SetBinError(4602,0.02253264);
   h_D0->SetBinError(4603,0.02303944);
   h_D0->SetBinError(4604,0.02356357);
   h_D0->SetBinError(4605,0.02579567);
   h_D0->SetBinError(4606,0.02511415);
   h_D0->SetBinError(4607,0.0208454);
   h_D0->SetBinError(4608,0.0237363);
   h_D0->SetBinError(4609,0.02096492);
   h_D0->SetBinError(4610,0.02033789);
   h_D0->SetBinError(4611,0.01970742);
   h_D0->SetBinError(4612,0.01780438);
   h_D0->SetBinError(4613,0.01534766);
   h_D0->SetBinError(4614,0.01455052);
   h_D0->SetBinError(4615,0.01531829);
   h_D0->SetBinError(4616,0.01473289);
   h_D0->SetBinError(4617,0.01406235);
   h_D0->SetBinError(4618,0.01452391);
   h_D0->SetBinError(4619,0.01176835);
   h_D0->SetBinError(4620,0.009041723);
   h_D0->SetBinError(4621,0.00825332);
   h_D0->SetBinError(4622,0.00800252);
   h_D0->SetBinError(4623,0.007131006);
   h_D0->SetBinError(4624,0.007528857);
   h_D0->SetBinError(4625,0.007347997);
   h_D0->SetBinError(4626,0.007257119);
   h_D0->SetBinError(4627,0.006618135);
   h_D0->SetBinError(4628,0.006538636);
   h_D0->SetBinError(4629,0.005753787);
   h_D0->SetBinError(4630,0.005442571);
   h_D0->SetBinError(4631,0.004901448);
   h_D0->SetBinError(4632,0.004401794);
   h_D0->SetBinError(4633,0.004551682);
   h_D0->SetBinError(4634,0.003551393);
   h_D0->SetBinError(4635,0.003904244);
   h_D0->SetBinError(4636,0.003800805);
   h_D0->SetBinError(4637,0.003368335);
   h_D0->SetBinError(4638,0.002574206);
   h_D0->SetBinError(4639,0.002428372);
   h_D0->SetBinError(4640,0.002461744);
   h_D0->SetBinError(4641,0.003099108);
   h_D0->SetBinError(4642,0.00221248);
   h_D0->SetBinError(4643,0.00244109);
   h_D0->SetBinError(4644,0.002321973);
   h_D0->SetBinError(4645,0.001551771);
   h_D0->SetBinError(4647,0.001123912);
   h_D0->SetBinError(4701,0.0114629);
   h_D0->SetBinError(4702,0.01539594);
   h_D0->SetBinError(4703,0.01889902);
   h_D0->SetBinError(4704,0.02180299);
   h_D0->SetBinError(4705,0.02499542);
   h_D0->SetBinError(4706,0.02446881);
   h_D0->SetBinError(4707,0.02419207);
   h_D0->SetBinError(4708,0.02495515);
   h_D0->SetBinError(4709,0.02016088);
   h_D0->SetBinError(4710,0.02212428);
   h_D0->SetBinError(4711,0.02233686);
   h_D0->SetBinError(4712,0.01974953);
   h_D0->SetBinError(4713,0.01899242);
   h_D0->SetBinError(4714,0.01753442);
   h_D0->SetBinError(4715,0.0144329);
   h_D0->SetBinError(4716,0.01624857);
   h_D0->SetBinError(4717,0.0140124);
   h_D0->SetBinError(4718,0.01459638);
   h_D0->SetBinError(4719,0.01268593);
   h_D0->SetBinError(4720,0.01326183);
   h_D0->SetBinError(4721,0.01075731);
   h_D0->SetBinError(4722,0.009079146);
   h_D0->SetBinError(4723,0.008590935);
   h_D0->SetBinError(4724,0.007841675);
   h_D0->SetBinError(4725,0.007378336);
   h_D0->SetBinError(4726,0.006702253);
   h_D0->SetBinError(4727,0.007562592);
   h_D0->SetBinError(4728,0.007281966);
   h_D0->SetBinError(4729,0.007570412);
   h_D0->SetBinError(4730,0.00612379);
   h_D0->SetBinError(4731,0.006126531);
   h_D0->SetBinError(4732,0.006534824);
   h_D0->SetBinError(4733,0.005385427);
   h_D0->SetBinError(4734,0.004231305);
   h_D0->SetBinError(4735,0.004936801);
   h_D0->SetBinError(4736,0.004605563);
   h_D0->SetBinError(4737,0.003933956);
   h_D0->SetBinError(4738,0.004343676);
   h_D0->SetBinError(4739,0.005136232);
   h_D0->SetBinError(4740,0.003010847);
   h_D0->SetBinError(4741,0.003835926);
   h_D0->SetBinError(4742,0.004565767);
   h_D0->SetBinError(4743,0.002359916);
   h_D0->SetBinError(4744,0.001763999);
   h_D0->SetBinError(4745,0.0009755097);
   h_D0->SetBinError(4746,0.002532984);
   h_D0->SetBinError(4748,0.0003104474);
   h_D0->SetBinError(4753,0.002247824);
   h_D0->SetBinError(4803,0.0114025);
   h_D0->SetBinError(4804,0.01650988);
   h_D0->SetBinError(4805,0.01903985);
   h_D0->SetBinError(4806,0.02374582);
   h_D0->SetBinError(4807,0.02422911);
   h_D0->SetBinError(4808,0.02549314);
   h_D0->SetBinError(4809,0.02491048);
   h_D0->SetBinError(4810,0.02500838);
   h_D0->SetBinError(4811,0.02031089);
   h_D0->SetBinError(4812,0.02109376);
   h_D0->SetBinError(4813,0.01952974);
   h_D0->SetBinError(4814,0.01933118);
   h_D0->SetBinError(4815,0.01950376);
   h_D0->SetBinError(4816,0.01736706);
   h_D0->SetBinError(4817,0.01508333);
   h_D0->SetBinError(4818,0.01452955);
   h_D0->SetBinError(4819,0.01330239);
   h_D0->SetBinError(4820,0.01472984);
   h_D0->SetBinError(4821,0.01399825);
   h_D0->SetBinError(4822,0.01313771);
   h_D0->SetBinError(4823,0.01097007);
   h_D0->SetBinError(4824,0.009537038);
   h_D0->SetBinError(4825,0.008840814);
   h_D0->SetBinError(4826,0.007927506);
   h_D0->SetBinError(4827,0.007152738);
   h_D0->SetBinError(4828,0.007080684);
   h_D0->SetBinError(4829,0.007954651);
   h_D0->SetBinError(4830,0.006783946);
   h_D0->SetBinError(4831,0.006294808);
   h_D0->SetBinError(4832,0.005953344);
   h_D0->SetBinError(4833,0.005492137);
   h_D0->SetBinError(4834,0.00526485);
   h_D0->SetBinError(4835,0.005566197);
   h_D0->SetBinError(4836,0.004809244);
   h_D0->SetBinError(4837,0.004158419);
   h_D0->SetBinError(4838,0.004330889);
   h_D0->SetBinError(4839,0.003458323);
   h_D0->SetBinError(4840,0.003938789);
   h_D0->SetBinError(4841,0.004484427);
   h_D0->SetBinError(4842,0.003562238);
   h_D0->SetBinError(4843,0.003067867);
   h_D0->SetBinError(4844,0.002322074);
   h_D0->SetBinError(4845,0.001077654);
   h_D0->SetBinError(4847,0.002247824);
   h_D0->SetBinError(4848,0.0006771127);
   h_D0->SetBinError(4849,0.0006771127);
   h_D0->SetBinError(4850,0.003951787);
   h_D0->SetBinError(4905,0.01002008);
   h_D0->SetBinError(4906,0.01603516);
   h_D0->SetBinError(4907,0.01989161);
   h_D0->SetBinError(4908,0.02298958);
   h_D0->SetBinError(4909,0.02660521);
   h_D0->SetBinError(4910,0.02640078);
   h_D0->SetBinError(4911,0.02591703);
   h_D0->SetBinError(4912,0.0238629);
   h_D0->SetBinError(4913,0.02057975);
   h_D0->SetBinError(4914,0.02054581);
   h_D0->SetBinError(4915,0.01956639);
   h_D0->SetBinError(4916,0.02029671);
   h_D0->SetBinError(4917,0.01981086);
   h_D0->SetBinError(4918,0.01827131);
   h_D0->SetBinError(4919,0.01443289);
   h_D0->SetBinError(4920,0.01454127);
   h_D0->SetBinError(4921,0.01423109);
   h_D0->SetBinError(4922,0.0135967);
   h_D0->SetBinError(4923,0.01343294);
   h_D0->SetBinError(4924,0.01401403);
   h_D0->SetBinError(4925,0.01142287);
   h_D0->SetBinError(4926,0.009083404);
   h_D0->SetBinError(4927,0.007972385);
   h_D0->SetBinError(4928,0.007684693);
   h_D0->SetBinError(4929,0.006742214);
   h_D0->SetBinError(4930,0.006799451);
   h_D0->SetBinError(4931,0.007971848);
   h_D0->SetBinError(4932,0.006983159);
   h_D0->SetBinError(4933,0.006344795);
   h_D0->SetBinError(4934,0.005938932);
   h_D0->SetBinError(4935,0.005108868);
   h_D0->SetBinError(4936,0.00449359);
   h_D0->SetBinError(4937,0.005343957);
   h_D0->SetBinError(4938,0.005471957);
   h_D0->SetBinError(4939,0.004675474);
   h_D0->SetBinError(4940,0.00486247);
   h_D0->SetBinError(4941,0.002644053);
   h_D0->SetBinError(4942,0.00384704);
   h_D0->SetBinError(4943,0.004082042);
   h_D0->SetBinError(4944,0.002953985);
   h_D0->SetBinError(4945,0.002306177);
   h_D0->SetBinError(4946,0.001976219);
   h_D0->SetBinError(4947,0.001102783);
   h_D0->SetBinError(4948,0.002513144);
   h_D0->SetBinError(4950,0.001123912);
   h_D0->SetBinError(5007,0.01198591);
   h_D0->SetBinError(5008,0.01682645);
   h_D0->SetBinError(5009,0.0204108);
   h_D0->SetBinError(5010,0.02305137);
   h_D0->SetBinError(5011,0.0241661);
   h_D0->SetBinError(5012,0.02364318);
   h_D0->SetBinError(5013,0.02393634);
   h_D0->SetBinError(5014,0.02441991);
   h_D0->SetBinError(5015,0.02033499);
   h_D0->SetBinError(5016,0.01865539);
   h_D0->SetBinError(5017,0.02034205);
   h_D0->SetBinError(5018,0.02098675);
   h_D0->SetBinError(5019,0.01932222);
   h_D0->SetBinError(5020,0.01801907);
   h_D0->SetBinError(5021,0.01497532);
   h_D0->SetBinError(5022,0.01544249);
   h_D0->SetBinError(5023,0.01256324);
   h_D0->SetBinError(5024,0.012779);
   h_D0->SetBinError(5025,0.01346201);
   h_D0->SetBinError(5026,0.01356575);
   h_D0->SetBinError(5027,0.0107748);
   h_D0->SetBinError(5028,0.009080708);
   h_D0->SetBinError(5029,0.008264104);
   h_D0->SetBinError(5030,0.00705191);
   h_D0->SetBinError(5031,0.006932534);
   h_D0->SetBinError(5032,0.0066637);
   h_D0->SetBinError(5033,0.007981951);
   h_D0->SetBinError(5034,0.006495374);
   h_D0->SetBinError(5035,0.004953879);
   h_D0->SetBinError(5036,0.005196783);
   h_D0->SetBinError(5037,0.00402644);
   h_D0->SetBinError(5038,0.004866352);
   h_D0->SetBinError(5039,0.005352071);
   h_D0->SetBinError(5040,0.003118993);
   h_D0->SetBinError(5041,0.002498224);
   h_D0->SetBinError(5042,0.004363637);
   h_D0->SetBinError(5043,0.002318433);
   h_D0->SetBinError(5044,0.003603118);
   h_D0->SetBinError(5045,0.003853905);
   h_D0->SetBinError(5046,0.002537296);
   h_D0->SetBinError(5047,0.002860679);
   h_D0->SetBinError(5048,0.002983632);
   h_D0->SetBinError(5049,0.003802427);
   h_D0->SetBinError(5051,0.002753011);
   h_D0->SetBinError(5109,0.01103477);
   h_D0->SetBinError(5110,0.016486);
   h_D0->SetBinError(5111,0.02113316);
   h_D0->SetBinError(5112,0.02239651);
   h_D0->SetBinError(5113,0.02539869);
   h_D0->SetBinError(5114,0.02692585);
   h_D0->SetBinError(5115,0.02632054);
   h_D0->SetBinError(5116,0.02344642);
   h_D0->SetBinError(5117,0.01937367);
   h_D0->SetBinError(5118,0.02083785);
   h_D0->SetBinError(5119,0.02075375);
   h_D0->SetBinError(5120,0.02206154);
   h_D0->SetBinError(5121,0.01902685);
   h_D0->SetBinError(5122,0.01831499);
   h_D0->SetBinError(5123,0.01379989);
   h_D0->SetBinError(5124,0.01446307);
   h_D0->SetBinError(5125,0.01432106);
   h_D0->SetBinError(5126,0.01304159);
   h_D0->SetBinError(5127,0.01422875);
   h_D0->SetBinError(5128,0.01237904);
   h_D0->SetBinError(5129,0.01096438);
   h_D0->SetBinError(5130,0.01010515);
   h_D0->SetBinError(5131,0.00880009);
   h_D0->SetBinError(5132,0.007840872);
   h_D0->SetBinError(5133,0.007100052);
   h_D0->SetBinError(5134,0.006811578);
   h_D0->SetBinError(5135,0.006873121);
   h_D0->SetBinError(5136,0.00586933);
   h_D0->SetBinError(5137,0.00564477);
   h_D0->SetBinError(5138,0.004799876);
   h_D0->SetBinError(5139,0.004892345);
   h_D0->SetBinError(5140,0.004512976);
   h_D0->SetBinError(5141,0.004808857);
   h_D0->SetBinError(5142,0.004703798);
   h_D0->SetBinError(5143,0.004476962);
   h_D0->SetBinError(5144,0.003500513);
   h_D0->SetBinError(5145,0.003475053);
   h_D0->SetBinError(5146,0.003619654);
   h_D0->SetBinError(5147,0.003948944);
   h_D0->SetBinError(5148,0.002269176);
   h_D0->SetBinError(5149,0.002014227);
   h_D0->SetBinError(5150,0.000478791);
   h_D0->SetBinError(5211,0.01089568);
   h_D0->SetBinError(5212,0.01754137);
   h_D0->SetBinError(5213,0.01936715);
   h_D0->SetBinError(5214,0.02059841);
   h_D0->SetBinError(5215,0.02404339);
   h_D0->SetBinError(5216,0.02562177);
   h_D0->SetBinError(5217,0.02582819);
   h_D0->SetBinError(5218,0.02276645);
   h_D0->SetBinError(5219,0.0195371);
   h_D0->SetBinError(5220,0.01895282);
   h_D0->SetBinError(5221,0.01971002);
   h_D0->SetBinError(5222,0.02207986);
   h_D0->SetBinError(5223,0.0221781);
   h_D0->SetBinError(5224,0.01787919);
   h_D0->SetBinError(5225,0.01559666);
   h_D0->SetBinError(5226,0.01448865);
   h_D0->SetBinError(5227,0.0131345);
   h_D0->SetBinError(5228,0.01244381);
   h_D0->SetBinError(5229,0.01233512);
   h_D0->SetBinError(5230,0.01254818);
   h_D0->SetBinError(5231,0.01034728);
   h_D0->SetBinError(5232,0.008065642);
   h_D0->SetBinError(5233,0.007841393);
   h_D0->SetBinError(5234,0.007065017);
   h_D0->SetBinError(5235,0.006675273);
   h_D0->SetBinError(5236,0.005770274);
   h_D0->SetBinError(5237,0.007454642);
   h_D0->SetBinError(5238,0.006085198);
   h_D0->SetBinError(5239,0.005414523);
   h_D0->SetBinError(5240,0.004869814);
   h_D0->SetBinError(5241,0.003659865);
   h_D0->SetBinError(5242,0.004215674);
   h_D0->SetBinError(5243,0.005153012);
   h_D0->SetBinError(5244,0.003731307);
   h_D0->SetBinError(5245,0.00309745);
   h_D0->SetBinError(5246,0.002958028);
   h_D0->SetBinError(5247,0.002319897);
   h_D0->SetBinError(5248,0.001923299);
   h_D0->SetBinError(5249,0.001560737);
   h_D0->SetBinError(5250,0.0009176704);
   h_D0->SetBinError(5251,0.0006960431);
   h_D0->SetBinError(5252,0.001350774);
   h_D0->SetBinError(5313,0.008969963);
   h_D0->SetBinError(5314,0.01837158);
   h_D0->SetBinError(5315,0.02059311);
   h_D0->SetBinError(5316,0.02249152);
   h_D0->SetBinError(5317,0.02457791);
   h_D0->SetBinError(5318,0.02510174);
   h_D0->SetBinError(5319,0.023291);
   h_D0->SetBinError(5320,0.02383782);
   h_D0->SetBinError(5321,0.02015461);
   h_D0->SetBinError(5322,0.02033098);
   h_D0->SetBinError(5323,0.02156308);
   h_D0->SetBinError(5324,0.02156153);
   h_D0->SetBinError(5325,0.0206108);
   h_D0->SetBinError(5326,0.01710056);
   h_D0->SetBinError(5327,0.01492042);
   h_D0->SetBinError(5328,0.01452287);
   h_D0->SetBinError(5329,0.0125973);
   h_D0->SetBinError(5330,0.01283314);
   h_D0->SetBinError(5331,0.01144366);
   h_D0->SetBinError(5332,0.01076673);
   h_D0->SetBinError(5333,0.01010875);
   h_D0->SetBinError(5334,0.01009544);
   h_D0->SetBinError(5335,0.007500059);
   h_D0->SetBinError(5336,0.008003711);
   h_D0->SetBinError(5337,0.005979417);
   h_D0->SetBinError(5338,0.005680432);
   h_D0->SetBinError(5339,0.006775428);
   h_D0->SetBinError(5340,0.00564134);
   h_D0->SetBinError(5341,0.004750509);
   h_D0->SetBinError(5342,0.004231567);
   h_D0->SetBinError(5343,0.003878714);
   h_D0->SetBinError(5344,0.0035395);
   h_D0->SetBinError(5345,0.004841152);
   h_D0->SetBinError(5346,0.002260127);
   h_D0->SetBinError(5347,0.002684929);
   h_D0->SetBinError(5348,0.002066504);
   h_D0->SetBinError(5349,0.002696666);
   h_D0->SetBinError(5350,0.0009130706);
   h_D0->SetBinError(5351,0.0005619561);
   h_D0->SetBinError(5352,0.002247824);
   h_D0->SetBinError(5353,0.001162584);
   h_D0->SetBinError(5354,0.0005619561);
   h_D0->SetBinError(5415,0.01001896);
   h_D0->SetBinError(5416,0.01722564);
   h_D0->SetBinError(5417,0.02138394);
   h_D0->SetBinError(5418,0.0230819);
   h_D0->SetBinError(5419,0.02563765);
   h_D0->SetBinError(5420,0.02343981);
   h_D0->SetBinError(5421,0.02527551);
   h_D0->SetBinError(5422,0.02350073);
   h_D0->SetBinError(5423,0.02034034);
   h_D0->SetBinError(5424,0.01987657);
   h_D0->SetBinError(5425,0.01957603);
   h_D0->SetBinError(5426,0.01899431);
   h_D0->SetBinError(5427,0.01949039);
   h_D0->SetBinError(5428,0.01634729);
   h_D0->SetBinError(5429,0.0126555);
   h_D0->SetBinError(5430,0.01433736);
   h_D0->SetBinError(5431,0.01368097);
   h_D0->SetBinError(5432,0.01322166);
   h_D0->SetBinError(5433,0.01219352);
   h_D0->SetBinError(5434,0.01321661);
   h_D0->SetBinError(5435,0.01018279);
   h_D0->SetBinError(5436,0.008218675);
   h_D0->SetBinError(5437,0.007826578);
   h_D0->SetBinError(5438,0.006735518);
   h_D0->SetBinError(5439,0.005939226);
   h_D0->SetBinError(5440,0.005767798);
   h_D0->SetBinError(5441,0.005540918);
   h_D0->SetBinError(5442,0.0055351);
   h_D0->SetBinError(5443,0.005062583);
   h_D0->SetBinError(5444,0.004290258);
   h_D0->SetBinError(5445,0.004482713);
   h_D0->SetBinError(5446,0.004653727);
   h_D0->SetBinError(5447,0.002574138);
   h_D0->SetBinError(5448,0.002490911);
   h_D0->SetBinError(5449,0.002620101);
   h_D0->SetBinError(5450,0.001862625);
   h_D0->SetBinError(5451,0.001097125);
   h_D0->SetBinError(5452,0.001589452);
   h_D0->SetBinError(5453,0.00275274);
   h_D0->SetBinError(5454,0.001210182);
   h_D0->SetBinError(5455,0.001589217);
   h_D0->SetBinError(5457,0.0005619561);
   h_D0->SetBinError(5517,0.01005392);
   h_D0->SetBinError(5518,0.01442817);
   h_D0->SetBinError(5519,0.01782048);
   h_D0->SetBinError(5520,0.01971849);
   h_D0->SetBinError(5521,0.02182285);
   h_D0->SetBinError(5522,0.02112335);
   h_D0->SetBinError(5523,0.02031217);
   h_D0->SetBinError(5524,0.02047062);
   h_D0->SetBinError(5525,0.01555943);
   h_D0->SetBinError(5526,0.01565929);
   h_D0->SetBinError(5527,0.01550414);
   h_D0->SetBinError(5528,0.01427176);
   h_D0->SetBinError(5529,0.01452245);
   h_D0->SetBinError(5530,0.01235539);
   h_D0->SetBinError(5531,0.00854564);
   h_D0->SetBinError(5532,0.008774275);
   h_D0->SetBinError(5533,0.01018359);
   h_D0->SetBinError(5534,0.009169976);
   h_D0->SetBinError(5535,0.0102451);
   h_D0->SetBinError(5536,0.007386929);
   h_D0->SetBinError(5537,0.007254197);
   h_D0->SetBinError(5538,0.005948154);
   h_D0->SetBinError(5539,0.005033006);
   h_D0->SetBinError(5540,0.004277744);
   h_D0->SetBinError(5541,0.004154398);
   h_D0->SetBinError(5542,0.003860717);
   h_D0->SetBinError(5543,0.004338969);
   h_D0->SetBinError(5544,0.004189708);
   h_D0->SetBinError(5545,0.003104486);
   h_D0->SetBinError(5546,0.003105365);
   h_D0->SetBinError(5547,0.002600572);
   h_D0->SetBinError(5548,0.002688931);
   h_D0->SetBinError(5549,0.001515691);
   h_D0->SetBinError(5550,0.002432841);
   h_D0->SetBinError(5551,0.001502437);
   h_D0->SetBinError(5552,0.0008881133);
   h_D0->SetBinError(5553,0.001394554);
   h_D0->SetBinError(5555,0.00112358);
   h_D0->SetBinError(5619,0.01060991);
   h_D0->SetBinError(5620,0.01411637);
   h_D0->SetBinError(5621,0.01863572);
   h_D0->SetBinError(5622,0.01816725);
   h_D0->SetBinError(5623,0.02104806);
   h_D0->SetBinError(5624,0.0208925);
   h_D0->SetBinError(5625,0.02150385);
   h_D0->SetBinError(5626,0.01859586);
   h_D0->SetBinError(5627,0.01328625);
   h_D0->SetBinError(5628,0.01362);
   h_D0->SetBinError(5629,0.01336315);
   h_D0->SetBinError(5630,0.01362008);
   h_D0->SetBinError(5631,0.01370265);
   h_D0->SetBinError(5632,0.0123164);
   h_D0->SetBinError(5633,0.008496394);
   h_D0->SetBinError(5634,0.007355913);
   h_D0->SetBinError(5635,0.008020606);
   h_D0->SetBinError(5636,0.00754963);
   h_D0->SetBinError(5637,0.006186584);
   h_D0->SetBinError(5638,0.007015894);
   h_D0->SetBinError(5639,0.006411504);
   h_D0->SetBinError(5640,0.004982384);
   h_D0->SetBinError(5641,0.004336361);
   h_D0->SetBinError(5642,0.003551344);
   h_D0->SetBinError(5643,0.003682634);
   h_D0->SetBinError(5644,0.002573795);
   h_D0->SetBinError(5645,0.003074253);
   h_D0->SetBinError(5646,0.002625735);
   h_D0->SetBinError(5647,0.002512413);
   h_D0->SetBinError(5648,0.00266969);
   h_D0->SetBinError(5649,0.002023586);
   h_D0->SetBinError(5650,0.001746296);
   h_D0->SetBinError(5651,0.001186773);
   h_D0->SetBinError(5652,0.001143451);
   h_D0->SetBinError(5653,0.0009492071);
   h_D0->SetBinError(5654,0.0005959507);
   h_D0->SetBinError(5655,0.0008341156);
   h_D0->SetBinError(5721,0.009877546);
   h_D0->SetBinError(5722,0.01333614);
   h_D0->SetBinError(5723,0.01804642);
   h_D0->SetBinError(5724,0.01814657);
   h_D0->SetBinError(5725,0.02212262);
   h_D0->SetBinError(5726,0.01864297);
   h_D0->SetBinError(5727,0.02027751);
   h_D0->SetBinError(5728,0.0188757);
   h_D0->SetBinError(5729,0.01345581);
   h_D0->SetBinError(5730,0.01505441);
   h_D0->SetBinError(5731,0.01458451);
   h_D0->SetBinError(5732,0.0136249);
   h_D0->SetBinError(5733,0.01366667);
   h_D0->SetBinError(5734,0.01152934);
   h_D0->SetBinError(5735,0.008741151);
   h_D0->SetBinError(5736,0.007019436);
   h_D0->SetBinError(5737,0.007088294);
   h_D0->SetBinError(5738,0.01105393);
   h_D0->SetBinError(5739,0.007574511);
   h_D0->SetBinError(5740,0.006621114);
   h_D0->SetBinError(5741,0.005598891);
   h_D0->SetBinError(5742,0.005043911);
   h_D0->SetBinError(5743,0.004167937);
   h_D0->SetBinError(5744,0.003869271);
   h_D0->SetBinError(5745,0.003759135);
   h_D0->SetBinError(5746,0.002407616);
   h_D0->SetBinError(5747,0.002791914);
   h_D0->SetBinError(5748,0.002438449);
   h_D0->SetBinError(5749,0.002054754);
   h_D0->SetBinError(5750,0.002040153);
   h_D0->SetBinError(5751,0.001813365);
   h_D0->SetBinError(5752,0.001406686);
   h_D0->SetBinError(5753,0.00144773);
   h_D0->SetBinError(5754,0.001832396);
   h_D0->SetBinError(5755,0.001245006);
   h_D0->SetBinError(5756,0.0006619305);
   h_D0->SetBinError(5757,0.0004001125);
   h_D0->SetBinError(5823,0.009556165);
   h_D0->SetBinError(5824,0.01427514);
   h_D0->SetBinError(5825,0.01564752);
   h_D0->SetBinError(5826,0.01791345);
   h_D0->SetBinError(5827,0.02077612);
   h_D0->SetBinError(5828,0.0186018);
   h_D0->SetBinError(5829,0.01944889);
   h_D0->SetBinError(5830,0.01797641);
   h_D0->SetBinError(5831,0.01372192);
   h_D0->SetBinError(5832,0.01478314);
   h_D0->SetBinError(5833,0.01271726);
   h_D0->SetBinError(5834,0.01300852);
   h_D0->SetBinError(5835,0.0122952);
   h_D0->SetBinError(5836,0.01168946);
   h_D0->SetBinError(5837,0.007574008);
   h_D0->SetBinError(5838,0.009201331);
   h_D0->SetBinError(5839,0.0087794);
   h_D0->SetBinError(5840,0.006906107);
   h_D0->SetBinError(5841,0.006432641);
   h_D0->SetBinError(5842,0.005846247);
   h_D0->SetBinError(5843,0.004555826);
   h_D0->SetBinError(5844,0.004586802);
   h_D0->SetBinError(5845,0.003868389);
   h_D0->SetBinError(5846,0.003339271);
   h_D0->SetBinError(5847,0.003364364);
   h_D0->SetBinError(5848,0.003487135);
   h_D0->SetBinError(5849,0.003003728);
   h_D0->SetBinError(5850,0.00272036);
   h_D0->SetBinError(5851,0.002147243);
   h_D0->SetBinError(5852,0.002052356);
   h_D0->SetBinError(5853,0.002544512);
   h_D0->SetBinError(5854,0.0007647192);
   h_D0->SetBinError(5855,0.0004001125);
   h_D0->SetBinError(5857,0.0008531006);
   h_D0->SetBinError(5858,0.00050754);
   h_D0->SetBinError(5859,0.0007613099);
   h_D0->SetBinError(5925,0.009054965);
   h_D0->SetBinError(5926,0.01513021);
   h_D0->SetBinError(5927,0.01770113);
   h_D0->SetBinError(5928,0.01837244);
   h_D0->SetBinError(5929,0.01855054);
   h_D0->SetBinError(5930,0.0176061);
   h_D0->SetBinError(5931,0.01886031);
   h_D0->SetBinError(5932,0.01644431);
   h_D0->SetBinError(5933,0.01333642);
   h_D0->SetBinError(5934,0.01323987);
   h_D0->SetBinError(5935,0.01261766);
   h_D0->SetBinError(5936,0.01262683);
   h_D0->SetBinError(5937,0.01163284);
   h_D0->SetBinError(5938,0.01179545);
   h_D0->SetBinError(5939,0.00679439);
   h_D0->SetBinError(5940,0.007096149);
   h_D0->SetBinError(5941,0.007834729);
   h_D0->SetBinError(5942,0.006820812);
   h_D0->SetBinError(5943,0.007338299);
   h_D0->SetBinError(5944,0.007251894);
   h_D0->SetBinError(5945,0.004794591);
   h_D0->SetBinError(5946,0.004484345);
   h_D0->SetBinError(5947,0.003249711);
   h_D0->SetBinError(5948,0.003222927);
   h_D0->SetBinError(5949,0.002595239);
   h_D0->SetBinError(5950,0.002748256);
   h_D0->SetBinError(5951,0.002757059);
   h_D0->SetBinError(5952,0.002396686);
   h_D0->SetBinError(5953,0.002123172);
   h_D0->SetBinError(5954,0.001846587);
   h_D0->SetBinError(5955,0.001051244);
   h_D0->SetBinError(5956,0.0002375598);
   h_D0->SetBinError(5957,0.001702341);
   h_D0->SetBinError(6027,0.008153196);
   h_D0->SetBinError(6028,0.01421762);
   h_D0->SetBinError(6029,0.016885);
   h_D0->SetBinError(6030,0.01811572);
   h_D0->SetBinError(6031,0.02109123);
   h_D0->SetBinError(6032,0.01856128);
   h_D0->SetBinError(6033,0.01848646);
   h_D0->SetBinError(6034,0.01808268);
   h_D0->SetBinError(6035,0.01138238);
   h_D0->SetBinError(6036,0.01370028);
   h_D0->SetBinError(6037,0.01291147);
   h_D0->SetBinError(6038,0.01322212);
   h_D0->SetBinError(6039,0.0118676);
   h_D0->SetBinError(6040,0.01185992);
   h_D0->SetBinError(6041,0.007612862);
   h_D0->SetBinError(6042,0.00811144);
   h_D0->SetBinError(6043,0.005905384);
   h_D0->SetBinError(6044,0.005161908);
   h_D0->SetBinError(6045,0.004886604);
   h_D0->SetBinError(6046,0.005039184);
   h_D0->SetBinError(6047,0.003941947);
   h_D0->SetBinError(6048,0.003813769);
   h_D0->SetBinError(6049,0.002988235);
   h_D0->SetBinError(6050,0.001855921);
   h_D0->SetBinError(6051,0.002391958);
   h_D0->SetBinError(6052,0.001869577);
   h_D0->SetBinError(6053,0.002832035);
   h_D0->SetBinError(6054,0.00262231);
   h_D0->SetBinError(6055,0.0009734702);
   h_D0->SetBinError(6056,0.0009016343);
   h_D0->SetBinError(6057,0.001276707);
   h_D0->SetBinError(6058,0.0005792152);
   h_D0->SetBinError(6129,0.009027378);
   h_D0->SetBinError(6130,0.01307158);
   h_D0->SetBinError(6131,0.01554517);
   h_D0->SetBinError(6132,0.01806313);
   h_D0->SetBinError(6133,0.01876823);
   h_D0->SetBinError(6134,0.01923942);
   h_D0->SetBinError(6135,0.01799102);
   h_D0->SetBinError(6136,0.01774436);
   h_D0->SetBinError(6137,0.01297505);
   h_D0->SetBinError(6138,0.011713);
   h_D0->SetBinError(6139,0.01240446);
   h_D0->SetBinError(6140,0.01311655);
   h_D0->SetBinError(6141,0.01176392);
   h_D0->SetBinError(6142,0.009952951);
   h_D0->SetBinError(6143,0.007671174);
   h_D0->SetBinError(6144,0.005683991);
   h_D0->SetBinError(6145,0.006075052);
   h_D0->SetBinError(6146,0.005793188);
   h_D0->SetBinError(6147,0.00480192);
   h_D0->SetBinError(6148,0.004426371);
   h_D0->SetBinError(6149,0.004107608);
   h_D0->SetBinError(6150,0.002891925);
   h_D0->SetBinError(6151,0.002426878);
   h_D0->SetBinError(6152,0.001655621);
   h_D0->SetBinError(6153,0.001377223);
   h_D0->SetBinError(6154,0.001137333);
   h_D0->SetBinError(6155,0.001875477);
   h_D0->SetBinError(6156,0.00198385);
   h_D0->SetBinError(6157,0.001018407);
   h_D0->SetBinError(6158,0.000495114);
   h_D0->SetBinError(6231,0.009467337);
   h_D0->SetBinError(6232,0.01340897);
   h_D0->SetBinError(6233,0.01451377);
   h_D0->SetBinError(6234,0.01717945);
   h_D0->SetBinError(6235,0.01997246);
   h_D0->SetBinError(6236,0.01818058);
   h_D0->SetBinError(6237,0.01764618);
   h_D0->SetBinError(6238,0.01691693);
   h_D0->SetBinError(6239,0.01207179);
   h_D0->SetBinError(6240,0.01180887);
   h_D0->SetBinError(6241,0.0112672);
   h_D0->SetBinError(6242,0.0120607);
   h_D0->SetBinError(6243,0.01009709);
   h_D0->SetBinError(6244,0.009251691);
   h_D0->SetBinError(6245,0.007503485);
   h_D0->SetBinError(6246,0.006060247);
   h_D0->SetBinError(6247,0.005056231);
   h_D0->SetBinError(6248,0.005535961);
   h_D0->SetBinError(6249,0.004314916);
   h_D0->SetBinError(6250,0.00435421);
   h_D0->SetBinError(6251,0.002727428);
   h_D0->SetBinError(6252,0.002605331);
   h_D0->SetBinError(6253,0.002181603);
   h_D0->SetBinError(6254,0.001258528);
   h_D0->SetBinError(6255,0.001853839);
   h_D0->SetBinError(6256,0.0003737984);
   h_D0->SetBinError(6257,0.002165138);
   h_D0->SetBinError(6258,0.00138559);
   h_D0->SetBinError(6260,0.0007613099);
   h_D0->SetBinError(6333,0.008482026);
   h_D0->SetBinError(6334,0.01411258);
   h_D0->SetBinError(6335,0.01491761);
   h_D0->SetBinError(6336,0.01608302);
   h_D0->SetBinError(6337,0.02061183);
   h_D0->SetBinError(6338,0.01914907);
   h_D0->SetBinError(6339,0.01685348);
   h_D0->SetBinError(6340,0.01457261);
   h_D0->SetBinError(6341,0.01203822);
   h_D0->SetBinError(6342,0.01212049);
   h_D0->SetBinError(6343,0.01128712);
   h_D0->SetBinError(6344,0.01161118);
   h_D0->SetBinError(6345,0.01044724);
   h_D0->SetBinError(6346,0.00979811);
   h_D0->SetBinError(6347,0.008530968);
   h_D0->SetBinError(6348,0.004386659);
   h_D0->SetBinError(6349,0.005397268);
   h_D0->SetBinError(6350,0.004562631);
   h_D0->SetBinError(6351,0.005521549);
   h_D0->SetBinError(6352,0.003247167);
   h_D0->SetBinError(6353,0.002945983);
   h_D0->SetBinError(6354,0.002724228);
   h_D0->SetBinError(6355,0.001424854);
   h_D0->SetBinError(6356,0.002279185);
   h_D0->SetBinError(6357,0.002375713);
   h_D0->SetBinError(6358,0.0006943545);
   h_D0->SetBinError(6359,0.0005409256);
   h_D0->SetBinError(6360,0.0005409256);
   h_D0->SetBinError(6435,0.007821796);
   h_D0->SetBinError(6436,0.01421265);
   h_D0->SetBinError(6437,0.01531239);
   h_D0->SetBinError(6438,0.01571736);
   h_D0->SetBinError(6439,0.01964714);
   h_D0->SetBinError(6440,0.01835033);
   h_D0->SetBinError(6441,0.01821615);
   h_D0->SetBinError(6442,0.01594147);
   h_D0->SetBinError(6443,0.01197032);
   h_D0->SetBinError(6444,0.01100588);
   h_D0->SetBinError(6445,0.009968893);
   h_D0->SetBinError(6446,0.01077984);
   h_D0->SetBinError(6447,0.008860054);
   h_D0->SetBinError(6448,0.009037875);
   h_D0->SetBinError(6449,0.005571478);
   h_D0->SetBinError(6450,0.005761181);
   h_D0->SetBinError(6451,0.005068873);
   h_D0->SetBinError(6452,0.003391714);
   h_D0->SetBinError(6453,0.002766013);
   h_D0->SetBinError(6454,0.002104449);
   h_D0->SetBinError(6455,0.002494768);
   h_D0->SetBinError(6456,0.001231397);
   h_D0->SetBinError(6457,0.002071089);
   h_D0->SetBinError(6458,0.001147242);
   h_D0->SetBinError(6459,0.001212214);
   h_D0->SetBinError(6460,0.00121425);
   h_D0->SetBinError(6461,0.00152262);
   h_D0->SetBinError(6537,0.008230107);
   h_D0->SetBinError(6538,0.01350615);
   h_D0->SetBinError(6539,0.01412143);
   h_D0->SetBinError(6540,0.01559116);
   h_D0->SetBinError(6541,0.01730225);
   h_D0->SetBinError(6542,0.01682936);
   h_D0->SetBinError(6543,0.01596075);
   h_D0->SetBinError(6544,0.01566033);
   h_D0->SetBinError(6545,0.01095029);
   h_D0->SetBinError(6546,0.01024198);
   h_D0->SetBinError(6547,0.009689609);
   h_D0->SetBinError(6548,0.00960081);
   h_D0->SetBinError(6549,0.01203176);
   h_D0->SetBinError(6550,0.007486554);
   h_D0->SetBinError(6551,0.005389588);
   h_D0->SetBinError(6552,0.004276101);
   h_D0->SetBinError(6553,0.004765272);
   h_D0->SetBinError(6554,0.001721069);
   h_D0->SetBinError(6555,0.002433705);
   h_D0->SetBinError(6556,0.002783427);
   h_D0->SetBinError(6557,0.0008959516);
   h_D0->SetBinError(6558,0.00147747);
   h_D0->SetBinError(6559,0.0005721848);
   h_D0->SetBinError(6560,0.0002558888);
   h_D0->SetBinError(6561,0.0008031637);
   h_D0->SetBinError(6639,0.01035804);
   h_D0->SetBinError(6640,0.01426442);
   h_D0->SetBinError(6641,0.01428363);
   h_D0->SetBinError(6642,0.01596003);
   h_D0->SetBinError(6643,0.01800296);
   h_D0->SetBinError(6644,0.01610635);
   h_D0->SetBinError(6645,0.01469273);
   h_D0->SetBinError(6646,0.01385318);
   h_D0->SetBinError(6647,0.009573187);
   h_D0->SetBinError(6648,0.009126263);
   h_D0->SetBinError(6649,0.009149388);
   h_D0->SetBinError(6650,0.00918236);
   h_D0->SetBinError(6651,0.008614293);
   h_D0->SetBinError(6652,0.006578162);
   h_D0->SetBinError(6653,0.006270448);
   h_D0->SetBinError(6654,0.003189494);
   h_D0->SetBinError(6655,0.003669549);
   h_D0->SetBinError(6656,0.000610946);
   h_D0->SetBinError(6657,0.0008285553);
   h_D0->SetBinError(6658,0.0005523702);
   h_D0->SetBinError(6659,0.001680793);
   h_D0->SetBinError(6660,0.0005721848);
   h_D0->SetBinError(6661,0.0005721848);
   h_D0->SetBinError(6662,0.0002558888);
   h_D0->SetBinError(6741,0.009906212);
   h_D0->SetBinError(6742,0.01336596);
   h_D0->SetBinError(6743,0.01363561);
   h_D0->SetBinError(6744,0.01553752);
   h_D0->SetBinError(6745,0.01674724);
   h_D0->SetBinError(6746,0.01446683);
   h_D0->SetBinError(6747,0.01539849);
   h_D0->SetBinError(6748,0.01284725);
   h_D0->SetBinError(6749,0.008903011);
   h_D0->SetBinError(6750,0.009066967);
   h_D0->SetBinError(6751,0.008449496);
   h_D0->SetBinError(6752,0.006648944);
   h_D0->SetBinError(6753,0.005690037);
   h_D0->SetBinError(6754,0.006584547);
   h_D0->SetBinError(6755,0.003436846);
   h_D0->SetBinError(6756,0.0018363);
   h_D0->SetBinError(6757,0.002251731);
   h_D0->SetBinError(6758,0.004796311);
   h_D0->SetBinError(6759,0.001250566);
   h_D0->SetBinError(6761,0.00152262);
   h_D0->SetBinError(6763,0.0005117776);
   h_D0->SetBinError(6843,0.01005199);
   h_D0->SetBinError(6844,0.0123747);
   h_D0->SetBinError(6845,0.01339681);
   h_D0->SetBinError(6846,0.01450415);
   h_D0->SetBinError(6847,0.01452347);
   h_D0->SetBinError(6848,0.01418536);
   h_D0->SetBinError(6849,0.01414645);
   h_D0->SetBinError(6850,0.01290447);
   h_D0->SetBinError(6851,0.009309224);
   h_D0->SetBinError(6852,0.008082176);
   h_D0->SetBinError(6853,0.007425107);
   h_D0->SetBinError(6854,0.005797191);
   h_D0->SetBinError(6855,0.005787096);
   h_D0->SetBinError(6856,0.005850962);
   h_D0->SetBinError(6857,0.001882307);
   h_D0->SetBinError(6858,0.002103464);
   h_D0->SetBinError(6859,0.0014484);
   h_D0->SetBinError(6860,0.0008285553);
   h_D0->SetBinError(6864,0.0005117776);
   h_D0->SetBinError(6945,0.008739922);
   h_D0->SetBinError(6946,0.01124111);
   h_D0->SetBinError(6947,0.01379028);
   h_D0->SetBinError(6948,0.01387756);
   h_D0->SetBinError(6949,0.0135416);
   h_D0->SetBinError(6950,0.01476204);
   h_D0->SetBinError(6951,0.01455515);
   h_D0->SetBinError(6952,0.01482533);
   h_D0->SetBinError(6953,0.008275548);
   h_D0->SetBinError(6954,0.00871774);
   h_D0->SetBinError(6955,0.008457951);
   h_D0->SetBinError(6956,0.005524654);
   h_D0->SetBinError(6957,0.00451235);
   h_D0->SetBinError(6958,0.004540953);
   h_D0->SetBinError(6959,0.001810263);
   h_D0->SetBinError(6960,0.004101667);
   h_D0->SetBinError(6961,0.002561702);
   h_D0->SetBinError(6962,0.0006765126);
   h_D0->SetBinError(6965,0.0005523702);
   h_D0->SetBinError(7047,0.009555106);
   h_D0->SetBinError(7048,0.01182936);
   h_D0->SetBinError(7049,0.01265681);
   h_D0->SetBinError(7050,0.01276267);
   h_D0->SetBinError(7051,0.01551302);
   h_D0->SetBinError(7052,0.01167918);
   h_D0->SetBinError(7053,0.01243787);
   h_D0->SetBinError(7054,0.01148282);
   h_D0->SetBinError(7055,0.008849805);
   h_D0->SetBinError(7056,0.006421882);
   h_D0->SetBinError(7057,0.006326578);
   h_D0->SetBinError(7058,0.004732647);
   h_D0->SetBinError(7059,0.003844603);
   h_D0->SetBinError(7060,0.00365282);
   h_D0->SetBinError(7061,0.002823497);
   h_D0->SetBinError(7149,0.007633984);
   h_D0->SetBinError(7150,0.009675647);
   h_D0->SetBinError(7151,0.01159473);
   h_D0->SetBinError(7152,0.01040679);
   h_D0->SetBinError(7153,0.01046967);
   h_D0->SetBinError(7154,0.01260644);
   h_D0->SetBinError(7155,0.0113153);
   h_D0->SetBinError(7156,0.007815258);
   h_D0->SetBinError(7251,0.006975694);
   h_D0->SetBinError(7252,0.01029679);
   h_D0->SetBinError(7253,0.00989101);
   h_D0->SetBinError(7254,0.01084225);
   h_D0->SetBinError(7255,0.01112535);
   h_D0->SetBinError(7256,0.01018142);
   h_D0->SetBinError(7257,0.008913092);
   h_D0->SetBinError(7258,0.008743834);
   h_D0->SetBinError(7353,0.006925223);
   h_D0->SetBinError(7354,0.01047524);
   h_D0->SetBinError(7355,0.01185881);
   h_D0->SetBinError(7356,0.01124506);
   h_D0->SetBinError(7357,0.01291238);
   h_D0->SetBinError(7358,0.0106794);
   h_D0->SetBinError(7359,0.009795286);
   h_D0->SetBinError(7360,0.007094779);
   h_D0->SetBinError(7455,0.006044558);
   h_D0->SetBinError(7456,0.01070146);
   h_D0->SetBinError(7457,0.01131157);
   h_D0->SetBinError(7458,0.0104879);
   h_D0->SetBinError(7459,0.01195909);
   h_D0->SetBinError(7460,0.01071286);
   h_D0->SetBinError(7461,0.01116932);
   h_D0->SetBinError(7462,0.009335389);
   h_D0->SetBinError(7557,0.008282247);
   h_D0->SetBinError(7558,0.01003355);
   h_D0->SetBinError(7559,0.009155016);
   h_D0->SetBinError(7560,0.008125322);
   h_D0->SetBinError(7561,0.01169906);
   h_D0->SetBinError(7562,0.009885993);
   h_D0->SetBinError(7563,0.006624261);
   h_D0->SetBinError(7564,0.006986015);
   h_D0->SetBinError(7659,0.005599248);
   h_D0->SetBinError(7660,0.008483405);
   h_D0->SetBinError(7661,0.01140716);
   h_D0->SetBinError(7662,0.008954081);
   h_D0->SetBinError(7663,0.008724971);
   h_D0->SetBinError(7664,0.008353528);
   h_D0->SetBinError(7665,0.009237049);
   h_D0->SetBinError(7666,0.006091837);
   h_D0->SetBinError(7761,0.006294529);
   h_D0->SetBinError(7762,0.00869164);
   h_D0->SetBinError(7763,0.009853452);
   h_D0->SetBinError(7764,0.01061323);
   h_D0->SetBinError(7765,0.008949602);
   h_D0->SetBinError(7766,0.008135086);
   h_D0->SetBinError(7767,0.007983567);
   h_D0->SetBinError(7768,0.003796477);
   h_D0->SetBinError(7863,0.006557949);
   h_D0->SetBinError(7864,0.009817235);
   h_D0->SetBinError(7865,0.00892356);
   h_D0->SetBinError(7866,0.009236678);
   h_D0->SetBinError(7867,0.008137267);
   h_D0->SetBinError(7868,0.00717972);
   h_D0->SetBinError(7869,0.005936759);
   h_D0->SetBinError(7870,0.005129157);
   h_D0->SetBinError(7965,0.009037287);
   h_D0->SetBinError(7966,0.009562325);
   h_D0->SetBinError(7967,0.008412561);
   h_D0->SetBinError(7968,0.01382353);
   h_D0->SetBinError(7969,0.006090876);
   h_D0->SetBinError(7970,0.006599076);
   h_D0->SetBinError(7971,0.005336178);
   h_D0->SetBinError(7972,0.003284405);
   h_D0->SetBinError(8067,0.005963113);
   h_D0->SetBinError(8068,0.01008176);
   h_D0->SetBinError(8069,0.009427584);
   h_D0->SetBinError(8070,0.009167407);
   h_D0->SetBinError(8071,0.009793121);
   h_D0->SetBinError(8072,0.004716411);
   h_D0->SetBinError(8073,0.005597897);
   h_D0->SetBinError(8074,0.002699403);
   h_D0->SetBinError(8169,0.004699164);
   h_D0->SetBinError(8170,0.006431147);
   h_D0->SetBinError(8171,0.008180224);
   h_D0->SetBinError(8172,0.006178028);
   h_D0->SetBinError(8173,0.005702133);
   h_D0->SetBinError(8174,0.003347041);
   h_D0->SetBinError(8175,0.005826761);
   h_D0->SetBinError(8176,0.001995855);
   h_D0->SetBinError(8271,0.005901074);
   h_D0->SetBinError(8272,0.007054918);
   h_D0->SetBinError(8273,0.007559482);
   h_D0->SetBinError(8274,0.006729597);
   h_D0->SetBinError(8275,0.007325475);
   h_D0->SetBinError(8276,0.003160385);
   h_D0->SetBinError(8277,0.004067266);
   h_D0->SetBinError(8373,0.006601744);
   h_D0->SetBinError(8374,0.006730995);
   h_D0->SetBinError(8375,0.007214808);
   h_D0->SetBinError(8376,0.007066752);
   h_D0->SetBinError(8377,0.003617189);
   h_D0->SetBinError(8378,0.00265239);
   h_D0->SetBinError(8379,0.001047669);
   h_D0->SetBinError(8475,0.0064823);
   h_D0->SetBinError(8476,0.006512558);
   h_D0->SetBinError(8477,0.006442919);
   h_D0->SetBinError(8478,0.00622925);
   h_D0->SetBinError(8479,0.004922059);
   h_D0->SetBinError(8480,0.002044845);
   h_D0->SetBinError(8481,0.001525894);
   h_D0->SetBinError(8577,0.006778398);
   h_D0->SetBinError(8578,0.006809992);
   h_D0->SetBinError(8579,0.006742489);
   h_D0->SetBinError(8580,0.004647228);
   h_D0->SetBinError(8581,0.003102716);
   h_D0->SetBinError(8582,0.002487302);
   h_D0->SetBinError(8679,0.002545868);
   h_D0->SetBinError(8680,0.0047278);
   h_D0->SetBinError(8681,0.001870419);
   h_D0->SetBinError(8682,0.001974726);
   h_D0->SetBinError(8683,0.001166438);
   h_D0->SetBinError(8684,0.001810393);
   h_D0->SetMinimum(0);
   h_D0->SetMaximum(2.2);
   h_D0->SetEntries(1.177185e+07);
   h_D0->SetStats(0);
   h_D0->SetContour(20);
   h_D0->SetContourLevel(0,0);
   h_D0->SetContourLevel(1,0.11);
   h_D0->SetContourLevel(2,0.22);
   h_D0->SetContourLevel(3,0.33);
   h_D0->SetContourLevel(4,0.44);
   h_D0->SetContourLevel(5,0.55);
   h_D0->SetContourLevel(6,0.66);
   h_D0->SetContourLevel(7,0.77);
   h_D0->SetContourLevel(8,0.88);
   h_D0->SetContourLevel(9,0.99);
   h_D0->SetContourLevel(10,1.1);
   h_D0->SetContourLevel(11,1.21);
   h_D0->SetContourLevel(12,1.32);
   h_D0->SetContourLevel(13,1.43);
   h_D0->SetContourLevel(14,1.54);
   h_D0->SetContourLevel(15,1.65);
   h_D0->SetContourLevel(16,1.76);
   h_D0->SetContourLevel(17,1.87);
   h_D0->SetContourLevel(18,1.98);
   h_D0->SetContourLevel(19,2.09);
   
   TPaletteAxis *palette = new TPaletteAxis(30.2381,1.8,32.38095,5,h_D0);
   palette->SetLabelColor(1);
   palette->SetLabelFont(132);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.06);
   palette->SetTitleOffset(1.2);
   palette->SetTitleSize(0.072);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#010000");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   h_D0->GetListOfFunctions()->Add(palette,"br");
   h_D0->SetLineWidth(2);
   h_D0->SetMarkerStyle(20);
   h_D0->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}]");
   h_D0->GetXaxis()->SetNdivisions(505);
   h_D0->GetXaxis()->SetLabelFont(132);
   h_D0->GetXaxis()->SetLabelOffset(0.01);
   h_D0->GetXaxis()->SetLabelSize(0.06);
   h_D0->GetXaxis()->SetTitleSize(0.072);
   h_D0->GetXaxis()->SetTitleOffset(0.95);
   h_D0->GetXaxis()->SetTitleFont(132);
   h_D0->GetYaxis()->SetTitle("#it{#eta} (#it{D}^{0})");
   h_D0->GetYaxis()->SetLabelFont(132);
   h_D0->GetYaxis()->SetLabelOffset(0.01);
   h_D0->GetYaxis()->SetLabelSize(0.06);
   h_D0->GetYaxis()->SetTitleSize(0.072);
   h_D0->GetYaxis()->SetTitleOffset(0.95);
   h_D0->GetYaxis()->SetTitleFont(132);
   h_D0->GetZaxis()->SetTitle("Signal density [10^{-3}]");
   h_D0->GetZaxis()->SetLabelFont(132);
   h_D0->GetZaxis()->SetLabelSize(0.06);
   h_D0->GetZaxis()->SetTitleSize(0.072);
   h_D0->GetZaxis()->SetTitleOffset(1.2);
   h_D0->GetZaxis()->SetTitleFont(132);
   h_D0->Draw("colz");
   TLatex *   tex = new TLatex(0.5,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.057);
   tex->SetLineWidth(2);
   tex->Draw();
   TLatex *   tex2 = new TLatex(0.5,0.8,"#sqrt{#it{s}} = 13.6 TeV");
tex2->SetNDC();
   tex2->SetTextAlign(12);
   tex2->SetTextFont(132);
   tex2->SetTextSize(0.057);
   tex2->SetLineWidth(2);
   tex2->Draw();
   TLine *line = new TLine(2.5,2,25,2);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,3,25,3);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,3.5,25,3.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,4,25,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,2,2.5,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(4.7,2,4.7,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(6.5,2,6.5,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(8.5,2,8.5,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,4.5,4.7,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(25,2,25,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   canvas_drawing->Modified();
   canvas_drawing->cd();
   canvas_drawing->SetSelected(canvas_drawing);

   canvas_drawing->SaveAs("D0_2D.pdf");
}


==> figs/Fig10b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Dp_2D()
{
//=========Macro generated from canvas: c/c
//=========  (Fri May  9 02:52:48 2025) by ROOT version 6.28/10
   TCanvas *c = new TCanvas("c", "c",0,0,1200,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-7.499999,1.135065,39.375,5.290909);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.16);
   c->SetRightMargin(0.2);
   c->SetTopMargin(0.07);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH2F *h = new TH2F("h","",100,0,30,100,1.8,5);
   h->SetBinContent(735,0.006527585);
   h->SetBinContent(736,0.006527585);
   h->SetBinContent(741,0.006527585);
   h->SetBinContent(742,0.01958276);
   h->SetBinContent(744,0.01958276);
   h->SetBinContent(745,0.01958276);
   h->SetBinContent(746,0.006527585);
   h->SetBinContent(747,0.006527585);
   h->SetBinContent(748,0.01305517);
   h->SetBinContent(749,0.006527585);
   h->SetBinContent(750,0.01305517);
   h->SetBinContent(751,0.02611034);
   h->SetBinContent(752,0.01305517);
   h->SetBinContent(753,0.01958276);
   h->SetBinContent(754,0.01305517);
   h->SetBinContent(755,0.02611034);
   h->SetBinContent(756,0.01958276);
   h->SetBinContent(757,0.006527585);
   h->SetBinContent(758,0.01305517);
   h->SetBinContent(759,0.01305517);
   h->SetBinContent(760,0.01305517);
   h->SetBinContent(761,0.006527585);
   h->SetBinContent(762,0.01305517);
   h->SetBinContent(763,0.006527585);
   h->SetBinContent(765,0.006527585);
   h->SetBinContent(767,0.03263793);
   h->SetBinContent(768,0.01305517);
   h->SetBinContent(769,0.01305517);
   h->SetBinContent(770,0.006527585);
   h->SetBinContent(771,0.01958276);
   h->SetBinContent(773,0.01305517);
   h->SetBinContent(774,0.006527585);
   h->SetBinContent(778,0.006527585);
   h->SetBinContent(779,0.006527585);
   h->SetBinContent(791,0.006527585);
   h->SetBinContent(837,0.01958276);
   h->SetBinContent(840,0.01958276);
   h->SetBinContent(841,0.006527585);
   h->SetBinContent(842,0.01958276);
   h->SetBinContent(843,0.03916551);
   h->SetBinContent(844,0.02611034);
   h->SetBinContent(845,0.03263793);
   h->SetBinContent(846,0.0456931);
   h->SetBinContent(847,0.05222068);
   h->SetBinContent(848,0.05874827);
   h->SetBinContent(849,0.03263793);
   h->SetBinContent(850,0.03263793);
   h->SetBinContent(851,0.0456931);
   h->SetBinContent(852,0.03263793);
   h->SetBinContent(853,0.03916551);
   h->SetBinContent(854,0.06527586);
   h->SetBinContent(855,0.01958276);
   h->SetBinContent(856,0.06527586);
   h->SetBinContent(857,0.02611034);
   h->SetBinContent(858,0.01958276);
   h->SetBinContent(859,0.03916551);
   h->SetBinContent(860,0.01958276);
   h->SetBinContent(861,0.03916551);
   h->SetBinContent(862,0.006527585);
   h->SetBinContent(863,0.006527585);
   h->SetBinContent(864,0.03263793);
   h->SetBinContent(865,0.01958276);
   h->SetBinContent(866,0.006527585);
   h->SetBinContent(867,0.01305517);
   h->SetBinContent(868,0.01958276);
   h->SetBinContent(869,0.01305517);
   h->SetBinContent(870,0.01958276);
   h->SetBinContent(871,0.01305517);
   h->SetBinContent(872,0.006527585);
   h->SetBinContent(873,0.03263793);
   h->SetBinContent(874,0.01305517);
   h->SetBinContent(879,0.01305517);
   h->SetBinContent(881,0.01305517);
   h->SetBinContent(882,0.006527585);
   h->SetBinContent(885,0.01958276);
   h->SetBinContent(888,0.006527585);
   h->SetBinContent(891,0.006527585);
   h->SetBinContent(892,0.01305517);
   h->SetBinContent(893,0.006527585);
   h->SetBinContent(895,0.006527585);
   h->SetBinContent(938,0.006527585);
   h->SetBinContent(939,0.006527585);
   h->SetBinContent(941,0.03916551);
   h->SetBinContent(942,0.03916551);
   h->SetBinContent(943,0.03916551);
   h->SetBinContent(944,0.05874827);
   h->SetBinContent(945,0.07833102);
   h->SetBinContent(946,0.05222068);
   h->SetBinContent(947,0.03916551);
   h->SetBinContent(948,0.09138619);
   h->SetBinContent(949,0.110969);
   h->SetBinContent(950,0.05222068);
   h->SetBinContent(951,0.06527586);
   h->SetBinContent(952,0.1370793);
   h->SetBinContent(953,0.05222068);
   h->SetBinContent(954,0.1044414);
   h->SetBinContent(955,0.05874827);
   h->SetBinContent(956,0.05222068);
   h->SetBinContent(957,0.03916551);
   h->SetBinContent(958,0.03916551);
   h->SetBinContent(959,0.02611034);
   h->SetBinContent(960,0.05222068);
   h->SetBinContent(961,0.03916551);
   h->SetBinContent(962,0.05874827);
   h->SetBinContent(963,0.03916551);
   h->SetBinContent(964,0.02611034);
   h->SetBinContent(965,0.01958276);
   h->SetBinContent(966,0.03916551);
   h->SetBinContent(967,0.03263793);
   h->SetBinContent(968,0.01958276);
   h->SetBinContent(969,0.01958276);
   h->SetBinContent(970,0.03263793);
   h->SetBinContent(971,0.006527585);
   h->SetBinContent(972,0.0456931);
   h->SetBinContent(973,0.01958276);
   h->SetBinContent(974,0.05222068);
   h->SetBinContent(975,0.03263793);
   h->SetBinContent(976,0.01305517);
   h->SetBinContent(977,0.01305517);
   h->SetBinContent(979,0.006527585);
   h->SetBinContent(981,0.01305517);
   h->SetBinContent(983,0.02611034);
   h->SetBinContent(984,0.01305517);
   h->SetBinContent(986,0.01305517);
   h->SetBinContent(987,0.006527585);
   h->SetBinContent(993,0.01305517);
   h->SetBinContent(995,0.006527585);
   h->SetBinContent(996,0.01305517);
   h->SetBinContent(999,0.006527585);
   h->SetBinContent(1038,0.006527585);
   h->SetBinContent(1039,0.03916551);
   h->SetBinContent(1040,0.03263793);
   h->SetBinContent(1041,0.03263793);
   h->SetBinContent(1042,0.0456931);
   h->SetBinContent(1043,0.03916551);
   h->SetBinContent(1044,0.05222068);
   h->SetBinContent(1045,0.1436069);
   h->SetBinContent(1046,0.1044414);
   h->SetBinContent(1047,0.1501345);
   h->SetBinContent(1048,0.1240241);
   h->SetBinContent(1049,0.09138619);
   h->SetBinContent(1050,0.1436069);
   h->SetBinContent(1051,0.1370793);
   h->SetBinContent(1052,0.1174965);
   h->SetBinContent(1053,0.110969);
   h->SetBinContent(1054,0.09138619);
   h->SetBinContent(1055,0.09138619);
   h->SetBinContent(1056,0.156662);
   h->SetBinContent(1057,0.1174965);
   h->SetBinContent(1058,0.06527586);
   h->SetBinContent(1059,0.07833102);
   h->SetBinContent(1060,0.05874827);
   h->SetBinContent(1061,0.07833102);
   h->SetBinContent(1062,0.09791379);
   h->SetBinContent(1063,0.07833102);
   h->SetBinContent(1064,0.05222068);
   h->SetBinContent(1065,0.07833102);
   h->SetBinContent(1066,0.05874827);
   h->SetBinContent(1067,0.06527586);
   h->SetBinContent(1068,0.03916551);
   h->SetBinContent(1069,0.03263793);
   h->SetBinContent(1070,0.06527586);
   h->SetBinContent(1071,0.05222068);
   h->SetBinContent(1072,0.0456931);
   h->SetBinContent(1073,0.01958276);
   h->SetBinContent(1074,0.01958276);
   h->SetBinContent(1075,0.006527585);
   h->SetBinContent(1076,0.02611034);
   h->SetBinContent(1077,0.02611034);
   h->SetBinContent(1078,0.006527585);
   h->SetBinContent(1079,0.006527585);
   h->SetBinContent(1081,0.01305517);
   h->SetBinContent(1082,0.01305517);
   h->SetBinContent(1083,0.006527585);
   h->SetBinContent(1084,0.006527585);
   h->SetBinContent(1085,0.006527585);
   h->SetBinContent(1088,0.006527585);
   h->SetBinContent(1090,0.01305517);
   h->SetBinContent(1092,0.006527585);
   h->SetBinContent(1094,0.006527585);
   h->SetBinContent(1103,0.006527585);
   h->SetBinContent(1138,0.01305517);
   h->SetBinContent(1139,0.02611034);
   h->SetBinContent(1140,0.03916551);
   h->SetBinContent(1141,0.05222068);
   h->SetBinContent(1142,0.06527586);
   h->SetBinContent(1143,0.09138619);
   h->SetBinContent(1144,0.1240241);
   h->SetBinContent(1145,0.09791379);
   h->SetBinContent(1146,0.1044414);
   h->SetBinContent(1147,0.09791379);
   h->SetBinContent(1148,0.1174965);
   h->SetBinContent(1149,0.1501345);
   h->SetBinContent(1150,0.2284655);
   h->SetBinContent(1151,0.1044414);
   h->SetBinContent(1152,0.08485861);
   h->SetBinContent(1153,0.2023551);
   h->SetBinContent(1154,0.156662);
   h->SetBinContent(1155,0.1893);
   h->SetBinContent(1156,0.1501345);
   h->SetBinContent(1157,0.1044414);
   h->SetBinContent(1158,0.1436069);
   h->SetBinContent(1159,0.1305517);
   h->SetBinContent(1160,0.1370793);
   h->SetBinContent(1161,0.1044414);
   h->SetBinContent(1162,0.1370793);
   h->SetBinContent(1163,0.1370793);
   h->SetBinContent(1164,0.08485861);
   h->SetBinContent(1165,0.07833102);
   h->SetBinContent(1166,0.05874827);
   h->SetBinContent(1167,0.08485861);
   h->SetBinContent(1168,0.07180344);
   h->SetBinContent(1169,0.03916551);
   h->SetBinContent(1170,0.06527586);
   h->SetBinContent(1171,0.01305517);
   h->SetBinContent(1172,0.03916551);
   h->SetBinContent(1173,0.006527585);
   h->SetBinContent(1174,0.006527585);
   h->SetBinContent(1175,0.05222068);
   h->SetBinContent(1176,0.01305517);
   h->SetBinContent(1177,0.02611034);
   h->SetBinContent(1178,0.01958276);
   h->SetBinContent(1179,0.01305517);
   h->SetBinContent(1180,0.02611034);
   h->SetBinContent(1181,0.006527585);
   h->SetBinContent(1182,0.01305517);
   h->SetBinContent(1183,0.02611034);
   h->SetBinContent(1184,0.02611034);
   h->SetBinContent(1185,0.01305517);
   h->SetBinContent(1186,0.006527585);
   h->SetBinContent(1187,0.006527585);
   h->SetBinContent(1188,0.006527585);
   h->SetBinContent(1189,0.02611034);
   h->SetBinContent(1190,0.01305517);
   h->SetBinContent(1192,0.01958276);
   h->SetBinContent(1194,0.006527585);
   h->SetBinContent(1195,0.006527585);
   h->SetBinContent(1196,0.006527585);
   h->SetBinContent(1197,0.006527585);
   h->SetBinContent(1200,0.01305517);
   h->SetBinContent(1202,0.006527585);
   h->SetBinContent(1240,0.006527585);
   h->SetBinContent(1241,0.0456931);
   h->SetBinContent(1242,0.03916551);
   h->SetBinContent(1243,0.09791379);
   h->SetBinContent(1244,0.1697172);
   h->SetBinContent(1245,0.1370793);
   h->SetBinContent(1246,0.1762448);
   h->SetBinContent(1247,0.2349931);
   h->SetBinContent(1248,0.1697172);
   h->SetBinContent(1249,0.1893);
   h->SetBinContent(1250,0.2154103);
   h->SetBinContent(1251,0.2219379);
   h->SetBinContent(1252,0.156662);
   h->SetBinContent(1253,0.1893);
   h->SetBinContent(1254,0.156662);
   h->SetBinContent(1255,0.1240241);
   h->SetBinContent(1256,0.2872138);
   h->SetBinContent(1257,0.1501345);
   h->SetBinContent(1258,0.1370793);
   h->SetBinContent(1259,0.1631896);
   h->SetBinContent(1260,0.1697172);
   h->SetBinContent(1261,0.1762448);
   h->SetBinContent(1262,0.1370793);
   h->SetBinContent(1263,0.1631896);
   h->SetBinContent(1264,0.156662);
   h->SetBinContent(1265,0.110969);
   h->SetBinContent(1266,0.1174965);
   h->SetBinContent(1267,0.09138619);
   h->SetBinContent(1268,0.06527586);
   h->SetBinContent(1269,0.07833102);
   h->SetBinContent(1270,0.05222068);
   h->SetBinContent(1271,0.0456931);
   h->SetBinContent(1272,0.03263793);
   h->SetBinContent(1273,0.0456931);
   h->SetBinContent(1274,0.03916551);
   h->SetBinContent(1275,0.03916551);
   h->SetBinContent(1276,0.01305517);
   h->SetBinContent(1277,0.03263793);
   h->SetBinContent(1278,0.006527585);
   h->SetBinContent(1279,0.01958276);
   h->SetBinContent(1280,0.01305517);
   h->SetBinContent(1281,0.0456931);
   h->SetBinContent(1283,0.01958276);
   h->SetBinContent(1285,0.02611034);
   h->SetBinContent(1286,0.01958276);
   h->SetBinContent(1288,0.006527585);
   h->SetBinContent(1289,0.006527585);
   h->SetBinContent(1290,0.006527585);
   h->SetBinContent(1291,0.006527585);
   h->SetBinContent(1292,0.01305517);
   h->SetBinContent(1294,0.01305517);
   h->SetBinContent(1296,0.006527585);
   h->SetBinContent(1297,0.006527585);
   h->SetBinContent(1301,0.006527585);
   h->SetBinContent(1302,0.01305517);
   h->SetBinContent(1303,0.006527585);
   h->SetBinContent(1306,0.006527585);
   h->SetBinContent(1340,0.01305517);
   h->SetBinContent(1341,0.006527585);
   h->SetBinContent(1342,0.0456931);
   h->SetBinContent(1343,0.05222068);
   h->SetBinContent(1344,0.07180344);
   h->SetBinContent(1345,0.1501345);
   h->SetBinContent(1346,0.2284655);
   h->SetBinContent(1347,0.1631896);
   h->SetBinContent(1348,0.2284655);
   h->SetBinContent(1349,0.1958276);
   h->SetBinContent(1350,0.2415207);
   h->SetBinContent(1351,0.2806862);
   h->SetBinContent(1352,0.2611034);
   h->SetBinContent(1353,0.3198517);
   h->SetBinContent(1354,0.2023551);
   h->SetBinContent(1355,0.267631);
   h->SetBinContent(1356,0.2480482);
   h->SetBinContent(1357,0.2806862);
   h->SetBinContent(1358,0.2415207);
   h->SetBinContent(1359,0.1697172);
   h->SetBinContent(1360,0.1893);
   h->SetBinContent(1361,0.2480482);
   h->SetBinContent(1362,0.1697172);
   h->SetBinContent(1363,0.1893);
   h->SetBinContent(1364,0.156662);
   h->SetBinContent(1365,0.1501345);
   h->SetBinContent(1366,0.1827724);
   h->SetBinContent(1367,0.1305517);
   h->SetBinContent(1368,0.1697172);
   h->SetBinContent(1369,0.09791379);
   h->SetBinContent(1370,0.09138619);
   h->SetBinContent(1371,0.08485861);
   h->SetBinContent(1372,0.08485861);
   h->SetBinContent(1373,0.06527586);
   h->SetBinContent(1374,0.07180344);
   h->SetBinContent(1375,0.0456931);
   h->SetBinContent(1376,0.05874827);
   h->SetBinContent(1377,0.03916551);
   h->SetBinContent(1378,0.03916551);
   h->SetBinContent(1379,0.0456931);
   h->SetBinContent(1380,0.05222068);
   h->SetBinContent(1381,0.01958276);
   h->SetBinContent(1382,0.01305517);
   h->SetBinContent(1383,0.02611034);
   h->SetBinContent(1384,0.03263793);
   h->SetBinContent(1385,0.01305517);
   h->SetBinContent(1386,0.01958276);
   h->SetBinContent(1387,0.03263793);
   h->SetBinContent(1388,0.01958276);
   h->SetBinContent(1389,0.01305517);
   h->SetBinContent(1390,0.01958276);
   h->SetBinContent(1392,0.006527585);
   h->SetBinContent(1393,0.01305517);
   h->SetBinContent(1394,0.006527585);
   h->SetBinContent(1396,0.006527585);
   h->SetBinContent(1397,0.006527585);
   h->SetBinContent(1400,0.006527585);
   h->SetBinContent(1403,0.006527585);
   h->SetBinContent(1407,0.006527585);
   h->SetBinContent(1442,0.006527585);
   h->SetBinContent(1443,0.03916551);
   h->SetBinContent(1444,0.05874827);
   h->SetBinContent(1445,0.110969);
   h->SetBinContent(1446,0.1762448);
   h->SetBinContent(1447,0.1893);
   h->SetBinContent(1448,0.2741586);
   h->SetBinContent(1449,0.2872138);
   h->SetBinContent(1450,0.2219379);
   h->SetBinContent(1451,0.3329069);
   h->SetBinContent(1452,0.3655448);
   h->SetBinContent(1453,0.3002689);
   h->SetBinContent(1454,0.3002689);
   h->SetBinContent(1455,0.3916551);
   h->SetBinContent(1456,0.2872138);
   h->SetBinContent(1457,0.3198517);
   h->SetBinContent(1458,0.2154103);
   h->SetBinContent(1459,0.2545758);
   h->SetBinContent(1460,0.2284655);
   h->SetBinContent(1461,0.1827724);
   h->SetBinContent(1462,0.1762448);
   h->SetBinContent(1463,0.1436069);
   h->SetBinContent(1464,0.156662);
   h->SetBinContent(1465,0.1893);
   h->SetBinContent(1466,0.1631896);
   h->SetBinContent(1467,0.1501345);
   h->SetBinContent(1468,0.1370793);
   h->SetBinContent(1469,0.1240241);
   h->SetBinContent(1470,0.07833102);
   h->SetBinContent(1471,0.1240241);
   h->SetBinContent(1472,0.07180344);
   h->SetBinContent(1473,0.1044414);
   h->SetBinContent(1474,0.07833102);
   h->SetBinContent(1475,0.03916551);
   h->SetBinContent(1476,0.02611034);
   h->SetBinContent(1477,0.05222068);
   h->SetBinContent(1478,0.05222068);
   h->SetBinContent(1479,0.05222068);
   h->SetBinContent(1480,0.0456931);
   h->SetBinContent(1481,0.0456931);
   h->SetBinContent(1482,0.03263793);
   h->SetBinContent(1483,0.03916551);
   h->SetBinContent(1484,0.01958276);
   h->SetBinContent(1485,0.01305517);
   h->SetBinContent(1486,0.01305517);
   h->SetBinContent(1487,0.01305517);
   h->SetBinContent(1488,0.02611034);
   h->SetBinContent(1489,0.006527585);
   h->SetBinContent(1490,0.01305517);
   h->SetBinContent(1491,0.02611034);
   h->SetBinContent(1492,0.01305517);
   h->SetBinContent(1493,0.01958276);
   h->SetBinContent(1494,0.006527585);
   h->SetBinContent(1498,0.01305517);
   h->SetBinContent(1502,0.006527585);
   h->SetBinContent(1503,0.006527585);
   h->SetBinContent(1505,0.006527585);
   h->SetBinContent(1507,0.006527585);
   h->SetBinContent(1510,0.006527585);
   h->SetBinContent(1543,0.006527585);
   h->SetBinContent(1544,0.02611034);
   h->SetBinContent(1545,0.05874827);
   h->SetBinContent(1546,0.1240241);
   h->SetBinContent(1547,0.2154103);
   h->SetBinContent(1548,0.2937413);
   h->SetBinContent(1549,0.3133241);
   h->SetBinContent(1550,0.1958276);
   h->SetBinContent(1551,0.3329069);
   h->SetBinContent(1552,0.3786);
   h->SetBinContent(1553,0.3590172);
   h->SetBinContent(1554,0.3786);
   h->SetBinContent(1555,0.3198517);
   h->SetBinContent(1556,0.3786);
   h->SetBinContent(1557,0.4242931);
   h->SetBinContent(1558,0.2545758);
   h->SetBinContent(1559,0.3329069);
   h->SetBinContent(1560,0.3786);
   h->SetBinContent(1561,0.2741586);
   h->SetBinContent(1562,0.267631);
   h->SetBinContent(1563,0.2611034);
   h->SetBinContent(1564,0.2806862);
   h->SetBinContent(1565,0.2741586);
   h->SetBinContent(1566,0.2219379);
   h->SetBinContent(1567,0.1631896);
   h->SetBinContent(1568,0.1893);
   h->SetBinContent(1569,0.1305517);
   h->SetBinContent(1570,0.1762448);
   h->SetBinContent(1571,0.1501345);
   h->SetBinContent(1572,0.09138619);
   h->SetBinContent(1573,0.1370793);
   h->SetBinContent(1574,0.110969);
   h->SetBinContent(1575,0.1174965);
   h->SetBinContent(1576,0.09791379);
   h->SetBinContent(1577,0.08485861);
   h->SetBinContent(1578,0.09138619);
   h->SetBinContent(1579,0.05222068);
   h->SetBinContent(1580,0.06527586);
   h->SetBinContent(1581,0.0456931);
   h->SetBinContent(1582,0.03916551);
   h->SetBinContent(1583,0.05222068);
   h->SetBinContent(1584,0.03916551);
   h->SetBinContent(1585,0.03263793);
   h->SetBinContent(1586,0.03263793);
   h->SetBinContent(1587,0.0456931);
   h->SetBinContent(1588,0.0456931);
   h->SetBinContent(1589,0.02611034);
   h->SetBinContent(1590,0.01305517);
   h->SetBinContent(1591,0.01958276);
   h->SetBinContent(1592,0.006527585);
   h->SetBinContent(1593,0.006527585);
   h->SetBinContent(1594,0.01305517);
   h->SetBinContent(1596,0.006527585);
   h->SetBinContent(1597,0.02611034);
   h->SetBinContent(1603,0.006527585);
   h->SetBinContent(1605,0.006527585);
   h->SetBinContent(1645,0.01305517);
   h->SetBinContent(1646,0.09138619);
   h->SetBinContent(1647,0.1044414);
   h->SetBinContent(1648,0.1893);
   h->SetBinContent(1649,0.2806862);
   h->SetBinContent(1650,0.3263793);
   h->SetBinContent(1651,0.267631);
   h->SetBinContent(1652,0.3981827);
   h->SetBinContent(1653,0.4634586);
   h->SetBinContent(1654,0.456931);
   h->SetBinContent(1655,0.4634586);
   h->SetBinContent(1656,0.4438758);
   h->SetBinContent(1657,0.4112379);
   h->SetBinContent(1658,0.4112379);
   h->SetBinContent(1659,0.3981827);
   h->SetBinContent(1660,0.3851275);
   h->SetBinContent(1661,0.3394344);
   h->SetBinContent(1662,0.3329069);
   h->SetBinContent(1663,0.3067965);
   h->SetBinContent(1664,0.3133241);
   h->SetBinContent(1665,0.2806862);
   h->SetBinContent(1666,0.2088827);
   h->SetBinContent(1667,0.2741586);
   h->SetBinContent(1668,0.2219379);
   h->SetBinContent(1669,0.1631896);
   h->SetBinContent(1670,0.2219379);
   h->SetBinContent(1671,0.1240241);
   h->SetBinContent(1672,0.110969);
   h->SetBinContent(1673,0.110969);
   h->SetBinContent(1674,0.1893);
   h->SetBinContent(1675,0.09138619);
   h->SetBinContent(1676,0.1436069);
   h->SetBinContent(1677,0.09791379);
   h->SetBinContent(1678,0.09791379);
   h->SetBinContent(1679,0.07180344);
   h->SetBinContent(1680,0.08485861);
   h->SetBinContent(1681,0.0456931);
   h->SetBinContent(1682,0.09138619);
   h->SetBinContent(1683,0.09791379);
   h->SetBinContent(1684,0.05874827);
   h->SetBinContent(1685,0.07180344);
   h->SetBinContent(1686,0.01958276);
   h->SetBinContent(1687,0.01958276);
   h->SetBinContent(1688,0.03263793);
   h->SetBinContent(1689,0.03916551);
   h->SetBinContent(1690,0.006527585);
   h->SetBinContent(1691,0.006527585);
   h->SetBinContent(1692,0.01958276);
   h->SetBinContent(1693,0.02611034);
   h->SetBinContent(1695,0.006527585);
   h->SetBinContent(1696,0.02611034);
   h->SetBinContent(1697,0.006527585);
   h->SetBinContent(1698,0.006527585);
   h->SetBinContent(1699,0.006527585);
   h->SetBinContent(1700,0.006527585);
   h->SetBinContent(1701,0.006527585);
   h->SetBinContent(1702,0.01305517);
   h->SetBinContent(1703,0.006527585);
   h->SetBinContent(1704,0.01305517);
   h->SetBinContent(1706,0.006527585);
   h->SetBinContent(1709,0.006527585);
   h->SetBinContent(1746,0.01305517);
   h->SetBinContent(1747,0.03263793);
   h->SetBinContent(1748,0.110969);
   h->SetBinContent(1749,0.1827724);
   h->SetBinContent(1750,0.267631);
   h->SetBinContent(1751,0.3394344);
   h->SetBinContent(1752,0.3590172);
   h->SetBinContent(1753,0.4634586);
   h->SetBinContent(1754,0.5156792);
   h->SetBinContent(1755,0.4438758);
   h->SetBinContent(1756,0.4765137);
   h->SetBinContent(1757,0.4960965);
   h->SetBinContent(1758,0.4047103);
   h->SetBinContent(1759,0.4634586);
   h->SetBinContent(1760,0.4373482);
   h->SetBinContent(1761,0.456931);
   h->SetBinContent(1762,0.3002689);
   h->SetBinContent(1763,0.5417897);
   h->SetBinContent(1764,0.3263793);
   h->SetBinContent(1765,0.3198517);
   h->SetBinContent(1766,0.3394344);
   h->SetBinContent(1767,0.3067965);
   h->SetBinContent(1768,0.2480482);
   h->SetBinContent(1769,0.2937413);
   h->SetBinContent(1770,0.2611034);
   h->SetBinContent(1771,0.1893);
   h->SetBinContent(1772,0.1762448);
   h->SetBinContent(1773,0.1501345);
   h->SetBinContent(1774,0.156662);
   h->SetBinContent(1775,0.1370793);
   h->SetBinContent(1776,0.1501345);
   h->SetBinContent(1777,0.1240241);
   h->SetBinContent(1778,0.1370793);
   h->SetBinContent(1779,0.09791379);
   h->SetBinContent(1780,0.08485861);
   h->SetBinContent(1781,0.1174965);
   h->SetBinContent(1782,0.09791379);
   h->SetBinContent(1783,0.05222068);
   h->SetBinContent(1784,0.05222068);
   h->SetBinContent(1785,0.0456931);
   h->SetBinContent(1786,0.05222068);
   h->SetBinContent(1787,0.07833102);
   h->SetBinContent(1788,0.02611034);
   h->SetBinContent(1789,0.05222068);
   h->SetBinContent(1790,0.01958276);
   h->SetBinContent(1791,0.03263793);
   h->SetBinContent(1792,0.01958276);
   h->SetBinContent(1793,0.02611034);
   h->SetBinContent(1794,0.01958276);
   h->SetBinContent(1795,0.006527585);
   h->SetBinContent(1796,0.01305517);
   h->SetBinContent(1797,0.006527585);
   h->SetBinContent(1798,0.01305517);
   h->SetBinContent(1799,0.01305517);
   h->SetBinContent(1802,0.01305517);
   h->SetBinContent(1805,0.006527585);
   h->SetBinContent(1809,0.006527585);
   h->SetBinContent(1848,0.006527585);
   h->SetBinContent(1849,0.09138619);
   h->SetBinContent(1850,0.1827724);
   h->SetBinContent(1851,0.2415207);
   h->SetBinContent(1852,0.4308206);
   h->SetBinContent(1853,0.5222068);
   h->SetBinContent(1854,0.4634586);
   h->SetBinContent(1855,0.5222068);
   h->SetBinContent(1856,0.5156792);
   h->SetBinContent(1857,0.4634586);
   h->SetBinContent(1858,0.5156792);
   h->SetBinContent(1859,0.4373482);
   h->SetBinContent(1860,0.456931);
   h->SetBinContent(1861,0.5678999);
   h->SetBinContent(1862,0.4960965);
   h->SetBinContent(1863,0.3851275);
   h->SetBinContent(1864,0.5287344);
   h->SetBinContent(1865,0.3655448);
   h->SetBinContent(1866,0.4047103);
   h->SetBinContent(1867,0.3394344);
   h->SetBinContent(1868,0.2480482);
   h->SetBinContent(1869,0.3590172);
   h->SetBinContent(1870,0.3720724);
   h->SetBinContent(1871,0.3720724);
   h->SetBinContent(1872,0.267631);
   h->SetBinContent(1873,0.2284655);
   h->SetBinContent(1874,0.2284655);
   h->SetBinContent(1875,0.1631896);
   h->SetBinContent(1876,0.1631896);
   h->SetBinContent(1877,0.2349931);
   h->SetBinContent(1878,0.1893);
   h->SetBinContent(1879,0.1044414);
   h->SetBinContent(1880,0.1240241);
   h->SetBinContent(1881,0.1305517);
   h->SetBinContent(1882,0.1436069);
   h->SetBinContent(1883,0.09791379);
   h->SetBinContent(1884,0.1044414);
   h->SetBinContent(1885,0.07180344);
   h->SetBinContent(1886,0.05222068);
   h->SetBinContent(1887,0.02611034);
   h->SetBinContent(1888,0.01305517);
   h->SetBinContent(1889,0.03263793);
   h->SetBinContent(1890,0.03916551);
   h->SetBinContent(1891,0.01958276);
   h->SetBinContent(1892,0.03916551);
   h->SetBinContent(1893,0.01958276);
   h->SetBinContent(1894,0.0456931);
   h->SetBinContent(1895,0.05222068);
   h->SetBinContent(1896,0.02611034);
   h->SetBinContent(1897,0.02611034);
   h->SetBinContent(1898,0.01305517);
   h->SetBinContent(1903,0.006527585);
   h->SetBinContent(1905,0.01305517);
   h->SetBinContent(1909,0.006527585);
   h->SetBinContent(1916,0.006527585);
   h->SetBinContent(1949,0.006527585);
   h->SetBinContent(1950,0.05222068);
   h->SetBinContent(1951,0.09138619);
   h->SetBinContent(1952,0.2415207);
   h->SetBinContent(1953,0.3851275);
   h->SetBinContent(1954,0.4177655);
   h->SetBinContent(1955,0.4699862);
   h->SetBinContent(1956,0.6919241);
   h->SetBinContent(1957,0.646231);
   h->SetBinContent(1958,0.646231);
   h->SetBinContent(1959,0.5678999);
   h->SetBinContent(1960,0.6331758);
   h->SetBinContent(1961,0.5809551);
   h->SetBinContent(1962,0.5026241);
   h->SetBinContent(1963,0.4830413);
   h->SetBinContent(1964,0.535262);
   h->SetBinContent(1965,0.4112379);
   h->SetBinContent(1966,0.4438758);
   h->SetBinContent(1967,0.3590172);
   h->SetBinContent(1968,0.4242931);
   h->SetBinContent(1969,0.3916551);
   h->SetBinContent(1970,0.3655448);
   h->SetBinContent(1971,0.267631);
   h->SetBinContent(1972,0.3720724);
   h->SetBinContent(1973,0.1958276);
   h->SetBinContent(1974,0.3067965);
   h->SetBinContent(1975,0.2806862);
   h->SetBinContent(1976,0.1893);
   h->SetBinContent(1977,0.1697172);
   h->SetBinContent(1978,0.1697172);
   h->SetBinContent(1979,0.1827724);
   h->SetBinContent(1980,0.1240241);
   h->SetBinContent(1981,0.1501345);
   h->SetBinContent(1982,0.1436069);
   h->SetBinContent(1983,0.1762448);
   h->SetBinContent(1984,0.1436069);
   h->SetBinContent(1985,0.08485861);
   h->SetBinContent(1986,0.1240241);
   h->SetBinContent(1987,0.09138619);
   h->SetBinContent(1988,0.07180344);
   h->SetBinContent(1989,0.07180344);
   h->SetBinContent(1990,0.05874827);
   h->SetBinContent(1991,0.06527586);
   h->SetBinContent(1992,0.01958276);
   h->SetBinContent(1993,0.02611034);
   h->SetBinContent(1994,0.02611034);
   h->SetBinContent(1995,0.02611034);
   h->SetBinContent(1996,0.01958276);
   h->SetBinContent(1997,0.01305517);
   h->SetBinContent(1999,0.006527585);
   h->SetBinContent(2002,0.01305517);
   h->SetBinContent(2003,0.006527585);
   h->SetBinContent(2005,0.006527585);
   h->SetBinContent(2008,0.01305517);
   h->SetBinContent(2011,0.006527585);
   h->SetBinContent(2051,0.03263793);
   h->SetBinContent(2052,0.03263793);
   h->SetBinContent(2053,0.1436069);
   h->SetBinContent(2054,0.2219379);
   h->SetBinContent(2055,0.3786);
   h->SetBinContent(2056,0.4308206);
   h->SetBinContent(2057,0.5744275);
   h->SetBinContent(2058,0.6527586);
   h->SetBinContent(2059,0.5483172);
   h->SetBinContent(2060,0.6070654);
   h->SetBinContent(2061,0.5940103);
   h->SetBinContent(2062,0.5417897);
   h->SetBinContent(2063,0.5874827);
   h->SetBinContent(2064,0.4634586);
   h->SetBinContent(2065,0.613593);
   h->SetBinContent(2066,0.5417897);
   h->SetBinContent(2067,0.5091516);
   h->SetBinContent(2068,0.535262);
   h->SetBinContent(2069,0.5874827);
   h->SetBinContent(2070,0.4308206);
   h->SetBinContent(2071,0.4242931);
   h->SetBinContent(2072,0.3720724);
   h->SetBinContent(2073,0.3002689);
   h->SetBinContent(2074,0.3394344);
   h->SetBinContent(2075,0.2219379);
   h->SetBinContent(2076,0.3002689);
   h->SetBinContent(2077,0.2480482);
   h->SetBinContent(2078,0.2741586);
   h->SetBinContent(2079,0.2154103);
   h->SetBinContent(2080,0.2023551);
   h->SetBinContent(2081,0.1631896);
   h->SetBinContent(2082,0.110969);
   h->SetBinContent(2083,0.1174965);
   h->SetBinContent(2084,0.1762448);
   h->SetBinContent(2085,0.1174965);
   h->SetBinContent(2086,0.09791379);
   h->SetBinContent(2087,0.06527586);
   h->SetBinContent(2088,0.07180344);
   h->SetBinContent(2089,0.06527586);
   h->SetBinContent(2090,0.07180344);
   h->SetBinContent(2091,0.03263793);
   h->SetBinContent(2092,0.0456931);
   h->SetBinContent(2093,0.03263793);
   h->SetBinContent(2094,0.03263793);
   h->SetBinContent(2095,0.006527585);
   h->SetBinContent(2096,0.006527585);
   h->SetBinContent(2097,0.01305517);
   h->SetBinContent(2098,0.03263793);
   h->SetBinContent(2099,0.01305517);
   h->SetBinContent(2100,0.01958276);
   h->SetBinContent(2101,0.01305517);
   h->SetBinContent(2102,0.01958276);
   h->SetBinContent(2153,0.02611034);
   h->SetBinContent(2154,0.1174965);
   h->SetBinContent(2155,0.1762448);
   h->SetBinContent(2156,0.3524896);
   h->SetBinContent(2157,0.4242931);
   h->SetBinContent(2158,0.6397033);
   h->SetBinContent(2159,0.646231);
   h->SetBinContent(2160,0.6723413);
   h->SetBinContent(2161,0.5678999);
   h->SetBinContent(2162,0.7506723);
   h->SetBinContent(2163,0.646231);
   h->SetBinContent(2164,0.6592861);
   h->SetBinContent(2165,0.6788689);
   h->SetBinContent(2166,0.646231);
   h->SetBinContent(2167,0.5156792);
   h->SetBinContent(2168,0.5483172);
   h->SetBinContent(2169,0.5222068);
   h->SetBinContent(2170,0.5613724);
   h->SetBinContent(2171,0.4699862);
   h->SetBinContent(2172,0.4242931);
   h->SetBinContent(2173,0.3916551);
   h->SetBinContent(2174,0.3786);
   h->SetBinContent(2175,0.4373482);
   h->SetBinContent(2176,0.2219379);
   h->SetBinContent(2177,0.3394344);
   h->SetBinContent(2178,0.3067965);
   h->SetBinContent(2179,0.3133241);
   h->SetBinContent(2180,0.2806862);
   h->SetBinContent(2181,0.2611034);
   h->SetBinContent(2182,0.1958276);
   h->SetBinContent(2183,0.1827724);
   h->SetBinContent(2184,0.1893);
   h->SetBinContent(2185,0.1501345);
   h->SetBinContent(2186,0.1044414);
   h->SetBinContent(2187,0.1044414);
   h->SetBinContent(2188,0.110969);
   h->SetBinContent(2189,0.1501345);
   h->SetBinContent(2190,0.0456931);
   h->SetBinContent(2191,0.06527586);
   h->SetBinContent(2192,0.0456931);
   h->SetBinContent(2193,0.01305517);
   h->SetBinContent(2194,0.07833102);
   h->SetBinContent(2195,0.0456931);
   h->SetBinContent(2196,0.03916551);
   h->SetBinContent(2197,0.03263793);
   h->SetBinContent(2198,0.01958276);
   h->SetBinContent(2199,0.01958276);
   h->SetBinContent(2200,0.006527585);
   h->SetBinContent(2202,0.01305517);
   h->SetBinContent(2203,0.006527585);
   h->SetBinContent(2204,0.01305517);
   h->SetBinContent(2207,0.006527585);
   h->SetBinContent(2210,0.01305517);
   h->SetBinContent(2211,0.006527585);
   h->SetBinContent(2255,0.03916551);
   h->SetBinContent(2256,0.1436069);
   h->SetBinContent(2257,0.2088827);
   h->SetBinContent(2258,0.4699862);
   h->SetBinContent(2259,0.5156792);
   h->SetBinContent(2260,0.6723413);
   h->SetBinContent(2261,0.7833103);
   h->SetBinContent(2262,0.8290033);
   h->SetBinContent(2263,0.8224758);
   h->SetBinContent(2264,0.6788689);
   h->SetBinContent(2265,0.8290033);
   h->SetBinContent(2266,0.6853965);
   h->SetBinContent(2267,0.6331758);
   h->SetBinContent(2268,0.6331758);
   h->SetBinContent(2269,0.5613724);
   h->SetBinContent(2270,0.6397033);
   h->SetBinContent(2271,0.5091516);
   h->SetBinContent(2272,0.535262);
   h->SetBinContent(2273,0.5091516);
   h->SetBinContent(2274,0.4504034);
   h->SetBinContent(2275,0.456931);
   h->SetBinContent(2276,0.3720724);
   h->SetBinContent(2277,0.4177655);
   h->SetBinContent(2278,0.3655448);
   h->SetBinContent(2279,0.2937413);
   h->SetBinContent(2280,0.3329069);
   h->SetBinContent(2281,0.2480482);
   h->SetBinContent(2282,0.1893);
   h->SetBinContent(2283,0.2154103);
   h->SetBinContent(2284,0.1827724);
   h->SetBinContent(2285,0.1501345);
   h->SetBinContent(2286,0.1893);
   h->SetBinContent(2287,0.1501345);
   h->SetBinContent(2288,0.1240241);
   h->SetBinContent(2289,0.09138619);
   h->SetBinContent(2290,0.06527586);
   h->SetBinContent(2291,0.07180344);
   h->SetBinContent(2292,0.05874827);
   h->SetBinContent(2293,0.1240241);
   h->SetBinContent(2294,0.07180344);
   h->SetBinContent(2295,0.05874827);
   h->SetBinContent(2296,0.03263793);
   h->SetBinContent(2297,0.03263793);
   h->SetBinContent(2298,0.02611034);
   h->SetBinContent(2299,0.02611034);
   h->SetBinContent(2300,0.006527585);
   h->SetBinContent(2301,0.01958276);
   h->SetBinContent(2304,0.006527585);
   h->SetBinContent(2305,0.006527585);
   h->SetBinContent(2306,0.02611034);
   h->SetBinContent(2307,0.01305517);
   h->SetBinContent(2310,0.006527585);
   h->SetBinContent(2312,0.006527585);
   h->SetBinContent(2319,0.006527585);
   h->SetBinContent(2357,0.03916551);
   h->SetBinContent(2358,0.1370793);
   h->SetBinContent(2359,0.3198517);
   h->SetBinContent(2360,0.4765137);
   h->SetBinContent(2361,0.5744275);
   h->SetBinContent(2362,0.6788689);
   h->SetBinContent(2363,0.7115068);
   h->SetBinContent(2364,0.7637275);
   h->SetBinContent(2365,0.8551137);
   h->SetBinContent(2366,0.8877516);
   h->SetBinContent(2367,0.6658137);
   h->SetBinContent(2368,0.7637275);
   h->SetBinContent(2369,0.6070654);
   h->SetBinContent(2370,0.6397033);
   h->SetBinContent(2371,0.6331758);
   h->SetBinContent(2372,0.6592861);
   h->SetBinContent(2373,0.6527586);
   h->SetBinContent(2374,0.535262);
   h->SetBinContent(2375,0.4699862);
   h->SetBinContent(2376,0.4047103);
   h->SetBinContent(2377,0.3786);
   h->SetBinContent(2378,0.3851275);
   h->SetBinContent(2379,0.3329069);
   h->SetBinContent(2380,0.4242931);
   h->SetBinContent(2381,0.3198517);
   h->SetBinContent(2382,0.2284655);
   h->SetBinContent(2383,0.2937413);
   h->SetBinContent(2384,0.2611034);
   h->SetBinContent(2385,0.1762448);
   h->SetBinContent(2386,0.2088827);
   h->SetBinContent(2387,0.1240241);
   h->SetBinContent(2388,0.1501345);
   h->SetBinContent(2389,0.1305517);
   h->SetBinContent(2390,0.1044414);
   h->SetBinContent(2391,0.110969);
   h->SetBinContent(2392,0.06527586);
   h->SetBinContent(2393,0.0456931);
   h->SetBinContent(2394,0.05222068);
   h->SetBinContent(2395,0.05874827);
   h->SetBinContent(2396,0.02611034);
   h->SetBinContent(2397,0.02611034);
   h->SetBinContent(2398,0.01958276);
   h->SetBinContent(2399,0.0456931);
   h->SetBinContent(2400,0.03263793);
   h->SetBinContent(2401,0.01305517);
   h->SetBinContent(2402,0.01305517);
   h->SetBinContent(2403,0.01958276);
   h->SetBinContent(2405,0.006527585);
   h->SetBinContent(2407,0.006527585);
   h->SetBinContent(2413,0.006527585);
   h->SetBinContent(2416,0.006527585);
   h->SetBinContent(2458,0.006527585);
   h->SetBinContent(2459,0.1501345);
   h->SetBinContent(2460,0.1958276);
   h->SetBinContent(2461,0.3067965);
   h->SetBinContent(2462,0.5091516);
   h->SetBinContent(2463,0.6266482);
   h->SetBinContent(2464,0.7441448);
   h->SetBinContent(2465,0.9726102);
   h->SetBinContent(2466,0.9334447);
   h->SetBinContent(2467,0.9008068);
   h->SetBinContent(2468,0.8485861);
   h->SetBinContent(2469,0.8420585);
   h->SetBinContent(2470,0.7571999);
   h->SetBinContent(2471,0.8420585);
   h->SetBinContent(2472,0.613593);
   h->SetBinContent(2473,0.7376171);
   h->SetBinContent(2474,0.646231);
   h->SetBinContent(2475,0.5744275);
   h->SetBinContent(2476,0.5678999);
   h->SetBinContent(2477,0.4438758);
   h->SetBinContent(2478,0.4308206);
   h->SetBinContent(2479,0.4308206);
   h->SetBinContent(2480,0.4112379);
   h->SetBinContent(2481,0.4504034);
   h->SetBinContent(2482,0.267631);
   h->SetBinContent(2483,0.3720724);
   h->SetBinContent(2484,0.2480482);
   h->SetBinContent(2485,0.2611034);
   h->SetBinContent(2486,0.2284655);
   h->SetBinContent(2487,0.2219379);
   h->SetBinContent(2488,0.1762448);
   h->SetBinContent(2489,0.09791379);
   h->SetBinContent(2490,0.1436069);
   h->SetBinContent(2491,0.09138619);
   h->SetBinContent(2492,0.1240241);
   h->SetBinContent(2493,0.07833102);
   h->SetBinContent(2494,0.05222068);
   h->SetBinContent(2495,0.02611034);
   h->SetBinContent(2496,0.03916551);
   h->SetBinContent(2497,0.03916551);
   h->SetBinContent(2498,0.02611034);
   h->SetBinContent(2499,0.006527585);
   h->SetBinContent(2500,0.02611034);
   h->SetBinContent(2501,0.03263793);
   h->SetBinContent(2502,0.02611034);
   h->SetBinContent(2503,0.01305517);
   h->SetBinContent(2504,0.01958276);
   h->SetBinContent(2505,0.006527585);
   h->SetBinContent(2506,0.01305517);
   h->SetBinContent(2507,0.006527585);
   h->SetBinContent(2510,0.006527585);
   h->SetBinContent(2512,0.006527585);
   h->SetBinContent(2518,0.006527585);
   h->SetBinContent(2519,0.006527585);
   h->SetBinContent(2560,0.006527585);
   h->SetBinContent(2561,0.1370793);
   h->SetBinContent(2562,0.2219379);
   h->SetBinContent(2563,0.2741586);
   h->SetBinContent(2564,0.5417897);
   h->SetBinContent(2565,0.6788689);
   h->SetBinContent(2566,0.9008068);
   h->SetBinContent(2567,0.9399723);
   h->SetBinContent(2568,0.8355309);
   h->SetBinContent(2569,0.9073344);
   h->SetBinContent(2570,0.9726102);
   h->SetBinContent(2571,0.7767827);
   h->SetBinContent(2572,0.8094206);
   h->SetBinContent(2573,0.8746965);
   h->SetBinContent(2574,0.7376171);
   h->SetBinContent(2575,0.7767827);
   h->SetBinContent(2576,0.6919241);
   h->SetBinContent(2577,0.6527586);
   h->SetBinContent(2578,0.5613724);
   h->SetBinContent(2579,0.6919241);
   h->SetBinContent(2580,0.5156792);
   h->SetBinContent(2581,0.5483172);
   h->SetBinContent(2582,0.3720724);
   h->SetBinContent(2583,0.345962);
   h->SetBinContent(2584,0.4308206);
   h->SetBinContent(2585,0.4242931);
   h->SetBinContent(2586,0.3524896);
   h->SetBinContent(2587,0.2806862);
   h->SetBinContent(2588,0.2284655);
   h->SetBinContent(2589,0.2023551);
   h->SetBinContent(2590,0.156662);
   h->SetBinContent(2591,0.1305517);
   h->SetBinContent(2592,0.09138619);
   h->SetBinContent(2593,0.1501345);
   h->SetBinContent(2594,0.1174965);
   h->SetBinContent(2595,0.05222068);
   h->SetBinContent(2596,0.05222068);
   h->SetBinContent(2597,0.07180344);
   h->SetBinContent(2598,0.05222068);
   h->SetBinContent(2599,0.03263793);
   h->SetBinContent(2600,0.02611034);
   h->SetBinContent(2601,0.0456931);
   h->SetBinContent(2602,0.02611034);
   h->SetBinContent(2603,0.006527585);
   h->SetBinContent(2604,0.03263793);
   h->SetBinContent(2605,0.006527585);
   h->SetBinContent(2606,0.01305517);
   h->SetBinContent(2607,0.01305517);
   h->SetBinContent(2608,0.01305517);
   h->SetBinContent(2609,0.006527585);
   h->SetBinContent(2610,0.006527585);
   h->SetBinContent(2611,0.006527585);
   h->SetBinContent(2612,0.01305517);
   h->SetBinContent(2630,0.006527585);
   h->SetBinContent(2662,0.006527585);
   h->SetBinContent(2663,0.1893);
   h->SetBinContent(2664,0.2872138);
   h->SetBinContent(2665,0.4830413);
   h->SetBinContent(2666,0.6658137);
   h->SetBinContent(2667,0.802893);
   h->SetBinContent(2668,0.9530275);
   h->SetBinContent(2669,0.9464999);
   h->SetBinContent(2670,1.070524);
   h->SetBinContent(2671,1.122745);
   h->SetBinContent(2672,0.8942792);
   h->SetBinContent(2673,0.8551137);
   h->SetBinContent(2674,0.7702551);
   h->SetBinContent(2675,0.6592861);
   h->SetBinContent(2676,0.646231);
   h->SetBinContent(2677,0.7049792);
   h->SetBinContent(2678,0.6201206);
   h->SetBinContent(2679,0.5613724);
   h->SetBinContent(2680,0.5678999);
   h->SetBinContent(2681,0.5287344);
   h->SetBinContent(2682,0.4960965);
   h->SetBinContent(2683,0.4438758);
   h->SetBinContent(2684,0.4308206);
   h->SetBinContent(2685,0.345962);
   h->SetBinContent(2686,0.3786);
   h->SetBinContent(2687,0.2872138);
   h->SetBinContent(2688,0.2806862);
   h->SetBinContent(2689,0.2872138);
   h->SetBinContent(2690,0.2154103);
   h->SetBinContent(2691,0.1827724);
   h->SetBinContent(2692,0.1044414);
   h->SetBinContent(2693,0.1436069);
   h->SetBinContent(2694,0.1436069);
   h->SetBinContent(2695,0.1044414);
   h->SetBinContent(2696,0.09138619);
   h->SetBinContent(2697,0.07180344);
   h->SetBinContent(2698,0.05874827);
   h->SetBinContent(2699,0.07833102);
   h->SetBinContent(2700,0.0456931);
   h->SetBinContent(2701,0.03263793);
   h->SetBinContent(2702,0.05222068);
   h->SetBinContent(2703,0.0456931);
   h->SetBinContent(2704,0.03916551);
   h->SetBinContent(2705,0.02611034);
   h->SetBinContent(2706,0.01305517);
   h->SetBinContent(2707,0.006527585);
   h->SetBinContent(2709,0.006527585);
   h->SetBinContent(2710,0.01305517);
   h->SetBinContent(2711,0.006527585);
   h->SetBinContent(2712,0.006527585);
   h->SetBinContent(2714,0.006527585);
   h->SetBinContent(2715,0.01305517);
   h->SetBinContent(2718,0.006527585);
   h->SetBinContent(2719,0.006527585);
   h->SetBinContent(2723,0.006527585);
   h->SetBinContent(2764,0.05874827);
   h->SetBinContent(2765,0.1370793);
   h->SetBinContent(2766,0.3067965);
   h->SetBinContent(2767,0.4765137);
   h->SetBinContent(2768,0.646231);
   h->SetBinContent(2769,0.6723413);
   h->SetBinContent(2770,0.913862);
   h->SetBinContent(2771,0.9334447);
   h->SetBinContent(2772,1.057469);
   h->SetBinContent(2773,1.037886);
   h->SetBinContent(2774,0.9791378);
   h->SetBinContent(2775,0.881224);
   h->SetBinContent(2776,0.9203895);
   h->SetBinContent(2777,0.8355309);
   h->SetBinContent(2778,0.724562);
   h->SetBinContent(2779,0.6853965);
   h->SetBinContent(2780,0.6005379);
   h->SetBinContent(2781,0.6266482);
   h->SetBinContent(2782,0.6201206);
   h->SetBinContent(2783,0.5874827);
   h->SetBinContent(2784,0.4699862);
   h->SetBinContent(2785,0.4895689);
   h->SetBinContent(2786,0.3916551);
   h->SetBinContent(2787,0.3524896);
   h->SetBinContent(2788,0.3981827);
   h->SetBinContent(2789,0.3590172);
   h->SetBinContent(2790,0.2806862);
   h->SetBinContent(2791,0.3002689);
   h->SetBinContent(2792,0.2349931);
   h->SetBinContent(2793,0.1697172);
   h->SetBinContent(2794,0.1174965);
   h->SetBinContent(2795,0.1697172);
   h->SetBinContent(2796,0.156662);
   h->SetBinContent(2797,0.1305517);
   h->SetBinContent(2798,0.09791379);
   h->SetBinContent(2799,0.09138619);
   h->SetBinContent(2800,0.06527586);
   h->SetBinContent(2801,0.03263793);
   h->SetBinContent(2802,0.05222068);
   h->SetBinContent(2803,0.05874827);
   h->SetBinContent(2804,0.05222068);
   h->SetBinContent(2805,0.02611034);
   h->SetBinContent(2806,0.0456931);
   h->SetBinContent(2807,0.01305517);
   h->SetBinContent(2808,0.01958276);
   h->SetBinContent(2809,0.01305517);
   h->SetBinContent(2810,0.03263793);
   h->SetBinContent(2811,0.01958276);
   h->SetBinContent(2813,0.01305517);
   h->SetBinContent(2814,0.01305517);
   h->SetBinContent(2815,0.02611034);
   h->SetBinContent(2816,0.006527585);
   h->SetBinContent(2818,0.006527585);
   h->SetBinContent(2827,0.006527585);
   h->SetBinContent(2866,0.07180344);
   h->SetBinContent(2867,0.1893);
   h->SetBinContent(2868,0.3851275);
   h->SetBinContent(2869,0.5548448);
   h->SetBinContent(2870,0.7898378);
   h->SetBinContent(2871,0.9791378);
   h->SetBinContent(2872,0.9399723);
   h->SetBinContent(2873,1.122745);
   h->SetBinContent(2874,1.122745);
   h->SetBinContent(2875,0.8681689);
   h->SetBinContent(2876,1.011776);
   h->SetBinContent(2877,1.057469);
   h->SetBinContent(2878,0.8355309);
   h->SetBinContent(2879,0.9464999);
   h->SetBinContent(2880,0.7637275);
   h->SetBinContent(2881,0.8355309);
   h->SetBinContent(2882,0.8551137);
   h->SetBinContent(2883,0.5744275);
   h->SetBinContent(2884,0.5026241);
   h->SetBinContent(2885,0.456931);
   h->SetBinContent(2886,0.5287344);
   h->SetBinContent(2887,0.4895689);
   h->SetBinContent(2888,0.4308206);
   h->SetBinContent(2889,0.4765137);
   h->SetBinContent(2890,0.3786);
   h->SetBinContent(2891,0.3394344);
   h->SetBinContent(2892,0.2806862);
   h->SetBinContent(2893,0.1827724);
   h->SetBinContent(2894,0.1697172);
   h->SetBinContent(2895,0.1893);
   h->SetBinContent(2896,0.2088827);
   h->SetBinContent(2897,0.1436069);
   h->SetBinContent(2898,0.110969);
   h->SetBinContent(2899,0.08485861);
   h->SetBinContent(2900,0.110969);
   h->SetBinContent(2901,0.07180344);
   h->SetBinContent(2902,0.09791379);
   h->SetBinContent(2903,0.05222068);
   h->SetBinContent(2904,0.07180344);
   h->SetBinContent(2905,0.05222068);
   h->SetBinContent(2906,0.006527585);
   h->SetBinContent(2907,0.03916551);
   h->SetBinContent(2908,0.03916551);
   h->SetBinContent(2909,0.01305517);
   h->SetBinContent(2910,0.006527585);
   h->SetBinContent(2911,0.02611034);
   h->SetBinContent(2912,0.01305517);
   h->SetBinContent(2915,0.006527585);
   h->SetBinContent(2916,0.006527585);
   h->SetBinContent(2918,0.006527585);
   h->SetBinContent(2927,0.006527585);
   h->SetBinContent(2968,0.0456931);
   h->SetBinContent(2969,0.2088827);
   h->SetBinContent(2970,0.4373482);
   h->SetBinContent(2971,0.6723413);
   h->SetBinContent(2972,0.7049792);
   h->SetBinContent(2973,0.8942792);
   h->SetBinContent(2974,1.129272);
   h->SetBinContent(2975,1.142327);
   h->SetBinContent(2976,1.011776);
   h->SetBinContent(2977,0.9399723);
   h->SetBinContent(2978,1.070524);
   h->SetBinContent(2979,1.005248);
   h->SetBinContent(2980,1.050941);
   h->SetBinContent(2981,0.9726102);
   h->SetBinContent(2982,0.6919241);
   h->SetBinContent(2983,0.8224758);
   h->SetBinContent(2984,0.7310895);
   h->SetBinContent(2985,0.6397033);
   h->SetBinContent(2986,0.6331758);
   h->SetBinContent(2987,0.5222068);
   h->SetBinContent(2988,0.4438758);
   h->SetBinContent(2989,0.4699862);
   h->SetBinContent(2990,0.4699862);
   h->SetBinContent(2991,0.4112379);
   h->SetBinContent(2992,0.3133241);
   h->SetBinContent(2993,0.2415207);
   h->SetBinContent(2994,0.2480482);
   h->SetBinContent(2995,0.2872138);
   h->SetBinContent(2996,0.2284655);
   h->SetBinContent(2997,0.1827724);
   h->SetBinContent(2998,0.2154103);
   h->SetBinContent(2999,0.1893);
   h->SetBinContent(3000,0.1631896);
   h->SetBinContent(3001,0.09138619);
   h->SetBinContent(3002,0.1044414);
   h->SetBinContent(3003,0.110969);
   h->SetBinContent(3004,0.0456931);
   h->SetBinContent(3005,0.05222068);
   h->SetBinContent(3006,0.06527586);
   h->SetBinContent(3007,0.03916551);
   h->SetBinContent(3008,0.03916551);
   h->SetBinContent(3009,0.02611034);
   h->SetBinContent(3010,0.03916551);
   h->SetBinContent(3011,0.02611034);
   h->SetBinContent(3012,0.01958276);
   h->SetBinContent(3013,0.006527585);
   h->SetBinContent(3014,0.006527585);
   h->SetBinContent(3015,0.01305517);
   h->SetBinContent(3017,0.006527585);
   h->SetBinContent(3018,0.006527585);
   h->SetBinContent(3019,0.006527585);
   h->SetBinContent(3023,0.006527585);
   h->SetBinContent(3026,0.006527585);
   h->SetBinContent(3070,0.0456931);
   h->SetBinContent(3071,0.2741586);
   h->SetBinContent(3072,0.4308206);
   h->SetBinContent(3073,0.8355309);
   h->SetBinContent(3074,0.9073344);
   h->SetBinContent(3075,1.005248);
   h->SetBinContent(3076,1.005248);
   h->SetBinContent(3077,0.9269171);
   h->SetBinContent(3078,1.103162);
   h->SetBinContent(3079,1.090107);
   h->SetBinContent(3080,1.122745);
   h->SetBinContent(3081,1.031358);
   h->SetBinContent(3082,0.992193);
   h->SetBinContent(3083,0.8877516);
   h->SetBinContent(3084,0.802893);
   h->SetBinContent(3085,0.8485861);
   h->SetBinContent(3086,0.7702551);
   h->SetBinContent(3087,0.5809551);
   h->SetBinContent(3088,0.5809551);
   h->SetBinContent(3089,0.6527586);
   h->SetBinContent(3090,0.6331758);
   h->SetBinContent(3091,0.4373482);
   h->SetBinContent(3092,0.3655448);
   h->SetBinContent(3093,0.3720724);
   h->SetBinContent(3094,0.3981827);
   h->SetBinContent(3095,0.3851275);
   h->SetBinContent(3096,0.267631);
   h->SetBinContent(3097,0.2741586);
   h->SetBinContent(3098,0.2415207);
   h->SetBinContent(3099,0.267631);
   h->SetBinContent(3100,0.2023551);
   h->SetBinContent(3101,0.1697172);
   h->SetBinContent(3102,0.1174965);
   h->SetBinContent(3103,0.09138619);
   h->SetBinContent(3104,0.09791379);
   h->SetBinContent(3105,0.05222068);
   h->SetBinContent(3106,0.07180344);
   h->SetBinContent(3107,0.1044414);
   h->SetBinContent(3108,0.0456931);
   h->SetBinContent(3109,0.01305517);
   h->SetBinContent(3110,0.02611034);
   h->SetBinContent(3111,0.0456931);
   h->SetBinContent(3112,0.03916551);
   h->SetBinContent(3113,0.02611034);
   h->SetBinContent(3114,0.01305517);
   h->SetBinContent(3115,0.006527585);
   h->SetBinContent(3116,0.006527585);
   h->SetBinContent(3117,0.01305517);
   h->SetBinContent(3122,0.006527585);
   h->SetBinContent(3130,0.006527585);
   h->SetBinContent(3172,0.0456931);
   h->SetBinContent(3173,0.3198517);
   h->SetBinContent(3174,0.5613724);
   h->SetBinContent(3175,0.6658137);
   h->SetBinContent(3176,0.992193);
   h->SetBinContent(3177,1.148855);
   h->SetBinContent(3178,1.174965);
   h->SetBinContent(3179,1.188021);
   h->SetBinContent(3180,0.9987206);
   h->SetBinContent(3181,0.992193);
   h->SetBinContent(3182,1.018303);
   h->SetBinContent(3183,1.10969);
   h->SetBinContent(3184,0.9660827);
   h->SetBinContent(3185,0.7767827);
   h->SetBinContent(3186,0.9464999);
   h->SetBinContent(3187,0.7767827);
   h->SetBinContent(3188,0.8420585);
   h->SetBinContent(3189,0.5940103);
   h->SetBinContent(3190,0.6331758);
   h->SetBinContent(3191,0.613593);
   h->SetBinContent(3192,0.5417897);
   h->SetBinContent(3193,0.4242931);
   h->SetBinContent(3194,0.3916551);
   h->SetBinContent(3195,0.3655448);
   h->SetBinContent(3196,0.3851275);
   h->SetBinContent(3197,0.2872138);
   h->SetBinContent(3198,0.2806862);
   h->SetBinContent(3199,0.2545758);
   h->SetBinContent(3200,0.2154103);
   h->SetBinContent(3201,0.2023551);
   h->SetBinContent(3202,0.2219379);
   h->SetBinContent(3203,0.2088827);
   h->SetBinContent(3204,0.1370793);
   h->SetBinContent(3205,0.08485861);
   h->SetBinContent(3206,0.09791379);
   h->SetBinContent(3207,0.07833102);
   h->SetBinContent(3208,0.05874827);
   h->SetBinContent(3209,0.05222068);
   h->SetBinContent(3210,0.03263793);
   h->SetBinContent(3211,0.05874827);
   h->SetBinContent(3212,0.07180344);
   h->SetBinContent(3213,0.0456931);
   h->SetBinContent(3214,0.01958276);
   h->SetBinContent(3215,0.006527585);
   h->SetBinContent(3216,0.01305517);
   h->SetBinContent(3217,0.03916551);
   h->SetBinContent(3218,0.006527585);
   h->SetBinContent(3219,0.01305517);
   h->SetBinContent(3221,0.006527585);
   h->SetBinContent(3223,0.006527585);
   h->SetBinContent(3228,0.006527585);
   h->SetBinContent(3231,0.006527585);
   h->SetBinContent(3232,0.006527585);
   h->SetBinContent(3234,0.006527585);
   h->SetBinContent(3274,0.1044414);
   h->SetBinContent(3275,0.267631);
   h->SetBinContent(3276,0.6592861);
   h->SetBinContent(3277,0.8355309);
   h->SetBinContent(3278,1.024831);
   h->SetBinContent(3279,1.168438);
   h->SetBinContent(3280,1.201076);
   h->SetBinContent(3281,1.148855);
   h->SetBinContent(3282,1.063996);
   h->SetBinContent(3283,1.077052);
   h->SetBinContent(3284,1.129272);
   h->SetBinContent(3285,0.9530275);
   h->SetBinContent(3286,0.9660827);
   h->SetBinContent(3287,0.913862);
   h->SetBinContent(3288,0.9399723);
   h->SetBinContent(3289,0.7180344);
   h->SetBinContent(3290,0.7180344);
   h->SetBinContent(3291,0.5483172);
   h->SetBinContent(3292,0.5809551);
   h->SetBinContent(3293,0.5548448);
   h->SetBinContent(3294,0.4047103);
   h->SetBinContent(3295,0.4699862);
   h->SetBinContent(3296,0.3916551);
   h->SetBinContent(3297,0.4504034);
   h->SetBinContent(3298,0.3655448);
   h->SetBinContent(3299,0.2806862);
   h->SetBinContent(3300,0.2611034);
   h->SetBinContent(3301,0.2937413);
   h->SetBinContent(3302,0.2219379);
   h->SetBinContent(3303,0.1827724);
   h->SetBinContent(3304,0.1893);
   h->SetBinContent(3305,0.156662);
   h->SetBinContent(3306,0.1044414);
   h->SetBinContent(3307,0.06527586);
   h->SetBinContent(3308,0.09791379);
   h->SetBinContent(3309,0.05874827);
   h->SetBinContent(3310,0.06527586);
   h->SetBinContent(3311,0.05874827);
   h->SetBinContent(3312,0.07180344);
   h->SetBinContent(3313,0.05874827);
   h->SetBinContent(3314,0.01958276);
   h->SetBinContent(3315,0.05874827);
   h->SetBinContent(3316,0.01305517);
   h->SetBinContent(3317,0.01305517);
   h->SetBinContent(3318,0.03263793);
   h->SetBinContent(3319,0.01958276);
   h->SetBinContent(3320,0.006527585);
   h->SetBinContent(3321,0.01305517);
   h->SetBinContent(3322,0.02611034);
   h->SetBinContent(3324,0.006527585);
   h->SetBinContent(3325,0.01305517);
   h->SetBinContent(3376,0.05222068);
   h->SetBinContent(3377,0.3981827);
   h->SetBinContent(3378,0.5874827);
   h->SetBinContent(3379,0.8681689);
   h->SetBinContent(3380,0.9660827);
   h->SetBinContent(3381,1.29899);
   h->SetBinContent(3382,1.155383);
   h->SetBinContent(3383,1.233714);
   h->SetBinContent(3384,1.16191);
   h->SetBinContent(3385,1.266352);
   h->SetBinContent(3386,1.129272);
   h->SetBinContent(3387,1.063996);
   h->SetBinContent(3388,1.090107);
   h->SetBinContent(3389,0.8551137);
   h->SetBinContent(3390,0.913862);
   h->SetBinContent(3391,0.881224);
   h->SetBinContent(3392,0.7571999);
   h->SetBinContent(3393,0.6331758);
   h->SetBinContent(3394,0.5809551);
   h->SetBinContent(3395,0.5026241);
   h->SetBinContent(3396,0.6527586);
   h->SetBinContent(3397,0.4373482);
   h->SetBinContent(3398,0.5222068);
   h->SetBinContent(3399,0.3720724);
   h->SetBinContent(3400,0.3263793);
   h->SetBinContent(3401,0.3198517);
   h->SetBinContent(3402,0.2937413);
   h->SetBinContent(3403,0.2088827);
   h->SetBinContent(3404,0.2219379);
   h->SetBinContent(3405,0.156662);
   h->SetBinContent(3406,0.1893);
   h->SetBinContent(3407,0.07833102);
   h->SetBinContent(3408,0.1827724);
   h->SetBinContent(3409,0.09791379);
   h->SetBinContent(3410,0.09138619);
   h->SetBinContent(3411,0.09138619);
   h->SetBinContent(3412,0.05222068);
   h->SetBinContent(3413,0.06527586);
   h->SetBinContent(3414,0.03263793);
   h->SetBinContent(3415,0.03263793);
   h->SetBinContent(3416,0.07180344);
   h->SetBinContent(3417,0.01305517);
   h->SetBinContent(3418,0.01305517);
   h->SetBinContent(3419,0.02611034);
   h->SetBinContent(3420,0.01958276);
   h->SetBinContent(3421,0.01305517);
   h->SetBinContent(3423,0.006527585);
   h->SetBinContent(3424,0.01305517);
   h->SetBinContent(3425,0.006527585);
   h->SetBinContent(3428,0.01958276);
   h->SetBinContent(3431,0.006527585);
   h->SetBinContent(3478,0.06527586);
   h->SetBinContent(3479,0.3981827);
   h->SetBinContent(3480,0.5548448);
   h->SetBinContent(3481,0.9660827);
   h->SetBinContent(3482,1.024831);
   h->SetBinContent(3483,1.155383);
   h->SetBinContent(3484,1.338155);
   h->SetBinContent(3485,1.370793);
   h->SetBinContent(3486,1.083579);
   h->SetBinContent(3487,1.246769);
   h->SetBinContent(3488,1.188021);
   h->SetBinContent(3489,1.063996);
   h->SetBinContent(3490,0.9530275);
   h->SetBinContent(3491,0.9334447);
   h->SetBinContent(3492,0.8355309);
   h->SetBinContent(3493,0.9203895);
   h->SetBinContent(3494,0.8159482);
   h->SetBinContent(3495,0.6984516);
   h->SetBinContent(3496,0.5809551);
   h->SetBinContent(3497,0.6397033);
   h->SetBinContent(3498,0.4242931);
   h->SetBinContent(3499,0.4960965);
   h->SetBinContent(3500,0.4830413);
   h->SetBinContent(3501,0.4438758);
   h->SetBinContent(3502,0.2806862);
   h->SetBinContent(3503,0.3067965);
   h->SetBinContent(3504,0.3524896);
   h->SetBinContent(3505,0.2219379);
   h->SetBinContent(3506,0.2284655);
   h->SetBinContent(3507,0.1958276);
   h->SetBinContent(3508,0.2545758);
   h->SetBinContent(3509,0.1893);
   h->SetBinContent(3510,0.110969);
   h->SetBinContent(3511,0.1044414);
   h->SetBinContent(3512,0.08485861);
   h->SetBinContent(3513,0.06527586);
   h->SetBinContent(3514,0.07180344);
   h->SetBinContent(3515,0.03916551);
   h->SetBinContent(3516,0.02611034);
   h->SetBinContent(3517,0.05874827);
   h->SetBinContent(3518,0.03263793);
   h->SetBinContent(3519,0.03263793);
   h->SetBinContent(3520,0.03916551);
   h->SetBinContent(3521,0.02611034);
   h->SetBinContent(3522,0.006527585);
   h->SetBinContent(3523,0.01305517);
   h->SetBinContent(3524,0.01305517);
   h->SetBinContent(3525,0.006527585);
   h->SetBinContent(3526,0.006527585);
   h->SetBinContent(3527,0.006527585);
   h->SetBinContent(3528,0.01305517);
   h->SetBinContent(3531,0.006527585);
   h->SetBinContent(3532,0.006527585);
   h->SetBinContent(3533,0.006527585);
   h->SetBinContent(3580,0.1174965);
   h->SetBinContent(3581,0.3590172);
   h->SetBinContent(3582,0.6266482);
   h->SetBinContent(3583,0.9595551);
   h->SetBinContent(3584,1.037886);
   h->SetBinContent(3585,1.253296);
   h->SetBinContent(3586,1.364265);
   h->SetBinContent(3587,1.279407);
   h->SetBinContent(3588,1.246769);
   h->SetBinContent(3589,1.253296);
   h->SetBinContent(3590,1.122745);
   h->SetBinContent(3591,1.005248);
   h->SetBinContent(3592,1.024831);
   h->SetBinContent(3593,0.992193);
   h->SetBinContent(3594,0.802893);
   h->SetBinContent(3595,0.8877516);
   h->SetBinContent(3596,0.646231);
   h->SetBinContent(3597,0.6658137);
   h->SetBinContent(3598,0.6397033);
   h->SetBinContent(3599,0.5483172);
   h->SetBinContent(3600,0.4765137);
   h->SetBinContent(3601,0.4112379);
   h->SetBinContent(3602,0.4177655);
   h->SetBinContent(3603,0.3981827);
   h->SetBinContent(3604,0.3590172);
   h->SetBinContent(3605,0.345962);
   h->SetBinContent(3606,0.3263793);
   h->SetBinContent(3607,0.1893);
   h->SetBinContent(3608,0.267631);
   h->SetBinContent(3609,0.1697172);
   h->SetBinContent(3610,0.1762448);
   h->SetBinContent(3611,0.2154103);
   h->SetBinContent(3612,0.1174965);
   h->SetBinContent(3613,0.08485861);
   h->SetBinContent(3614,0.1240241);
   h->SetBinContent(3615,0.06527586);
   h->SetBinContent(3616,0.05222068);
   h->SetBinContent(3617,0.03263793);
   h->SetBinContent(3618,0.02611034);
   h->SetBinContent(3619,0.03916551);
   h->SetBinContent(3620,0.02611034);
   h->SetBinContent(3621,0.01958276);
   h->SetBinContent(3622,0.01305517);
   h->SetBinContent(3623,0.01958276);
   h->SetBinContent(3624,0.006527585);
   h->SetBinContent(3625,0.006527585);
   h->SetBinContent(3626,0.01958276);
   h->SetBinContent(3628,0.006527585);
   h->SetBinContent(3630,0.006527585);
   h->SetBinContent(3633,0.006527585);
   h->SetBinContent(3639,0.006527585);
   h->SetBinContent(3682,0.1827724);
   h->SetBinContent(3683,0.456931);
   h->SetBinContent(3684,0.7571999);
   h->SetBinContent(3685,1.037886);
   h->SetBinContent(3686,1.142327);
   h->SetBinContent(3687,1.338155);
   h->SetBinContent(3688,1.409958);
   h->SetBinContent(3689,1.233714);
   h->SetBinContent(3690,1.403431);
   h->SetBinContent(3691,1.122745);
   h->SetBinContent(3692,1.227186);
   h->SetBinContent(3693,1.10969);
   h->SetBinContent(3694,1.005248);
   h->SetBinContent(3695,0.9660827);
   h->SetBinContent(3696,0.8746965);
   h->SetBinContent(3697,0.7767827);
   h->SetBinContent(3698,0.6527586);
   h->SetBinContent(3699,0.724562);
   h->SetBinContent(3700,0.5222068);
   h->SetBinContent(3701,0.7049792);
   h->SetBinContent(3702,0.4960965);
   h->SetBinContent(3703,0.4047103);
   h->SetBinContent(3704,0.3720724);
   h->SetBinContent(3705,0.3786);
   h->SetBinContent(3706,0.3198517);
   h->SetBinContent(3707,0.2872138);
   h->SetBinContent(3708,0.2284655);
   h->SetBinContent(3709,0.2611034);
   h->SetBinContent(3710,0.1958276);
   h->SetBinContent(3711,0.1893);
   h->SetBinContent(3712,0.2023551);
   h->SetBinContent(3713,0.1697172);
   h->SetBinContent(3714,0.110969);
   h->SetBinContent(3715,0.08485861);
   h->SetBinContent(3716,0.1174965);
   h->SetBinContent(3717,0.07833102);
   h->SetBinContent(3718,0.1174965);
   h->SetBinContent(3719,0.0456931);
   h->SetBinContent(3720,0.03916551);
   h->SetBinContent(3721,0.01305517);
   h->SetBinContent(3722,0.03916551);
   h->SetBinContent(3723,0.03263793);
   h->SetBinContent(3724,0.03263793);
   h->SetBinContent(3726,0.01958276);
   h->SetBinContent(3727,0.01958276);
   h->SetBinContent(3730,0.01305517);
   h->SetBinContent(3732,0.006527585);
   h->SetBinContent(3735,0.006527585);
   h->SetBinContent(3741,0.006527585);
   h->SetBinContent(3783,0.006527585);
   h->SetBinContent(3784,0.1174965);
   h->SetBinContent(3785,0.3655448);
   h->SetBinContent(3786,0.7180344);
   h->SetBinContent(3787,1.129272);
   h->SetBinContent(3788,1.305517);
   h->SetBinContent(3789,1.35121);
   h->SetBinContent(3790,1.468707);
   h->SetBinContent(3791,1.35121);
   h->SetBinContent(3792,1.481762);
   h->SetBinContent(3793,1.155383);
   h->SetBinContent(3794,1.168438);
   h->SetBinContent(3795,1.279407);
   h->SetBinContent(3796,1.018303);
   h->SetBinContent(3797,0.9726102);
   h->SetBinContent(3798,0.9660827);
   h->SetBinContent(3799,0.7637275);
   h->SetBinContent(3800,0.7310895);
   h->SetBinContent(3801,0.6592861);
   h->SetBinContent(3802,0.6592861);
   h->SetBinContent(3803,0.646231);
   h->SetBinContent(3804,0.5678999);
   h->SetBinContent(3805,0.4308206);
   h->SetBinContent(3806,0.4047103);
   h->SetBinContent(3807,0.5287344);
   h->SetBinContent(3808,0.345962);
   h->SetBinContent(3809,0.3394344);
   h->SetBinContent(3810,0.2545758);
   h->SetBinContent(3811,0.2611034);
   h->SetBinContent(3812,0.1697172);
   h->SetBinContent(3813,0.156662);
   h->SetBinContent(3814,0.1436069);
   h->SetBinContent(3815,0.1501345);
   h->SetBinContent(3816,0.1762448);
   h->SetBinContent(3817,0.1827724);
   h->SetBinContent(3818,0.09791379);
   h->SetBinContent(3819,0.07180344);
   h->SetBinContent(3820,0.09138619);
   h->SetBinContent(3821,0.0456931);
   h->SetBinContent(3822,0.0456931);
   h->SetBinContent(3823,0.03916551);
   h->SetBinContent(3824,0.03263793);
   h->SetBinContent(3825,0.03263793);
   h->SetBinContent(3826,0.01958276);
   h->SetBinContent(3827,0.03263793);
   h->SetBinContent(3828,0.01958276);
   h->SetBinContent(3829,0.01305517);
   h->SetBinContent(3830,0.01305517);
   h->SetBinContent(3841,0.006527585);
   h->SetBinContent(3886,0.1631896);
   h->SetBinContent(3887,0.4960965);
   h->SetBinContent(3888,0.8159482);
   h->SetBinContent(3889,0.9334447);
   h->SetBinContent(3890,1.253296);
   h->SetBinContent(3891,1.285934);
   h->SetBinContent(3892,1.494817);
   h->SetBinContent(3893,1.481762);
   h->SetBinContent(3894,1.48829);
   h->SetBinContent(3895,1.227186);
   h->SetBinContent(3896,1.090107);
   h->SetBinContent(3897,1.181493);
   h->SetBinContent(3898,1.168438);
   h->SetBinContent(3899,0.992193);
   h->SetBinContent(3900,1.011776);
   h->SetBinContent(3901,0.7833103);
   h->SetBinContent(3902,0.7702551);
   h->SetBinContent(3903,0.6658137);
   h->SetBinContent(3904,0.7115068);
   h->SetBinContent(3905,0.5874827);
   h->SetBinContent(3906,0.4634586);
   h->SetBinContent(3907,0.4504034);
   h->SetBinContent(3908,0.3786);
   h->SetBinContent(3909,0.4830413);
   h->SetBinContent(3910,0.3198517);
   h->SetBinContent(3911,0.2806862);
   h->SetBinContent(3912,0.2349931);
   h->SetBinContent(3913,0.2545758);
   h->SetBinContent(3914,0.267631);
   h->SetBinContent(3915,0.2349931);
   h->SetBinContent(3916,0.1893);
   h->SetBinContent(3917,0.1370793);
   h->SetBinContent(3918,0.1958276);
   h->SetBinContent(3919,0.1240241);
   h->SetBinContent(3920,0.07833102);
   h->SetBinContent(3921,0.09791379);
   h->SetBinContent(3922,0.03916551);
   h->SetBinContent(3923,0.07180344);
   h->SetBinContent(3924,0.0456931);
   h->SetBinContent(3925,0.03916551);
   h->SetBinContent(3926,0.006527585);
   h->SetBinContent(3927,0.01958276);
   h->SetBinContent(3928,0.01305517);
   h->SetBinContent(3929,0.02611034);
   h->SetBinContent(3930,0.006527585);
   h->SetBinContent(3933,0.006527585);
   h->SetBinContent(3935,0.006527585);
   h->SetBinContent(3988,0.1893);
   h->SetBinContent(3989,0.5091516);
   h->SetBinContent(3990,0.7963654);
   h->SetBinContent(3991,0.8746965);
   h->SetBinContent(3992,1.35121);
   h->SetBinContent(3993,1.416486);
   h->SetBinContent(3994,1.318572);
   h->SetBinContent(3995,1.305517);
   h->SetBinContent(3996,1.344683);
   h->SetBinContent(3997,1.246769);
   h->SetBinContent(3998,1.194548);
   h->SetBinContent(3999,1.253296);
   h->SetBinContent(4000,1.044414);
   h->SetBinContent(4001,1.011776);
   h->SetBinContent(4002,1.031358);
   h->SetBinContent(4003,0.9008068);
   h->SetBinContent(4004,0.7702551);
   h->SetBinContent(4005,0.7767827);
   h->SetBinContent(4006,0.5548448);
   h->SetBinContent(4007,0.5809551);
   h->SetBinContent(4008,0.5026241);
   h->SetBinContent(4009,0.5548448);
   h->SetBinContent(4010,0.4895689);
   h->SetBinContent(4011,0.3198517);
   h->SetBinContent(4012,0.3720724);
   h->SetBinContent(4013,0.2741586);
   h->SetBinContent(4014,0.2806862);
   h->SetBinContent(4015,0.2154103);
   h->SetBinContent(4016,0.2284655);
   h->SetBinContent(4017,0.2415207);
   h->SetBinContent(4018,0.1893);
   h->SetBinContent(4019,0.1697172);
   h->SetBinContent(4020,0.110969);
   h->SetBinContent(4021,0.1044414);
   h->SetBinContent(4022,0.07833102);
   h->SetBinContent(4023,0.09138619);
   h->SetBinContent(4024,0.07833102);
   h->SetBinContent(4025,0.07180344);
   h->SetBinContent(4026,0.07180344);
   h->SetBinContent(4027,0.03916551);
   h->SetBinContent(4028,0.03916551);
   h->SetBinContent(4029,0.006527585);
   h->SetBinContent(4030,0.01958276);
   h->SetBinContent(4032,0.006527585);
   h->SetBinContent(4034,0.006527585);
   h->SetBinContent(4035,0.006527585);
   h->SetBinContent(4089,0.006527585);
   h->SetBinContent(4090,0.2154103);
   h->SetBinContent(4091,0.535262);
   h->SetBinContent(4092,0.7767827);
   h->SetBinContent(4093,1.181493);
   h->SetBinContent(4094,1.344683);
   h->SetBinContent(4095,1.533983);
   h->SetBinContent(4096,1.481762);
   h->SetBinContent(4097,1.468707);
   h->SetBinContent(4098,1.220659);
   h->SetBinContent(4099,1.201076);
   h->SetBinContent(4100,1.148855);
   h->SetBinContent(4101,1.090107);
   h->SetBinContent(4102,1.16191);
   h->SetBinContent(4103,1.116217);
   h->SetBinContent(4104,0.9660827);
   h->SetBinContent(4105,0.7637275);
   h->SetBinContent(4106,0.8420585);
   h->SetBinContent(4107,0.6723413);
   h->SetBinContent(4108,0.6919241);
   h->SetBinContent(4109,0.5483172);
   h->SetBinContent(4110,0.5874827);
   h->SetBinContent(4111,0.4438758);
   h->SetBinContent(4112,0.4308206);
   h->SetBinContent(4113,0.3786);
   h->SetBinContent(4114,0.3786);
   h->SetBinContent(4115,0.2415207);
   h->SetBinContent(4116,0.2219379);
   h->SetBinContent(4117,0.2806862);
   h->SetBinContent(4118,0.2088827);
   h->SetBinContent(4119,0.1893);
   h->SetBinContent(4120,0.1501345);
   h->SetBinContent(4121,0.1827724);
   h->SetBinContent(4122,0.1044414);
   h->SetBinContent(4123,0.07833102);
   h->SetBinContent(4124,0.09138619);
   h->SetBinContent(4125,0.09791379);
   h->SetBinContent(4126,0.03916551);
   h->SetBinContent(4127,0.0456931);
   h->SetBinContent(4128,0.0456931);
   h->SetBinContent(4129,0.02611034);
   h->SetBinContent(4130,0.01305517);
   h->SetBinContent(4131,0.01958276);
   h->SetBinContent(4133,0.006527585);
   h->SetBinContent(4134,0.01305517);
   h->SetBinContent(4136,0.006527585);
   h->SetBinContent(4140,0.006527585);
   h->SetBinContent(4191,0.006527585);
   h->SetBinContent(4192,0.2545758);
   h->SetBinContent(4193,0.5744275);
   h->SetBinContent(4194,0.8616413);
   h->SetBinContent(4195,1.044414);
   h->SetBinContent(4196,1.292462);
   h->SetBinContent(4197,1.644952);
   h->SetBinContent(4198,1.527455);
   h->SetBinContent(4199,1.344683);
   h->SetBinContent(4200,1.54051);
   h->SetBinContent(4201,1.494817);
   h->SetBinContent(4202,1.305517);
   h->SetBinContent(4203,1.096634);
   h->SetBinContent(4204,1.10969);
   h->SetBinContent(4205,1.16191);
   h->SetBinContent(4206,0.9334447);
   h->SetBinContent(4207,0.9008068);
   h->SetBinContent(4208,0.7702551);
   h->SetBinContent(4209,0.6723413);
   h->SetBinContent(4210,0.6527586);
   h->SetBinContent(4211,0.6527586);
   h->SetBinContent(4212,0.4504034);
   h->SetBinContent(4213,0.5026241);
   h->SetBinContent(4214,0.4765137);
   h->SetBinContent(4215,0.4960965);
   h->SetBinContent(4216,0.3198517);
   h->SetBinContent(4217,0.3133241);
   h->SetBinContent(4218,0.2415207);
   h->SetBinContent(4219,0.2937413);
   h->SetBinContent(4220,0.2284655);
   h->SetBinContent(4221,0.1501345);
   h->SetBinContent(4222,0.1827724);
   h->SetBinContent(4223,0.1436069);
   h->SetBinContent(4224,0.1174965);
   h->SetBinContent(4225,0.05222068);
   h->SetBinContent(4226,0.03916551);
   h->SetBinContent(4227,0.05874827);
   h->SetBinContent(4228,0.05874827);
   h->SetBinContent(4229,0.06527586);
   h->SetBinContent(4230,0.03916551);
   h->SetBinContent(4231,0.02611034);
   h->SetBinContent(4232,0.01958276);
   h->SetBinContent(4233,0.006527585);
   h->SetBinContent(4234,0.01305517);
   h->SetBinContent(4236,0.006527585);
   h->SetBinContent(4237,0.01305517);
   h->SetBinContent(4294,0.2284655);
   h->SetBinContent(4295,0.5809551);
   h->SetBinContent(4296,0.9269171);
   h->SetBinContent(4297,1.142327);
   h->SetBinContent(4298,1.220659);
   h->SetBinContent(4299,1.390376);
   h->SetBinContent(4300,1.475234);
   h->SetBinContent(4301,1.390376);
   h->SetBinContent(4302,1.527455);
   h->SetBinContent(4303,1.475234);
   h->SetBinContent(4304,1.272879);
   h->SetBinContent(4305,1.1358);
   h->SetBinContent(4306,1.070524);
   h->SetBinContent(4307,1.050941);
   h->SetBinContent(4308,0.9203895);
   h->SetBinContent(4309,0.913862);
   h->SetBinContent(4310,0.7310895);
   h->SetBinContent(4311,0.6658137);
   h->SetBinContent(4312,0.7637275);
   h->SetBinContent(4313,0.6919241);
   h->SetBinContent(4314,0.6266482);
   h->SetBinContent(4315,0.4699862);
   h->SetBinContent(4316,0.4960965);
   h->SetBinContent(4317,0.4112379);
   h->SetBinContent(4318,0.3329069);
   h->SetBinContent(4319,0.3133241);
   h->SetBinContent(4320,0.267631);
   h->SetBinContent(4321,0.1893);
   h->SetBinContent(4322,0.2480482);
   h->SetBinContent(4323,0.1305517);
   h->SetBinContent(4324,0.1240241);
   h->SetBinContent(4325,0.1436069);
   h->SetBinContent(4326,0.1044414);
   h->SetBinContent(4327,0.1044414);
   h->SetBinContent(4328,0.0456931);
   h->SetBinContent(4329,0.06527586);
   h->SetBinContent(4330,0.02611034);
   h->SetBinContent(4331,0.01305517);
   h->SetBinContent(4332,0.0456931);
   h->SetBinContent(4333,0.01958276);
   h->SetBinContent(4334,0.0456931);
   h->SetBinContent(4335,0.01958276);
   h->SetBinContent(4336,0.01958276);
   h->SetBinContent(4337,0.006527585);
   h->SetBinContent(4338,0.01958276);
   h->SetBinContent(4339,0.006527585);
   h->SetBinContent(4340,0.006527585);
   h->SetBinContent(4343,0.006527585);
   h->SetBinContent(4395,0.01958276);
   h->SetBinContent(4396,0.2480482);
   h->SetBinContent(4397,0.4438758);
   h->SetBinContent(4398,0.9595551);
   h->SetBinContent(4399,1.344683);
   h->SetBinContent(4400,1.3251);
   h->SetBinContent(4401,1.409958);
   h->SetBinContent(4402,1.481762);
   h->SetBinContent(4403,1.586203);
   h->SetBinContent(4404,1.259824);
   h->SetBinContent(4405,1.29899);
   h->SetBinContent(4406,1.168438);
   h->SetBinContent(4407,1.285934);
   h->SetBinContent(4408,1.233714);
   h->SetBinContent(4409,1.096634);
   h->SetBinContent(4410,0.9203895);
   h->SetBinContent(4411,0.9008068);
   h->SetBinContent(4412,0.9334447);
   h->SetBinContent(4413,0.5940103);
   h->SetBinContent(4414,0.5156792);
   h->SetBinContent(4415,0.5613724);
   h->SetBinContent(4416,0.4634586);
   h->SetBinContent(4417,0.4699862);
   h->SetBinContent(4418,0.4177655);
   h->SetBinContent(4419,0.3916551);
   h->SetBinContent(4420,0.3394344);
   h->SetBinContent(4421,0.2937413);
   h->SetBinContent(4422,0.2611034);
   h->SetBinContent(4423,0.2088827);
   h->SetBinContent(4424,0.1697172);
   h->SetBinContent(4425,0.1631896);
   h->SetBinContent(4426,0.1827724);
   h->SetBinContent(4427,0.08485861);
   h->SetBinContent(4428,0.1044414);
   h->SetBinContent(4429,0.07833102);
   h->SetBinContent(4430,0.09138619);
   h->SetBinContent(4431,0.07833102);
   h->SetBinContent(4432,0.03263793);
   h->SetBinContent(4433,0.03916551);
   h->SetBinContent(4434,0.02611034);
   h->SetBinContent(4435,0.01305517);
   h->SetBinContent(4436,0.006527585);
   h->SetBinContent(4437,0.01305517);
   h->SetBinContent(4438,0.006527585);
   h->SetBinContent(4439,0.006527585);
   h->SetBinContent(4440,0.006527585);
   h->SetBinContent(4442,0.006527585);
   h->SetBinContent(4497,0.01305517);
   h->SetBinContent(4498,0.1762448);
   h->SetBinContent(4499,0.6723413);
   h->SetBinContent(4500,0.8355309);
   h->SetBinContent(4501,1.16191);
   h->SetBinContent(4502,1.468707);
   h->SetBinContent(4503,1.409958);
   h->SetBinContent(4504,1.494817);
   h->SetBinContent(4505,1.638424);
   h->SetBinContent(4506,1.481762);
   h->SetBinContent(4507,1.305517);
   h->SetBinContent(4508,1.279407);
   h->SetBinContent(4509,1.259824);
   h->SetBinContent(4510,1.259824);
   h->SetBinContent(4511,1.233714);
   h->SetBinContent(4512,0.881224);
   h->SetBinContent(4513,0.8746965);
   h->SetBinContent(4514,0.7833103);
   h->SetBinContent(4515,0.7702551);
   h->SetBinContent(4516,0.6592861);
   h->SetBinContent(4517,0.6005379);
   h->SetBinContent(4518,0.5809551);
   h->SetBinContent(4519,0.5091516);
   h->SetBinContent(4520,0.3655448);
   h->SetBinContent(4521,0.3198517);
   h->SetBinContent(4522,0.2872138);
   h->SetBinContent(4523,0.2219379);
   h->SetBinContent(4524,0.2611034);
   h->SetBinContent(4525,0.2415207);
   h->SetBinContent(4526,0.1370793);
   h->SetBinContent(4527,0.1501345);
   h->SetBinContent(4528,0.156662);
   h->SetBinContent(4529,0.09138619);
   h->SetBinContent(4530,0.110969);
   h->SetBinContent(4531,0.07833102);
   h->SetBinContent(4532,0.07180344);
   h->SetBinContent(4533,0.006527585);
   h->SetBinContent(4534,0.05222068);
   h->SetBinContent(4535,0.03916551);
   h->SetBinContent(4537,0.01958276);
   h->SetBinContent(4538,0.01305517);
   h->SetBinContent(4539,0.01305517);
   h->SetBinContent(4543,0.006527585);
   h->SetBinContent(4599,0.01305517);
   h->SetBinContent(4600,0.2415207);
   h->SetBinContent(4601,0.6658137);
   h->SetBinContent(4602,0.881224);
   h->SetBinContent(4603,1.181493);
   h->SetBinContent(4604,1.390376);
   h->SetBinContent(4605,1.475234);
   h->SetBinContent(4606,1.35121);
   h->SetBinContent(4607,1.553565);
   h->SetBinContent(4608,1.409958);
   h->SetBinContent(4609,1.338155);
   h->SetBinContent(4610,1.416486);
   h->SetBinContent(4611,1.155383);
   h->SetBinContent(4612,1.227186);
   h->SetBinContent(4613,0.992193);
   h->SetBinContent(4614,0.992193);
   h->SetBinContent(4615,0.8290033);
   h->SetBinContent(4616,0.913862);
   h->SetBinContent(4617,0.6201206);
   h->SetBinContent(4618,0.6658137);
   h->SetBinContent(4619,0.5417897);
   h->SetBinContent(4620,0.5222068);
   h->SetBinContent(4621,0.456931);
   h->SetBinContent(4622,0.345962);
   h->SetBinContent(4623,0.3524896);
   h->SetBinContent(4624,0.3133241);
   h->SetBinContent(4625,0.2806862);
   h->SetBinContent(4626,0.3067965);
   h->SetBinContent(4627,0.2219379);
   h->SetBinContent(4628,0.2023551);
   h->SetBinContent(4629,0.1436069);
   h->SetBinContent(4630,0.1240241);
   h->SetBinContent(4631,0.110969);
   h->SetBinContent(4632,0.03916551);
   h->SetBinContent(4633,0.07833102);
   h->SetBinContent(4634,0.0456931);
   h->SetBinContent(4635,0.0456931);
   h->SetBinContent(4636,0.01958276);
   h->SetBinContent(4637,0.01305517);
   h->SetBinContent(4638,0.01305517);
   h->SetBinContent(4641,0.006527585);
   h->SetBinContent(4645,0.006527585);
   h->SetBinContent(4701,0.01305517);
   h->SetBinContent(4702,0.267631);
   h->SetBinContent(4703,0.6984516);
   h->SetBinContent(4704,1.083579);
   h->SetBinContent(4705,1.207603);
   h->SetBinContent(4706,1.462179);
   h->SetBinContent(4707,1.533983);
   h->SetBinContent(4708,1.416486);
   h->SetBinContent(4709,1.468707);
   h->SetBinContent(4710,1.507872);
   h->SetBinContent(4711,1.449124);
   h->SetBinContent(4712,1.279407);
   h->SetBinContent(4713,0.9269171);
   h->SetBinContent(4714,1.142327);
   h->SetBinContent(4715,1.037886);
   h->SetBinContent(4716,0.8616413);
   h->SetBinContent(4717,0.802893);
   h->SetBinContent(4718,0.7506723);
   h->SetBinContent(4719,0.6984516);
   h->SetBinContent(4720,0.7180344);
   h->SetBinContent(4721,0.4830413);
   h->SetBinContent(4722,0.5874827);
   h->SetBinContent(4723,0.3655448);
   h->SetBinContent(4724,0.3916551);
   h->SetBinContent(4725,0.345962);
   h->SetBinContent(4726,0.2611034);
   h->SetBinContent(4727,0.2545758);
   h->SetBinContent(4728,0.2154103);
   h->SetBinContent(4729,0.156662);
   h->SetBinContent(4730,0.1762448);
   h->SetBinContent(4731,0.1370793);
   h->SetBinContent(4732,0.1174965);
   h->SetBinContent(4733,0.07833102);
   h->SetBinContent(4734,0.07180344);
   h->SetBinContent(4735,0.02611034);
   h->SetBinContent(4736,0.02611034);
   h->SetBinContent(4737,0.0456931);
   h->SetBinContent(4738,0.01958276);
   h->SetBinContent(4739,0.006527585);
   h->SetBinContent(4740,0.01958276);
   h->SetBinContent(4741,0.006527585);
   h->SetBinContent(4742,0.01958276);
   h->SetBinContent(4803,0.03263793);
   h->SetBinContent(4804,0.2480482);
   h->SetBinContent(4805,0.6266482);
   h->SetBinContent(4806,1.024831);
   h->SetBinContent(4807,1.227186);
   h->SetBinContent(4808,1.331627);
   h->SetBinContent(4809,1.520927);
   h->SetBinContent(4810,1.416486);
   h->SetBinContent(4811,1.501345);
   h->SetBinContent(4812,1.455652);
   h->SetBinContent(4813,1.547038);
   h->SetBinContent(4814,1.357738);
   h->SetBinContent(4815,1.272879);
   h->SetBinContent(4816,1.233714);
   h->SetBinContent(4817,1.031358);
   h->SetBinContent(4818,1.10969);
   h->SetBinContent(4819,0.7833103);
   h->SetBinContent(4820,0.7310895);
   h->SetBinContent(4821,0.7506723);
   h->SetBinContent(4822,0.6331758);
   h->SetBinContent(4823,0.5417897);
   h->SetBinContent(4824,0.5222068);
   h->SetBinContent(4825,0.4242931);
   h->SetBinContent(4826,0.4308206);
   h->SetBinContent(4827,0.2741586);
   h->SetBinContent(4828,0.2023551);
   h->SetBinContent(4829,0.1958276);
   h->SetBinContent(4830,0.156662);
   h->SetBinContent(4831,0.1893);
   h->SetBinContent(4832,0.1762448);
   h->SetBinContent(4833,0.110969);
   h->SetBinContent(4834,0.05222068);
   h->SetBinContent(4835,0.09791379);
   h->SetBinContent(4836,0.06527586);
   h->SetBinContent(4837,0.05222068);
   h->SetBinContent(4838,0.03263793);
   h->SetBinContent(4839,0.01305517);
   h->SetBinContent(4840,0.01305517);
   h->SetBinContent(4841,0.006527585);
   h->SetBinContent(4848,0.006527585);
   h->SetBinContent(4905,0.006527585);
   h->SetBinContent(4906,0.3786);
   h->SetBinContent(4907,0.7376171);
   h->SetBinContent(4908,0.9203895);
   h->SetBinContent(4909,1.292462);
   h->SetBinContent(4910,1.409958);
   h->SetBinContent(4911,1.618841);
   h->SetBinContent(4912,1.442596);
   h->SetBinContent(4913,1.383848);
   h->SetBinContent(4914,1.403431);
   h->SetBinContent(4915,1.481762);
   h->SetBinContent(4916,1.233714);
   h->SetBinContent(4917,1.090107);
   h->SetBinContent(4918,1.227186);
   h->SetBinContent(4919,0.8355309);
   h->SetBinContent(4920,0.9073344);
   h->SetBinContent(4921,0.881224);
   h->SetBinContent(4922,0.6658137);
   h->SetBinContent(4923,0.6527586);
   h->SetBinContent(4924,0.7115068);
   h->SetBinContent(4925,0.4765137);
   h->SetBinContent(4926,0.3916551);
   h->SetBinContent(4927,0.4242931);
   h->SetBinContent(4928,0.3394344);
   h->SetBinContent(4929,0.3002689);
   h->SetBinContent(4930,0.2154103);
   h->SetBinContent(4931,0.2480482);
   h->SetBinContent(4932,0.1697172);
   h->SetBinContent(4933,0.1631896);
   h->SetBinContent(4934,0.1697172);
   h->SetBinContent(4935,0.08485861);
   h->SetBinContent(4936,0.07833102);
   h->SetBinContent(4937,0.08485861);
   h->SetBinContent(4938,0.03916551);
   h->SetBinContent(4939,0.03916551);
   h->SetBinContent(4940,0.006527585);
   h->SetBinContent(4941,0.006527585);
   h->SetBinContent(4942,0.01958276);
   h->SetBinContent(4943,0.006527585);
   h->SetBinContent(5007,0.02611034);
   h->SetBinContent(5008,0.3851275);
   h->SetBinContent(5009,0.6658137);
   h->SetBinContent(5010,1.057469);
   h->SetBinContent(5011,1.357738);
   h->SetBinContent(5012,1.520927);
   h->SetBinContent(5013,1.566621);
   h->SetBinContent(5014,1.429541);
   h->SetBinContent(5015,1.566621);
   h->SetBinContent(5016,1.5144);
   h->SetBinContent(5017,1.246769);
   h->SetBinContent(5018,1.181493);
   h->SetBinContent(5019,1.148855);
   h->SetBinContent(5020,1.037886);
   h->SetBinContent(5021,0.9660827);
   h->SetBinContent(5022,0.9399723);
   h->SetBinContent(5023,0.8942792);
   h->SetBinContent(5024,0.6397033);
   h->SetBinContent(5025,0.6658137);
   h->SetBinContent(5026,0.6005379);
   h->SetBinContent(5027,0.5222068);
   h->SetBinContent(5028,0.3655448);
   h->SetBinContent(5029,0.3981827);
   h->SetBinContent(5030,0.3524896);
   h->SetBinContent(5031,0.2415207);
   h->SetBinContent(5032,0.2741586);
   h->SetBinContent(5033,0.2480482);
   h->SetBinContent(5034,0.1827724);
   h->SetBinContent(5035,0.110969);
   h->SetBinContent(5036,0.1174965);
   h->SetBinContent(5037,0.05874827);
   h->SetBinContent(5038,0.09791379);
   h->SetBinContent(5039,0.0456931);
   h->SetBinContent(5040,0.01958276);
   h->SetBinContent(5041,0.03263793);
   h->SetBinContent(5042,0.02611034);
   h->SetBinContent(5044,0.006527585);
   h->SetBinContent(5045,0.006527585);
   h->SetBinContent(5049,0.006527585);
   h->SetBinContent(5052,0.006527585);
   h->SetBinContent(5109,0.01305517);
   h->SetBinContent(5110,0.345962);
   h->SetBinContent(5111,0.7702551);
   h->SetBinContent(5112,0.9334447);
   h->SetBinContent(5113,1.403431);
   h->SetBinContent(5114,1.48829);
   h->SetBinContent(5115,1.48829);
   h->SetBinContent(5116,1.553565);
   h->SetBinContent(5117,1.579676);
   h->SetBinContent(5118,1.429541);
   h->SetBinContent(5119,1.377321);
   h->SetBinContent(5120,1.259824);
   h->SetBinContent(5121,1.096634);
   h->SetBinContent(5122,1.10969);
   h->SetBinContent(5123,1.070524);
   h->SetBinContent(5124,1.031358);
   h->SetBinContent(5125,0.7898378);
   h->SetBinContent(5126,0.6919241);
   h->SetBinContent(5127,0.5940103);
   h->SetBinContent(5128,0.4830413);
   h->SetBinContent(5129,0.4047103);
   h->SetBinContent(5130,0.3720724);
   h->SetBinContent(5131,0.3198517);
   h->SetBinContent(5132,0.2806862);
   h->SetBinContent(5133,0.2154103);
   h->SetBinContent(5134,0.1958276);
   h->SetBinContent(5135,0.2154103);
   h->SetBinContent(5136,0.1240241);
   h->SetBinContent(5137,0.09138619);
   h->SetBinContent(5138,0.110969);
   h->SetBinContent(5139,0.07180344);
   h->SetBinContent(5140,0.05874827);
   h->SetBinContent(5141,0.02611034);
   h->SetBinContent(5142,0.01958276);
   h->SetBinContent(5143,0.02611034);
   h->SetBinContent(5144,0.01958276);
   h->SetBinContent(5145,0.006527585);
   h->SetBinContent(5147,0.006527585);
   h->SetBinContent(5211,0.03916551);
   h->SetBinContent(5212,0.2545758);
   h->SetBinContent(5213,0.7310895);
   h->SetBinContent(5214,1.005248);
   h->SetBinContent(5215,1.318572);
   h->SetBinContent(5216,1.259824);
   h->SetBinContent(5217,1.305517);
   h->SetBinContent(5218,1.481762);
   h->SetBinContent(5219,1.338155);
   h->SetBinContent(5220,1.416486);
   h->SetBinContent(5221,1.318572);
   h->SetBinContent(5222,1.063996);
   h->SetBinContent(5223,1.201076);
   h->SetBinContent(5224,0.8159482);
   h->SetBinContent(5225,0.9203895);
   h->SetBinContent(5226,0.6527586);
   h->SetBinContent(5227,0.802893);
   h->SetBinContent(5228,0.7833103);
   h->SetBinContent(5229,0.4960965);
   h->SetBinContent(5230,0.6266482);
   h->SetBinContent(5231,0.5222068);
   h->SetBinContent(5232,0.345962);
   h->SetBinContent(5233,0.3067965);
   h->SetBinContent(5234,0.2741586);
   h->SetBinContent(5235,0.2480482);
   h->SetBinContent(5236,0.2349931);
   h->SetBinContent(5237,0.2088827);
   h->SetBinContent(5238,0.06527586);
   h->SetBinContent(5239,0.08485861);
   h->SetBinContent(5240,0.05874827);
   h->SetBinContent(5241,0.05874827);
   h->SetBinContent(5242,0.03916551);
   h->SetBinContent(5243,0.03263793);
   h->SetBinContent(5244,0.01958276);
   h->SetBinContent(5248,0.006527585);
   h->SetBinContent(5249,0.006527585);
   h->SetBinContent(5313,0.03263793);
   h->SetBinContent(5314,0.2741586);
   h->SetBinContent(5315,0.7180344);
   h->SetBinContent(5316,1.10969);
   h->SetBinContent(5317,1.338155);
   h->SetBinContent(5318,1.625369);
   h->SetBinContent(5319,1.455652);
   h->SetBinContent(5320,1.475234);
   h->SetBinContent(5321,1.246769);
   h->SetBinContent(5322,1.533983);
   h->SetBinContent(5323,1.285934);
   h->SetBinContent(5324,1.188021);
   h->SetBinContent(5325,1.188021);
   h->SetBinContent(5326,0.9856655);
   h->SetBinContent(5327,0.7702551);
   h->SetBinContent(5328,0.6919241);
   h->SetBinContent(5329,0.6266482);
   h->SetBinContent(5330,0.5874827);
   h->SetBinContent(5331,0.5744275);
   h->SetBinContent(5332,0.4830413);
   h->SetBinContent(5333,0.4504034);
   h->SetBinContent(5334,0.3198517);
   h->SetBinContent(5335,0.2415207);
   h->SetBinContent(5336,0.2806862);
   h->SetBinContent(5337,0.2088827);
   h->SetBinContent(5338,0.1044414);
   h->SetBinContent(5339,0.09791379);
   h->SetBinContent(5340,0.05874827);
   h->SetBinContent(5341,0.07180344);
   h->SetBinContent(5342,0.06527586);
   h->SetBinContent(5343,0.0456931);
   h->SetBinContent(5344,0.006527585);
   h->SetBinContent(5345,0.03263793);
   h->SetBinContent(5346,0.01305517);
   h->SetBinContent(5348,0.01958276);
   h->SetBinContent(5349,0.01305517);
   h->SetBinContent(5415,0.01958276);
   h->SetBinContent(5416,0.4373482);
   h->SetBinContent(5417,0.7963654);
   h->SetBinContent(5418,1.116217);
   h->SetBinContent(5419,1.10969);
   h->SetBinContent(5420,1.240241);
   h->SetBinContent(5421,1.449124);
   h->SetBinContent(5422,1.383848);
   h->SetBinContent(5423,1.48829);
   h->SetBinContent(5424,1.416486);
   h->SetBinContent(5425,1.227186);
   h->SetBinContent(5426,1.037886);
   h->SetBinContent(5427,1.083579);
   h->SetBinContent(5428,0.9464999);
   h->SetBinContent(5429,0.7506723);
   h->SetBinContent(5430,0.5874827);
   h->SetBinContent(5431,0.7049792);
   h->SetBinContent(5432,0.7115068);
   h->SetBinContent(5433,0.4373482);
   h->SetBinContent(5434,0.4308206);
   h->SetBinContent(5435,0.3981827);
   h->SetBinContent(5436,0.2023551);
   h->SetBinContent(5437,0.3002689);
   h->SetBinContent(5438,0.2023551);
   h->SetBinContent(5439,0.1436069);
   h->SetBinContent(5440,0.110969);
   h->SetBinContent(5441,0.05222068);
   h->SetBinContent(5442,0.07180344);
   h->SetBinContent(5443,0.03916551);
   h->SetBinContent(5444,0.0456931);
   h->SetBinContent(5445,0.03263793);
   h->SetBinContent(5446,0.006527585);
   h->SetBinContent(5447,0.006527585);
   h->SetBinContent(5448,0.006527585);
   h->SetBinContent(5459,0.006527585);
   h->SetBinContent(5517,0.02611034);
   h->SetBinContent(5518,0.3590172);
   h->SetBinContent(5519,0.7767827);
   h->SetBinContent(5520,1.083579);
   h->SetBinContent(5521,1.233714);
   h->SetBinContent(5522,1.188021);
   h->SetBinContent(5523,1.396903);
   h->SetBinContent(5524,1.292462);
   h->SetBinContent(5525,1.344683);
   h->SetBinContent(5526,1.194548);
   h->SetBinContent(5527,1.044414);
   h->SetBinContent(5528,0.9399723);
   h->SetBinContent(5529,0.9987206);
   h->SetBinContent(5530,0.7441448);
   h->SetBinContent(5531,0.7767827);
   h->SetBinContent(5532,0.7049792);
   h->SetBinContent(5533,0.6397033);
   h->SetBinContent(5534,0.5156792);
   h->SetBinContent(5535,0.3720724);
   h->SetBinContent(5536,0.3524896);
   h->SetBinContent(5537,0.1370793);
   h->SetBinContent(5538,0.02611034);
   h->SetBinContent(5539,0.01958276);
   h->SetBinContent(5540,0.02611034);
   h->SetBinContent(5541,0.01305517);
   h->SetBinContent(5543,0.006527585);
   h->SetBinContent(5544,0.01305517);
   h->SetBinContent(5545,0.01305517);
   h->SetBinContent(5546,0.006527585);
   h->SetBinContent(5547,0.006527585);
   h->SetBinContent(5619,0.01958276);
   h->SetBinContent(5620,0.3394344);
   h->SetBinContent(5621,0.7376171);
   h->SetBinContent(5622,0.8420585);
   h->SetBinContent(5623,1.1358);
   h->SetBinContent(5624,1.403431);
   h->SetBinContent(5625,1.468707);
   h->SetBinContent(5626,1.201076);
   h->SetBinContent(5627,1.214131);
   h->SetBinContent(5628,1.318572);
   h->SetBinContent(5629,1.024831);
   h->SetBinContent(5630,1.057469);
   h->SetBinContent(5631,0.9530275);
   h->SetBinContent(5632,0.8355309);
   h->SetBinContent(5633,0.6527586);
   h->SetBinContent(5634,0.6005379);
   h->SetBinContent(5635,0.6397033);
   h->SetBinContent(5636,0.5744275);
   h->SetBinContent(5637,0.3655448);
   h->SetBinContent(5638,0.3916551);
   h->SetBinContent(5639,0.09791379);
   h->SetBinContent(5721,0.01958276);
   h->SetBinContent(5722,0.4242931);
   h->SetBinContent(5723,0.5874827);
   h->SetBinContent(5724,1.018303);
   h->SetBinContent(5725,1.233714);
   h->SetBinContent(5726,1.090107);
   h->SetBinContent(5727,1.312045);
   h->SetBinContent(5728,1.383848);
   h->SetBinContent(5729,1.148855);
   h->SetBinContent(5730,1.024831);
   h->SetBinContent(5731,0.9856655);
   h->SetBinContent(5732,1.031358);
   h->SetBinContent(5733,0.6919241);
   h->SetBinContent(5734,0.7702551);
   h->SetBinContent(5735,0.6266482);
   h->SetBinContent(5736,0.6853965);
   h->SetBinContent(5737,0.5026241);
   h->SetBinContent(5738,0.3981827);
   h->SetBinContent(5739,0.3851275);
   h->SetBinContent(5740,0.3198517);
   h->SetBinContent(5741,0.1174965);
   h->SetBinContent(5823,0.01305517);
   h->SetBinContent(5824,0.4112379);
   h->SetBinContent(5825,0.7441448);
   h->SetBinContent(5826,0.8159482);
   h->SetBinContent(5827,0.9791378);
   h->SetBinContent(5828,1.122745);
   h->SetBinContent(5829,1.1358);
   h->SetBinContent(5830,1.181493);
   h->SetBinContent(5831,1.181493);
   h->SetBinContent(5832,1.142327);
   h->SetBinContent(5833,0.8159482);
   h->SetBinContent(5834,0.7310895);
   h->SetBinContent(5835,0.7376171);
   h->SetBinContent(5836,0.7702551);
   h->SetBinContent(5837,0.6331758);
   h->SetBinContent(5838,0.5483172);
   h->SetBinContent(5839,0.3720724);
   h->SetBinContent(5840,0.3524896);
   h->SetBinContent(5841,0.345962);
   h->SetBinContent(5842,0.2349931);
   h->SetBinContent(5843,0.07833102);
   h->SetBinContent(5925,0.02611034);
   h->SetBinContent(5926,0.3916551);
   h->SetBinContent(5927,0.6527586);
   h->SetBinContent(5928,0.6788689);
   h->SetBinContent(5929,1.037886);
   h->SetBinContent(5930,0.913862);
   h->SetBinContent(5931,1.201076);
   h->SetBinContent(5932,1.129272);
   h->SetBinContent(5933,1.011776);
   h->SetBinContent(5934,1.050941);
   h->SetBinContent(5935,0.7506723);
   h->SetBinContent(5936,0.8551137);
   h->SetBinContent(5937,0.7767827);
   h->SetBinContent(5938,0.5678999);
   h->SetBinContent(5939,0.5874827);
   h->SetBinContent(5940,0.5287344);
   h->SetBinContent(5941,0.4112379);
   h->SetBinContent(5942,0.3329069);
   h->SetBinContent(5943,0.3133241);
   h->SetBinContent(5944,0.2284655);
   h->SetBinContent(5945,0.05874827);
   h->SetBinContent(6027,0.01958276);
   h->SetBinContent(6028,0.3198517);
   h->SetBinContent(6029,0.6919241);
   h->SetBinContent(6030,0.9856655);
   h->SetBinContent(6031,0.7833103);
   h->SetBinContent(6032,1.018303);
   h->SetBinContent(6033,1.070524);
   h->SetBinContent(6034,1.10969);
   h->SetBinContent(6035,0.9073344);
   h->SetBinContent(6036,0.8681689);
   h->SetBinContent(6037,0.8551137);
   h->SetBinContent(6038,0.5091516);
   h->SetBinContent(6039,0.6397033);
   h->SetBinContent(6040,0.6005379);
   h->SetBinContent(6041,0.4699862);
   h->SetBinContent(6042,0.3524896);
   h->SetBinContent(6043,0.2937413);
   h->SetBinContent(6044,0.1827724);
   h->SetBinContent(6045,0.1958276);
   h->SetBinContent(6046,0.1305517);
   h->SetBinContent(6047,0.05874827);
   h->SetBinContent(6129,0.03916551);
   h->SetBinContent(6130,0.345962);
   h->SetBinContent(6131,0.6984516);
   h->SetBinContent(6132,0.724562);
   h->SetBinContent(6133,0.9856655);
   h->SetBinContent(6134,1.077052);
   h->SetBinContent(6135,0.9464999);
   h->SetBinContent(6136,0.9660827);
   h->SetBinContent(6137,0.9334447);
   h->SetBinContent(6138,0.6788689);
   h->SetBinContent(6139,0.6984516);
   h->SetBinContent(6140,0.7180344);
   h->SetBinContent(6141,0.5156792);
   h->SetBinContent(6142,0.4830413);
   h->SetBinContent(6143,0.4047103);
   h->SetBinContent(6144,0.3133241);
   h->SetBinContent(6145,0.2480482);
   h->SetBinContent(6146,0.1762448);
   h->SetBinContent(6147,0.2088827);
   h->SetBinContent(6148,0.09791379);
   h->SetBinContent(6149,0.02611034);
   h->SetBinContent(6231,0.02611034);
   h->SetBinContent(6232,0.3394344);
   h->SetBinContent(6233,0.6201206);
   h->SetBinContent(6234,0.8290033);
   h->SetBinContent(6235,0.7376171);
   h->SetBinContent(6236,0.9595551);
   h->SetBinContent(6237,0.9660827);
   h->SetBinContent(6238,0.9073344);
   h->SetBinContent(6239,0.7571999);
   h->SetBinContent(6240,0.7898378);
   h->SetBinContent(6241,0.6266482);
   h->SetBinContent(6242,0.5417897);
   h->SetBinContent(6243,0.4765137);
   h->SetBinContent(6244,0.3981827);
   h->SetBinContent(6245,0.3720724);
   h->SetBinContent(6246,0.3329069);
   h->SetBinContent(6247,0.1893);
   h->SetBinContent(6248,0.1305517);
   h->SetBinContent(6249,0.1044414);
   h->SetBinContent(6250,0.1174965);
   h->SetBinContent(6251,0.0456931);
   h->SetBinContent(6333,0.03916551);
   h->SetBinContent(6334,0.3394344);
   h->SetBinContent(6335,0.613593);
   h->SetBinContent(6336,0.7702551);
   h->SetBinContent(6337,0.8420585);
   h->SetBinContent(6338,0.8159482);
   h->SetBinContent(6339,0.8551137);
   h->SetBinContent(6340,0.9203895);
   h->SetBinContent(6341,0.8094206);
   h->SetBinContent(6342,0.7637275);
   h->SetBinContent(6343,0.6592861);
   h->SetBinContent(6344,0.5156792);
   h->SetBinContent(6345,0.4373482);
   h->SetBinContent(6346,0.3133241);
   h->SetBinContent(6347,0.345962);
   h->SetBinContent(6348,0.267631);
   h->SetBinContent(6349,0.2023551);
   h->SetBinContent(6350,0.1501345);
   h->SetBinContent(6351,0.07180344);
   h->SetBinContent(6352,0.06527586);
   h->SetBinContent(6353,0.006527585);
   h->SetBinContent(6435,0.02611034);
   h->SetBinContent(6436,0.3329069);
   h->SetBinContent(6437,0.535262);
   h->SetBinContent(6438,0.6984516);
   h->SetBinContent(6439,0.8159482);
   h->SetBinContent(6440,0.9791378);
   h->SetBinContent(6441,0.7376171);
   h->SetBinContent(6442,0.7898378);
   h->SetBinContent(6443,0.7637275);
   h->SetBinContent(6444,0.5678999);
   h->SetBinContent(6445,0.5678999);
   h->SetBinContent(6446,0.4373482);
   h->SetBinContent(6447,0.3655448);
   h->SetBinContent(6448,0.3067965);
   h->SetBinContent(6449,0.2415207);
   h->SetBinContent(6450,0.1827724);
   h->SetBinContent(6451,0.156662);
   h->SetBinContent(6452,0.1044414);
   h->SetBinContent(6453,0.07180344);
   h->SetBinContent(6454,0.03916551);
   h->SetBinContent(6455,0.006527585);
   h->SetBinContent(6537,0.05222068);
   h->SetBinContent(6538,0.2611034);
   h->SetBinContent(6539,0.646231);
   h->SetBinContent(6540,0.7310895);
   h->SetBinContent(6541,0.7898378);
   h->SetBinContent(6542,0.7637275);
   h->SetBinContent(6543,0.7898378);
   h->SetBinContent(6544,0.7376171);
   h->SetBinContent(6545,0.5809551);
   h->SetBinContent(6546,0.6527586);
   h->SetBinContent(6547,0.5809551);
   h->SetBinContent(6548,0.3786);
   h->SetBinContent(6549,0.3394344);
   h->SetBinContent(6550,0.2872138);
   h->SetBinContent(6551,0.1893);
   h->SetBinContent(6552,0.1631896);
   h->SetBinContent(6553,0.1174965);
   h->SetBinContent(6554,0.08485861);
   h->SetBinContent(6555,0.06527586);
   h->SetBinContent(6556,0.03916551);
   h->SetBinContent(6557,0.006527585);
   h->SetBinContent(6639,0.03916551);
   h->SetBinContent(6640,0.3655448);
   h->SetBinContent(6641,0.5874827);
   h->SetBinContent(6642,0.8094206);
   h->SetBinContent(6643,0.7571999);
   h->SetBinContent(6644,0.8094206);
   h->SetBinContent(6645,0.8224758);
   h->SetBinContent(6646,0.7180344);
   h->SetBinContent(6647,0.4960965);
   h->SetBinContent(6648,0.5417897);
   h->SetBinContent(6649,0.3655448);
   h->SetBinContent(6650,0.4242931);
   h->SetBinContent(6651,0.2741586);
   h->SetBinContent(6652,0.2415207);
   h->SetBinContent(6653,0.1958276);
   h->SetBinContent(6654,0.09791379);
   h->SetBinContent(6655,0.07180344);
   h->SetBinContent(6656,0.0456931);
   h->SetBinContent(6657,0.03916551);
   h->SetBinContent(6658,0.03263793);
   h->SetBinContent(6659,0.006527585);
   h->SetBinContent(6741,0.006527585);
   h->SetBinContent(6742,0.3002689);
   h->SetBinContent(6743,0.5026241);
   h->SetBinContent(6744,0.6331758);
   h->SetBinContent(6745,0.7637275);
   h->SetBinContent(6746,0.646231);
   h->SetBinContent(6747,0.6723413);
   h->SetBinContent(6748,0.8159482);
   h->SetBinContent(6749,0.5874827);
   h->SetBinContent(6750,0.456931);
   h->SetBinContent(6751,0.3786);
   h->SetBinContent(6752,0.3655448);
   h->SetBinContent(6753,0.2349931);
   h->SetBinContent(6754,0.1697172);
   h->SetBinContent(6755,0.1370793);
   h->SetBinContent(6756,0.1044414);
   h->SetBinContent(6757,0.06527586);
   h->SetBinContent(6758,0.05874827);
   h->SetBinContent(6759,0.01958276);
   h->SetBinContent(6760,0.006527585);
   h->SetBinContent(6843,0.03263793);
   h->SetBinContent(6844,0.3067965);
   h->SetBinContent(6845,0.4308206);
   h->SetBinContent(6846,0.6070654);
   h->SetBinContent(6847,0.6919241);
   h->SetBinContent(6848,0.8094206);
   h->SetBinContent(6849,0.7637275);
   h->SetBinContent(6850,0.6658137);
   h->SetBinContent(6851,0.646231);
   h->SetBinContent(6852,0.4765137);
   h->SetBinContent(6853,0.4112379);
   h->SetBinContent(6854,0.3394344);
   h->SetBinContent(6855,0.2415207);
   h->SetBinContent(6856,0.1893);
   h->SetBinContent(6857,0.1501345);
   h->SetBinContent(6858,0.07180344);
   h->SetBinContent(6859,0.05874827);
   h->SetBinContent(6860,0.01305517);
   h->SetBinContent(6861,0.02611034);
   h->SetBinContent(6862,0.01305517);
   h->SetBinContent(6863,0.006527585);
   h->SetBinContent(6945,0.03263793);
   h->SetBinContent(6946,0.2741586);
   h->SetBinContent(6947,0.4765137);
   h->SetBinContent(6948,0.6201206);
   h->SetBinContent(6949,0.7441448);
   h->SetBinContent(6950,0.7049792);
   h->SetBinContent(6951,0.7441448);
   h->SetBinContent(6952,0.646231);
   h->SetBinContent(6953,0.4438758);
   h->SetBinContent(6954,0.4830413);
   h->SetBinContent(6955,0.3720724);
   h->SetBinContent(6956,0.267631);
   h->SetBinContent(6957,0.1958276);
   h->SetBinContent(6958,0.1501345);
   h->SetBinContent(6959,0.1240241);
   h->SetBinContent(6960,0.03916551);
   h->SetBinContent(6961,0.0456931);
   h->SetBinContent(6962,0.01305517);
   h->SetBinContent(6963,0.006527585);
   h->SetBinContent(6964,0.006527585);
   h->SetBinContent(6965,0.006527585);
   h->SetBinContent(7047,0.01958276);
   h->SetBinContent(7048,0.2741586);
   h->SetBinContent(7049,0.4504034);
   h->SetBinContent(7050,0.5091516);
   h->SetBinContent(7051,0.646231);
   h->SetBinContent(7052,0.6592861);
   h->SetBinContent(7053,0.6397033);
   h->SetBinContent(7054,0.5613724);
   h->SetBinContent(7055,0.3916551);
   h->SetBinContent(7056,0.2415207);
   h->SetBinContent(7057,0.2480482);
   h->SetBinContent(7058,0.1893);
   h->SetBinContent(7059,0.09138619);
   h->SetBinContent(7060,0.08485861);
   h->SetBinContent(7061,0.0456931);
   h->SetBinContent(7062,0.01305517);
   h->SetBinContent(7063,0.006527585);
   h->SetBinContent(7064,0.01305517);
   h->SetBinContent(7066,0.006527585);
   h->SetBinContent(7149,0.03263793);
   h->SetBinContent(7150,0.2284655);
   h->SetBinContent(7151,0.5287344);
   h->SetBinContent(7152,0.5483172);
   h->SetBinContent(7153,0.535262);
   h->SetBinContent(7154,0.7571999);
   h->SetBinContent(7155,0.4242931);
   h->SetBinContent(7156,0.3329069);
   h->SetBinContent(7251,0.01958276);
   h->SetBinContent(7252,0.2415207);
   h->SetBinContent(7253,0.3394344);
   h->SetBinContent(7254,0.535262);
   h->SetBinContent(7255,0.5809551);
   h->SetBinContent(7256,0.613593);
   h->SetBinContent(7257,0.5026241);
   h->SetBinContent(7258,0.3067965);
   h->SetBinContent(7353,0.03263793);
   h->SetBinContent(7354,0.2219379);
   h->SetBinContent(7355,0.3786);
   h->SetBinContent(7356,0.4242931);
   h->SetBinContent(7357,0.5287344);
   h->SetBinContent(7358,0.4895689);
   h->SetBinContent(7359,0.4242931);
   h->SetBinContent(7360,0.2349931);
   h->SetBinContent(7455,0.03263793);
   h->SetBinContent(7456,0.1893);
   h->SetBinContent(7457,0.3198517);
   h->SetBinContent(7458,0.4308206);
   h->SetBinContent(7459,0.5222068);
   h->SetBinContent(7460,0.5417897);
   h->SetBinContent(7461,0.4177655);
   h->SetBinContent(7462,0.2480482);
   h->SetBinContent(7557,0.01958276);
   h->SetBinContent(7558,0.2219379);
   h->SetBinContent(7559,0.3198517);
   h->SetBinContent(7560,0.345962);
   h->SetBinContent(7561,0.3198517);
   h->SetBinContent(7562,0.3590172);
   h->SetBinContent(7563,0.3002689);
   h->SetBinContent(7564,0.2480482);
   h->SetBinContent(7659,0.03916551);
   h->SetBinContent(7660,0.2741586);
   h->SetBinContent(7661,0.345962);
   h->SetBinContent(7662,0.3524896);
   h->SetBinContent(7663,0.3981827);
   h->SetBinContent(7664,0.3263793);
   h->SetBinContent(7665,0.3329069);
   h->SetBinContent(7666,0.1501345);
   h->SetBinContent(7761,0.01958276);
   h->SetBinContent(7762,0.1631896);
   h->SetBinContent(7763,0.3263793);
   h->SetBinContent(7764,0.3133241);
   h->SetBinContent(7765,0.3002689);
   h->SetBinContent(7766,0.3720724);
   h->SetBinContent(7767,0.3263793);
   h->SetBinContent(7768,0.1174965);
   h->SetBinContent(7863,0.01958276);
   h->SetBinContent(7864,0.09791379);
   h->SetBinContent(7865,0.1827724);
   h->SetBinContent(7866,0.2219379);
   h->SetBinContent(7867,0.1958276);
   h->SetBinContent(7868,0.1958276);
   h->SetBinContent(7869,0.1631896);
   h->SetBinContent(7870,0.110969);
   h->SetBinContent(7965,0.03263793);
   h->SetBinContent(7966,0.2023551);
   h->SetBinContent(7967,0.2154103);
   h->SetBinContent(7968,0.1762448);
   h->SetBinContent(7969,0.1762448);
   h->SetBinContent(7970,0.1893);
   h->SetBinContent(7971,0.156662);
   h->SetBinContent(7972,0.1174965);
   h->SetBinContent(8067,0.006527585);
   h->SetBinContent(8068,0.09138619);
   h->SetBinContent(8069,0.1501345);
   h->SetBinContent(8070,0.1762448);
   h->SetBinContent(8071,0.1370793);
   h->SetBinContent(8072,0.110969);
   h->SetBinContent(8073,0.09138619);
   h->SetBinContent(8074,0.09791379);
   h->SetBinContent(8169,0.02611034);
   h->SetBinContent(8170,0.09138619);
   h->SetBinContent(8171,0.1370793);
   h->SetBinContent(8172,0.1240241);
   h->SetBinContent(8173,0.09138619);
   h->SetBinContent(8174,0.110969);
   h->SetBinContent(8175,0.07833102);
   h->SetBinContent(8176,0.05222068);
   h->SetBinContent(8271,0.01958276);
   h->SetBinContent(8272,0.03916551);
   h->SetBinContent(8273,0.09791379);
   h->SetBinContent(8274,0.05874827);
   h->SetBinContent(8275,0.03263793);
   h->SetBinContent(8276,0.1174965);
   h->SetBinContent(8277,0.02611034);
   h->SetBinContent(8278,0.02611034);
   h->SetBinContent(8373,0.006527585);
   h->SetBinContent(8374,0.03263793);
   h->SetBinContent(8375,0.07833102);
   h->SetBinContent(8376,0.05222068);
   h->SetBinContent(8377,0.07833102);
   h->SetBinContent(8378,0.0456931);
   h->SetBinContent(8379,0.0456931);
   h->SetBinContent(8380,0.02611034);
   h->SetBinContent(8475,0.01305517);
   h->SetBinContent(8476,0.08485861);
   h->SetBinContent(8477,0.05222068);
   h->SetBinContent(8478,0.0456931);
   h->SetBinContent(8479,0.05222068);
   h->SetBinContent(8480,0.03263793);
   h->SetBinContent(8481,0.03916551);
   h->SetBinContent(8482,0.01958276);
   h->SetBinContent(8578,0.03263793);
   h->SetBinContent(8579,0.006527585);
   h->SetBinContent(8580,0.05222068);
   h->SetBinContent(8581,0.05222068);
   h->SetBinContent(8582,0.0456931);
   h->SetBinContent(8583,0.006527585);
   h->SetBinContent(8680,0.01305517);
   h->SetBinContent(8681,0.006527585);
   h->SetBinContent(8682,0.03263793);
   h->SetBinContent(8683,0.006527585);
   h->SetBinError(735,0.006527586);
   h->SetBinError(736,0.006527586);
   h->SetBinError(741,0.006527586);
   h->SetBinError(742,0.01130611);
   h->SetBinError(744,0.01130611);
   h->SetBinError(745,0.01130611);
   h->SetBinError(746,0.006527586);
   h->SetBinError(747,0.006527586);
   h->SetBinError(748,0.0092314);
   h->SetBinError(749,0.006527586);
   h->SetBinError(750,0.0092314);
   h->SetBinError(751,0.01305517);
   h->SetBinError(752,0.0092314);
   h->SetBinError(753,0.01130611);
   h->SetBinError(754,0.0092314);
   h->SetBinError(755,0.01305517);
   h->SetBinError(756,0.01130611);
   h->SetBinError(757,0.006527586);
   h->SetBinError(758,0.0092314);
   h->SetBinError(759,0.0092314);
   h->SetBinError(760,0.0092314);
   h->SetBinError(761,0.006527586);
   h->SetBinError(762,0.0092314);
   h->SetBinError(763,0.006527586);
   h->SetBinError(765,0.006527586);
   h->SetBinError(767,0.01459613);
   h->SetBinError(768,0.0092314);
   h->SetBinError(769,0.0092314);
   h->SetBinError(770,0.006527586);
   h->SetBinError(771,0.01130611);
   h->SetBinError(773,0.0092314);
   h->SetBinError(774,0.006527586);
   h->SetBinError(778,0.006527586);
   h->SetBinError(779,0.006527586);
   h->SetBinError(791,0.006527586);
   h->SetBinError(837,0.01130611);
   h->SetBinError(840,0.01130611);
   h->SetBinError(841,0.006527586);
   h->SetBinError(842,0.01130611);
   h->SetBinError(843,0.01598925);
   h->SetBinError(844,0.01305517);
   h->SetBinError(845,0.01459613);
   h->SetBinError(846,0.01727037);
   h->SetBinError(847,0.0184628);
   h->SetBinError(848,0.01958276);
   h->SetBinError(849,0.01459613);
   h->SetBinError(850,0.01459613);
   h->SetBinError(851,0.01727037);
   h->SetBinError(852,0.01459613);
   h->SetBinError(853,0.01598925);
   h->SetBinError(854,0.02064204);
   h->SetBinError(855,0.01130611);
   h->SetBinError(856,0.02064204);
   h->SetBinError(857,0.01305517);
   h->SetBinError(858,0.01130611);
   h->SetBinError(859,0.01598925);
   h->SetBinError(860,0.01130611);
   h->SetBinError(861,0.01598925);
   h->SetBinError(862,0.006527586);
   h->SetBinError(863,0.006527586);
   h->SetBinError(864,0.01459613);
   h->SetBinError(865,0.01130611);
   h->SetBinError(866,0.006527586);
   h->SetBinError(867,0.0092314);
   h->SetBinError(868,0.01130611);
   h->SetBinError(869,0.0092314);
   h->SetBinError(870,0.01130611);
   h->SetBinError(871,0.0092314);
   h->SetBinError(872,0.006527586);
   h->SetBinError(873,0.01459613);
   h->SetBinError(874,0.0092314);
   h->SetBinError(879,0.0092314);
   h->SetBinError(881,0.0092314);
   h->SetBinError(882,0.006527586);
   h->SetBinError(885,0.01130611);
   h->SetBinError(888,0.006527586);
   h->SetBinError(891,0.006527586);
   h->SetBinError(892,0.0092314);
   h->SetBinError(893,0.006527586);
   h->SetBinError(895,0.006527586);
   h->SetBinError(938,0.006527586);
   h->SetBinError(939,0.006527586);
   h->SetBinError(941,0.01598925);
   h->SetBinError(942,0.01598925);
   h->SetBinError(943,0.01598925);
   h->SetBinError(944,0.01958276);
   h->SetBinError(945,0.02261222);
   h->SetBinError(946,0.0184628);
   h->SetBinError(947,0.01598925);
   h->SetBinError(948,0.02442399);
   h->SetBinError(949,0.02691392);
   h->SetBinError(950,0.0184628);
   h->SetBinError(951,0.02064204);
   h->SetBinError(952,0.02991316);
   h->SetBinError(953,0.0184628);
   h->SetBinError(954,0.02611034);
   h->SetBinError(955,0.01958276);
   h->SetBinError(956,0.0184628);
   h->SetBinError(957,0.01598925);
   h->SetBinError(958,0.01598925);
   h->SetBinError(959,0.01305517);
   h->SetBinError(960,0.0184628);
   h->SetBinError(961,0.01598925);
   h->SetBinError(962,0.01958276);
   h->SetBinError(963,0.01598925);
   h->SetBinError(964,0.01305517);
   h->SetBinError(965,0.01130611);
   h->SetBinError(966,0.01598925);
   h->SetBinError(967,0.01459613);
   h->SetBinError(968,0.01130611);
   h->SetBinError(969,0.01130611);
   h->SetBinError(970,0.01459613);
   h->SetBinError(971,0.006527586);
   h->SetBinError(972,0.01727037);
   h->SetBinError(973,0.01130611);
   h->SetBinError(974,0.0184628);
   h->SetBinError(975,0.01459613);
   h->SetBinError(976,0.0092314);
   h->SetBinError(977,0.0092314);
   h->SetBinError(979,0.006527586);
   h->SetBinError(981,0.0092314);
   h->SetBinError(983,0.01305517);
   h->SetBinError(984,0.0092314);
   h->SetBinError(986,0.0092314);
   h->SetBinError(987,0.006527586);
   h->SetBinError(993,0.0092314);
   h->SetBinError(995,0.006527586);
   h->SetBinError(996,0.0092314);
   h->SetBinError(999,0.006527586);
   h->SetBinError(1038,0.006527586);
   h->SetBinError(1039,0.01598925);
   h->SetBinError(1040,0.01459613);
   h->SetBinError(1041,0.01459613);
   h->SetBinError(1042,0.01727037);
   h->SetBinError(1043,0.01598925);
   h->SetBinError(1044,0.0184628);
   h->SetBinError(1045,0.03061709);
   h->SetBinError(1046,0.02611034);
   h->SetBinError(1047,0.0313052);
   h->SetBinError(1048,0.02845309);
   h->SetBinError(1049,0.02442399);
   h->SetBinError(1050,0.03061709);
   h->SetBinError(1051,0.02991316);
   h->SetBinError(1052,0.0276942);
   h->SetBinError(1053,0.02691392);
   h->SetBinError(1054,0.02442399);
   h->SetBinError(1055,0.02442399);
   h->SetBinError(1056,0.03197851);
   h->SetBinError(1057,0.0276942);
   h->SetBinError(1058,0.02064204);
   h->SetBinError(1059,0.02261222);
   h->SetBinError(1060,0.01958276);
   h->SetBinError(1061,0.02261222);
   h->SetBinError(1062,0.02528123);
   h->SetBinError(1063,0.02261222);
   h->SetBinError(1064,0.0184628);
   h->SetBinError(1065,0.02261222);
   h->SetBinError(1066,0.01958276);
   h->SetBinError(1067,0.02064204);
   h->SetBinError(1068,0.01598925);
   h->SetBinError(1069,0.01459613);
   h->SetBinError(1070,0.02064204);
   h->SetBinError(1071,0.0184628);
   h->SetBinError(1072,0.01727037);
   h->SetBinError(1073,0.01130611);
   h->SetBinError(1074,0.01130611);
   h->SetBinError(1075,0.006527586);
   h->SetBinError(1076,0.01305517);
   h->SetBinError(1077,0.01305517);
   h->SetBinError(1078,0.006527586);
   h->SetBinError(1079,0.006527586);
   h->SetBinError(1081,0.0092314);
   h->SetBinError(1082,0.0092314);
   h->SetBinError(1083,0.006527586);
   h->SetBinError(1084,0.006527586);
   h->SetBinError(1085,0.006527586);
   h->SetBinError(1088,0.006527586);
   h->SetBinError(1090,0.0092314);
   h->SetBinError(1092,0.006527586);
   h->SetBinError(1094,0.006527586);
   h->SetBinError(1103,0.006527586);
   h->SetBinError(1138,0.0092314);
   h->SetBinError(1139,0.01305517);
   h->SetBinError(1140,0.01598925);
   h->SetBinError(1141,0.0184628);
   h->SetBinError(1142,0.02064204);
   h->SetBinError(1143,0.02442399);
   h->SetBinError(1144,0.02845309);
   h->SetBinError(1145,0.02528123);
   h->SetBinError(1146,0.02611034);
   h->SetBinError(1147,0.02528123);
   h->SetBinError(1148,0.0276942);
   h->SetBinError(1149,0.0313052);
   h->SetBinError(1150,0.03861772);
   h->SetBinError(1151,0.02611034);
   h->SetBinError(1152,0.02353554);
   h->SetBinError(1153,0.03634406);
   h->SetBinError(1154,0.03197851);
   h->SetBinError(1155,0.03515212);
   h->SetBinError(1156,0.0313052);
   h->SetBinError(1157,0.02611034);
   h->SetBinError(1158,0.03061709);
   h->SetBinError(1159,0.02919225);
   h->SetBinError(1160,0.02991316);
   h->SetBinError(1161,0.02611034);
   h->SetBinError(1162,0.02991316);
   h->SetBinError(1163,0.02991316);
   h->SetBinError(1164,0.02353554);
   h->SetBinError(1165,0.02261222);
   h->SetBinError(1166,0.01958276);
   h->SetBinError(1167,0.02353554);
   h->SetBinError(1168,0.02164955);
   h->SetBinError(1169,0.01598925);
   h->SetBinError(1170,0.02064204);
   h->SetBinError(1171,0.0092314);
   h->SetBinError(1172,0.01598925);
   h->SetBinError(1173,0.006527586);
   h->SetBinError(1174,0.006527586);
   h->SetBinError(1175,0.0184628);
   h->SetBinError(1176,0.0092314);
   h->SetBinError(1177,0.01305517);
   h->SetBinError(1178,0.01130611);
   h->SetBinError(1179,0.0092314);
   h->SetBinError(1180,0.01305517);
   h->SetBinError(1181,0.006527586);
   h->SetBinError(1182,0.0092314);
   h->SetBinError(1183,0.01305517);
   h->SetBinError(1184,0.01305517);
   h->SetBinError(1185,0.0092314);
   h->SetBinError(1186,0.006527586);
   h->SetBinError(1187,0.006527586);
   h->SetBinError(1188,0.006527586);
   h->SetBinError(1189,0.01305517);
   h->SetBinError(1190,0.0092314);
   h->SetBinError(1192,0.01130611);
   h->SetBinError(1194,0.006527586);
   h->SetBinError(1195,0.006527586);
   h->SetBinError(1196,0.006527586);
   h->SetBinError(1197,0.006527586);
   h->SetBinError(1200,0.0092314);
   h->SetBinError(1202,0.006527586);
   h->SetBinError(1240,0.006527586);
   h->SetBinError(1241,0.01727037);
   h->SetBinError(1242,0.01598925);
   h->SetBinError(1243,0.02528123);
   h->SetBinError(1244,0.03328429);
   h->SetBinError(1245,0.02991316);
   h->SetBinError(1246,0.03391833);
   h->SetBinError(1247,0.03916551);
   h->SetBinError(1248,0.03328429);
   h->SetBinError(1249,0.03515212);
   h->SetBinError(1250,0.03749812);
   h->SetBinError(1251,0.03806204);
   h->SetBinError(1252,0.03197851);
   h->SetBinError(1253,0.03515212);
   h->SetBinError(1254,0.03197851);
   h->SetBinError(1255,0.02845309);
   h->SetBinError(1256,0.0432991);
   h->SetBinError(1257,0.0313052);
   h->SetBinError(1258,0.02991316);
   h->SetBinError(1259,0.03263793);
   h->SetBinError(1260,0.03328429);
   h->SetBinError(1261,0.03391833);
   h->SetBinError(1262,0.02991316);
   h->SetBinError(1263,0.03263793);
   h->SetBinError(1264,0.03197851);
   h->SetBinError(1265,0.02691392);
   h->SetBinError(1266,0.0276942);
   h->SetBinError(1267,0.02442399);
   h->SetBinError(1268,0.02064204);
   h->SetBinError(1269,0.02261222);
   h->SetBinError(1270,0.0184628);
   h->SetBinError(1271,0.01727037);
   h->SetBinError(1272,0.01459613);
   h->SetBinError(1273,0.01727037);
   h->SetBinError(1274,0.01598925);
   h->SetBinError(1275,0.01598925);
   h->SetBinError(1276,0.0092314);
   h->SetBinError(1277,0.01459613);
   h->SetBinError(1278,0.006527586);
   h->SetBinError(1279,0.01130611);
   h->SetBinError(1280,0.0092314);
   h->SetBinError(1281,0.01727037);
   h->SetBinError(1283,0.01130611);
   h->SetBinError(1285,0.01305517);
   h->SetBinError(1286,0.01130611);
   h->SetBinError(1288,0.006527586);
   h->SetBinError(1289,0.006527586);
   h->SetBinError(1290,0.006527586);
   h->SetBinError(1291,0.006527586);
   h->SetBinError(1292,0.0092314);
   h->SetBinError(1294,0.0092314);
   h->SetBinError(1296,0.006527586);
   h->SetBinError(1297,0.006527586);
   h->SetBinError(1301,0.006527586);
   h->SetBinError(1302,0.0092314);
   h->SetBinError(1303,0.006527586);
   h->SetBinError(1306,0.006527586);
   h->SetBinError(1340,0.0092314);
   h->SetBinError(1341,0.006527586);
   h->SetBinError(1342,0.01727037);
   h->SetBinError(1343,0.0184628);
   h->SetBinError(1344,0.02164955);
   h->SetBinError(1345,0.0313052);
   h->SetBinError(1346,0.03861772);
   h->SetBinError(1347,0.03263793);
   h->SetBinError(1348,0.03861772);
   h->SetBinError(1349,0.03575306);
   h->SetBinError(1350,0.03970575);
   h->SetBinError(1351,0.04280424);
   h->SetBinError(1352,0.04128408);
   h->SetBinError(1353,0.0456931);
   h->SetBinError(1354,0.03634406);
   h->SetBinError(1355,0.04179694);
   h->SetBinError(1356,0.04023874);
   h->SetBinError(1357,0.04280424);
   h->SetBinError(1358,0.03970575);
   h->SetBinError(1359,0.03328429);
   h->SetBinError(1360,0.03515212);
   h->SetBinError(1361,0.04023874);
   h->SetBinError(1362,0.03328429);
   h->SetBinError(1363,0.03515212);
   h->SetBinError(1364,0.03197851);
   h->SetBinError(1365,0.0313052);
   h->SetBinError(1366,0.03454074);
   h->SetBinError(1367,0.02919225);
   h->SetBinError(1368,0.03328429);
   h->SetBinError(1369,0.02528123);
   h->SetBinError(1370,0.02442399);
   h->SetBinError(1371,0.02353554);
   h->SetBinError(1372,0.02353554);
   h->SetBinError(1373,0.02064204);
   h->SetBinError(1374,0.02164955);
   h->SetBinError(1375,0.01727037);
   h->SetBinError(1376,0.01958276);
   h->SetBinError(1377,0.01598925);
   h->SetBinError(1378,0.01598925);
   h->SetBinError(1379,0.01727037);
   h->SetBinError(1380,0.0184628);
   h->SetBinError(1381,0.01130611);
   h->SetBinError(1382,0.0092314);
   h->SetBinError(1383,0.01305517);
   h->SetBinError(1384,0.01459613);
   h->SetBinError(1385,0.0092314);
   h->SetBinError(1386,0.01130611);
   h->SetBinError(1387,0.01459613);
   h->SetBinError(1388,0.01130611);
   h->SetBinError(1389,0.0092314);
   h->SetBinError(1390,0.01130611);
   h->SetBinError(1392,0.006527586);
   h->SetBinError(1393,0.0092314);
   h->SetBinError(1394,0.006527586);
   h->SetBinError(1396,0.006527586);
   h->SetBinError(1397,0.006527586);
   h->SetBinError(1400,0.006527586);
   h->SetBinError(1403,0.006527586);
   h->SetBinError(1407,0.006527586);
   h->SetBinError(1442,0.006527586);
   h->SetBinError(1443,0.01598925);
   h->SetBinError(1444,0.01958276);
   h->SetBinError(1445,0.02691392);
   h->SetBinError(1446,0.03391833);
   h->SetBinError(1447,0.03515212);
   h->SetBinError(1448,0.04230359);
   h->SetBinError(1449,0.0432991);
   h->SetBinError(1450,0.03806204);
   h->SetBinError(1451,0.04661629);
   h->SetBinError(1452,0.04884798);
   h->SetBinError(1453,0.04427224);
   h->SetBinError(1454,0.04427224);
   h->SetBinError(1455,0.05056246);
   h->SetBinError(1456,0.0432991);
   h->SetBinError(1457,0.0456931);
   h->SetBinError(1458,0.03749812);
   h->SetBinError(1459,0.04076476);
   h->SetBinError(1460,0.03861772);
   h->SetBinError(1461,0.03454074);
   h->SetBinError(1462,0.03391833);
   h->SetBinError(1463,0.03061709);
   h->SetBinError(1464,0.03197851);
   h->SetBinError(1465,0.03515212);
   h->SetBinError(1466,0.03263793);
   h->SetBinError(1467,0.0313052);
   h->SetBinError(1468,0.02991316);
   h->SetBinError(1469,0.02845309);
   h->SetBinError(1470,0.02261222);
   h->SetBinError(1471,0.02845309);
   h->SetBinError(1472,0.02164955);
   h->SetBinError(1473,0.02611034);
   h->SetBinError(1474,0.02261222);
   h->SetBinError(1475,0.01598925);
   h->SetBinError(1476,0.01305517);
   h->SetBinError(1477,0.0184628);
   h->SetBinError(1478,0.0184628);
   h->SetBinError(1479,0.0184628);
   h->SetBinError(1480,0.01727037);
   h->SetBinError(1481,0.01727037);
   h->SetBinError(1482,0.01459613);
   h->SetBinError(1483,0.01598925);
   h->SetBinError(1484,0.01130611);
   h->SetBinError(1485,0.0092314);
   h->SetBinError(1486,0.0092314);
   h->SetBinError(1487,0.0092314);
   h->SetBinError(1488,0.01305517);
   h->SetBinError(1489,0.006527586);
   h->SetBinError(1490,0.0092314);
   h->SetBinError(1491,0.01305517);
   h->SetBinError(1492,0.0092314);
   h->SetBinError(1493,0.01130611);
   h->SetBinError(1494,0.006527586);
   h->SetBinError(1498,0.0092314);
   h->SetBinError(1502,0.006527586);
   h->SetBinError(1503,0.006527586);
   h->SetBinError(1505,0.006527586);
   h->SetBinError(1507,0.006527586);
   h->SetBinError(1510,0.006527586);
   h->SetBinError(1543,0.006527586);
   h->SetBinError(1544,0.01305517);
   h->SetBinError(1545,0.01958276);
   h->SetBinError(1546,0.02845309);
   h->SetBinError(1547,0.03749812);
   h->SetBinError(1548,0.04378838);
   h->SetBinError(1549,0.04522444);
   h->SetBinError(1550,0.03575306);
   h->SetBinError(1551,0.04661629);
   h->SetBinError(1552,0.04971261);
   h->SetBinError(1553,0.04840987);
   h->SetBinError(1554,0.04971261);
   h->SetBinError(1555,0.0456931);
   h->SetBinError(1556,0.04971261);
   h->SetBinError(1557,0.05262708);
   h->SetBinError(1558,0.04076476);
   h->SetBinError(1559,0.04661629);
   h->SetBinError(1560,0.04971261);
   h->SetBinError(1561,0.04230359);
   h->SetBinError(1562,0.04179694);
   h->SetBinError(1563,0.04128408);
   h->SetBinError(1564,0.04280424);
   h->SetBinError(1565,0.04230359);
   h->SetBinError(1566,0.03806204);
   h->SetBinError(1567,0.03263793);
   h->SetBinError(1568,0.03515212);
   h->SetBinError(1569,0.02919225);
   h->SetBinError(1570,0.03391833);
   h->SetBinError(1571,0.0313052);
   h->SetBinError(1572,0.02442399);
   h->SetBinError(1573,0.02991316);
   h->SetBinError(1574,0.02691392);
   h->SetBinError(1575,0.0276942);
   h->SetBinError(1576,0.02528123);
   h->SetBinError(1577,0.02353554);
   h->SetBinError(1578,0.02442399);
   h->SetBinError(1579,0.0184628);
   h->SetBinError(1580,0.02064204);
   h->SetBinError(1581,0.01727037);
   h->SetBinError(1582,0.01598925);
   h->SetBinError(1583,0.0184628);
   h->SetBinError(1584,0.01598925);
   h->SetBinError(1585,0.01459613);
   h->SetBinError(1586,0.01459613);
   h->SetBinError(1587,0.01727037);
   h->SetBinError(1588,0.01727037);
   h->SetBinError(1589,0.01305517);
   h->SetBinError(1590,0.0092314);
   h->SetBinError(1591,0.01130611);
   h->SetBinError(1592,0.006527586);
   h->SetBinError(1593,0.006527586);
   h->SetBinError(1594,0.0092314);
   h->SetBinError(1596,0.006527586);
   h->SetBinError(1597,0.01305517);
   h->SetBinError(1603,0.006527586);
   h->SetBinError(1605,0.006527586);
   h->SetBinError(1645,0.0092314);
   h->SetBinError(1646,0.02442399);
   h->SetBinError(1647,0.02611034);
   h->SetBinError(1648,0.03515212);
   h->SetBinError(1649,0.04280424);
   h->SetBinError(1650,0.046157);
   h->SetBinError(1651,0.04179694);
   h->SetBinError(1652,0.05098207);
   h->SetBinError(1653,0.05500241);
   h->SetBinError(1654,0.0546137);
   h->SetBinError(1655,0.05500241);
   h->SetBinError(1656,0.05382785);
   h->SetBinError(1657,0.0518111);
   h->SetBinError(1658,0.0518111);
   h->SetBinError(1659,0.05098207);
   h->SetBinError(1660,0.05013934);
   h->SetBinError(1661,0.04707109);
   h->SetBinError(1662,0.04661629);
   h->SetBinError(1663,0.04475087);
   h->SetBinError(1664,0.04522444);
   h->SetBinError(1665,0.04280424);
   h->SetBinError(1666,0.0369256);
   h->SetBinError(1667,0.04230359);
   h->SetBinError(1668,0.03806204);
   h->SetBinError(1669,0.03263793);
   h->SetBinError(1670,0.03806204);
   h->SetBinError(1671,0.02845309);
   h->SetBinError(1672,0.02691392);
   h->SetBinError(1673,0.02691392);
   h->SetBinError(1674,0.03515212);
   h->SetBinError(1675,0.02442399);
   h->SetBinError(1676,0.03061709);
   h->SetBinError(1677,0.02528123);
   h->SetBinError(1678,0.02528123);
   h->SetBinError(1679,0.02164955);
   h->SetBinError(1680,0.02353554);
   h->SetBinError(1681,0.01727037);
   h->SetBinError(1682,0.02442399);
   h->SetBinError(1683,0.02528123);
   h->SetBinError(1684,0.01958276);
   h->SetBinError(1685,0.02164955);
   h->SetBinError(1686,0.01130611);
   h->SetBinError(1687,0.01130611);
   h->SetBinError(1688,0.01459613);
   h->SetBinError(1689,0.01598925);
   h->SetBinError(1690,0.006527586);
   h->SetBinError(1691,0.006527586);
   h->SetBinError(1692,0.01130611);
   h->SetBinError(1693,0.01305517);
   h->SetBinError(1695,0.006527586);
   h->SetBinError(1696,0.01305517);
   h->SetBinError(1697,0.006527586);
   h->SetBinError(1698,0.006527586);
   h->SetBinError(1699,0.006527586);
   h->SetBinError(1700,0.006527586);
   h->SetBinError(1701,0.006527586);
   h->SetBinError(1702,0.0092314);
   h->SetBinError(1703,0.006527586);
   h->SetBinError(1704,0.0092314);
   h->SetBinError(1706,0.006527586);
   h->SetBinError(1709,0.006527586);
   h->SetBinError(1746,0.0092314);
   h->SetBinError(1747,0.01459613);
   h->SetBinError(1748,0.02691392);
   h->SetBinError(1749,0.03454074);
   h->SetBinError(1750,0.04179694);
   h->SetBinError(1751,0.04707109);
   h->SetBinError(1752,0.04840987);
   h->SetBinError(1753,0.05500241);
   h->SetBinError(1754,0.05801845);
   h->SetBinError(1755,0.05382785);
   h->SetBinError(1756,0.05577172);
   h->SetBinError(1757,0.05690617);
   h->SetBinError(1758,0.05139826);
   h->SetBinError(1759,0.05500241);
   h->SetBinError(1760,0.05343059);
   h->SetBinError(1761,0.0546137);
   h->SetBinError(1762,0.04427224);
   h->SetBinError(1763,0.05946913);
   h->SetBinError(1764,0.046157);
   h->SetBinError(1765,0.0456931);
   h->SetBinError(1766,0.04707109);
   h->SetBinError(1767,0.04475087);
   h->SetBinError(1768,0.04023874);
   h->SetBinError(1769,0.04378838);
   h->SetBinError(1770,0.04128408);
   h->SetBinError(1771,0.03515212);
   h->SetBinError(1772,0.03391833);
   h->SetBinError(1773,0.0313052);
   h->SetBinError(1774,0.03197851);
   h->SetBinError(1775,0.02991316);
   h->SetBinError(1776,0.0313052);
   h->SetBinError(1777,0.02845309);
   h->SetBinError(1778,0.02991316);
   h->SetBinError(1779,0.02528123);
   h->SetBinError(1780,0.02353554);
   h->SetBinError(1781,0.0276942);
   h->SetBinError(1782,0.02528123);
   h->SetBinError(1783,0.0184628);
   h->SetBinError(1784,0.0184628);
   h->SetBinError(1785,0.01727037);
   h->SetBinError(1786,0.0184628);
   h->SetBinError(1787,0.02261222);
   h->SetBinError(1788,0.01305517);
   h->SetBinError(1789,0.0184628);
   h->SetBinError(1790,0.01130611);
   h->SetBinError(1791,0.01459613);
   h->SetBinError(1792,0.01130611);
   h->SetBinError(1793,0.01305517);
   h->SetBinError(1794,0.01130611);
   h->SetBinError(1795,0.006527586);
   h->SetBinError(1796,0.0092314);
   h->SetBinError(1797,0.006527586);
   h->SetBinError(1798,0.0092314);
   h->SetBinError(1799,0.0092314);
   h->SetBinError(1802,0.0092314);
   h->SetBinError(1805,0.006527586);
   h->SetBinError(1809,0.006527586);
   h->SetBinError(1848,0.006527586);
   h->SetBinError(1849,0.02442399);
   h->SetBinError(1850,0.03454074);
   h->SetBinError(1851,0.03970575);
   h->SetBinError(1852,0.05303036);
   h->SetBinError(1853,0.0583845);
   h->SetBinError(1854,0.05500241);
   h->SetBinError(1855,0.0583845);
   h->SetBinError(1856,0.05801845);
   h->SetBinError(1857,0.05500241);
   h->SetBinError(1858,0.05801845);
   h->SetBinError(1859,0.05343059);
   h->SetBinError(1860,0.0546137);
   h->SetBinError(1861,0.06088526);
   h->SetBinError(1862,0.05690617);
   h->SetBinError(1863,0.05013934);
   h->SetBinError(1864,0.05874827);
   h->SetBinError(1865,0.04884798);
   h->SetBinError(1866,0.05139826);
   h->SetBinError(1867,0.04707109);
   h->SetBinError(1868,0.04023874);
   h->SetBinError(1869,0.04840987);
   h->SetBinError(1870,0.04928219);
   h->SetBinError(1871,0.04928219);
   h->SetBinError(1872,0.04179694);
   h->SetBinError(1873,0.03861772);
   h->SetBinError(1874,0.03861772);
   h->SetBinError(1875,0.03263793);
   h->SetBinError(1876,0.03263793);
   h->SetBinError(1877,0.03916551);
   h->SetBinError(1878,0.03515212);
   h->SetBinError(1879,0.02611034);
   h->SetBinError(1880,0.02845309);
   h->SetBinError(1881,0.02919225);
   h->SetBinError(1882,0.03061709);
   h->SetBinError(1883,0.02528123);
   h->SetBinError(1884,0.02611034);
   h->SetBinError(1885,0.02164955);
   h->SetBinError(1886,0.0184628);
   h->SetBinError(1887,0.01305517);
   h->SetBinError(1888,0.0092314);
   h->SetBinError(1889,0.01459613);
   h->SetBinError(1890,0.01598925);
   h->SetBinError(1891,0.01130611);
   h->SetBinError(1892,0.01598925);
   h->SetBinError(1893,0.01130611);
   h->SetBinError(1894,0.01727037);
   h->SetBinError(1895,0.0184628);
   h->SetBinError(1896,0.01305517);
   h->SetBinError(1897,0.01305517);
   h->SetBinError(1898,0.0092314);
   h->SetBinError(1903,0.006527586);
   h->SetBinError(1905,0.0092314);
   h->SetBinError(1909,0.006527586);
   h->SetBinError(1916,0.006527586);
   h->SetBinError(1949,0.006527586);
   h->SetBinError(1950,0.0184628);
   h->SetBinError(1951,0.02442399);
   h->SetBinError(1952,0.03970575);
   h->SetBinError(1953,0.05013934);
   h->SetBinError(1954,0.05222068);
   h->SetBinError(1955,0.0553884);
   h->SetBinError(1956,0.06720561);
   h->SetBinError(1957,0.06494866);
   h->SetBinError(1958,0.06494866);
   h->SetBinError(1959,0.06088526);
   h->SetBinError(1960,0.06428926);
   h->SetBinError(1961,0.06158112);
   h->SetBinError(1962,0.05727933);
   h->SetBinError(1963,0.05615241);
   h->SetBinError(1964,0.0591098);
   h->SetBinError(1965,0.0518111);
   h->SetBinError(1966,0.05382785);
   h->SetBinError(1967,0.04840987);
   h->SetBinError(1968,0.05262708);
   h->SetBinError(1969,0.05056246);
   h->SetBinError(1970,0.04884798);
   h->SetBinError(1971,0.04179694);
   h->SetBinError(1972,0.04928219);
   h->SetBinError(1973,0.03575306);
   h->SetBinError(1974,0.04475087);
   h->SetBinError(1975,0.04280424);
   h->SetBinError(1976,0.03515212);
   h->SetBinError(1977,0.03328429);
   h->SetBinError(1978,0.03328429);
   h->SetBinError(1979,0.03454074);
   h->SetBinError(1980,0.02845309);
   h->SetBinError(1981,0.0313052);
   h->SetBinError(1982,0.03061709);
   h->SetBinError(1983,0.03391833);
   h->SetBinError(1984,0.03061709);
   h->SetBinError(1985,0.02353554);
   h->SetBinError(1986,0.02845309);
   h->SetBinError(1987,0.02442399);
   h->SetBinError(1988,0.02164955);
   h->SetBinError(1989,0.02164955);
   h->SetBinError(1990,0.01958276);
   h->SetBinError(1991,0.02064204);
   h->SetBinError(1992,0.01130611);
   h->SetBinError(1993,0.01305517);
   h->SetBinError(1994,0.01305517);
   h->SetBinError(1995,0.01305517);
   h->SetBinError(1996,0.01130611);
   h->SetBinError(1997,0.0092314);
   h->SetBinError(1999,0.006527586);
   h->SetBinError(2002,0.0092314);
   h->SetBinError(2003,0.006527586);
   h->SetBinError(2005,0.006527586);
   h->SetBinError(2008,0.0092314);
   h->SetBinError(2011,0.006527586);
   h->SetBinError(2051,0.01459613);
   h->SetBinError(2052,0.01459613);
   h->SetBinError(2053,0.03061709);
   h->SetBinError(2054,0.03806204);
   h->SetBinError(2055,0.04971261);
   h->SetBinError(2056,0.05303036);
   h->SetBinError(2057,0.06123418);
   h->SetBinError(2058,0.06527586);
   h->SetBinError(2059,0.05982631);
   h->SetBinError(2060,0.06294976);
   h->SetBinError(2061,0.0622692);
   h->SetBinError(2062,0.05946913);
   h->SetBinError(2063,0.06192611);
   h->SetBinError(2064,0.05500241);
   h->SetBinError(2065,0.06328729);
   h->SetBinError(2066,0.05946913);
   h->SetBinError(2067,0.05765007);
   h->SetBinError(2068,0.0591098);
   h->SetBinError(2069,0.06192611);
   h->SetBinError(2070,0.05303036);
   h->SetBinError(2071,0.05262708);
   h->SetBinError(2072,0.04928219);
   h->SetBinError(2073,0.04427224);
   h->SetBinError(2074,0.04707109);
   h->SetBinError(2075,0.03806204);
   h->SetBinError(2076,0.04427224);
   h->SetBinError(2077,0.04023874);
   h->SetBinError(2078,0.04230359);
   h->SetBinError(2079,0.03749812);
   h->SetBinError(2080,0.03634406);
   h->SetBinError(2081,0.03263793);
   h->SetBinError(2082,0.02691392);
   h->SetBinError(2083,0.0276942);
   h->SetBinError(2084,0.03391833);
   h->SetBinError(2085,0.0276942);
   h->SetBinError(2086,0.02528123);
   h->SetBinError(2087,0.02064204);
   h->SetBinError(2088,0.02164955);
   h->SetBinError(2089,0.02064204);
   h->SetBinError(2090,0.02164955);
   h->SetBinError(2091,0.01459613);
   h->SetBinError(2092,0.01727037);
   h->SetBinError(2093,0.01459613);
   h->SetBinError(2094,0.01459613);
   h->SetBinError(2095,0.006527586);
   h->SetBinError(2096,0.006527586);
   h->SetBinError(2097,0.0092314);
   h->SetBinError(2098,0.01459613);
   h->SetBinError(2099,0.0092314);
   h->SetBinError(2100,0.01130611);
   h->SetBinError(2101,0.0092314);
   h->SetBinError(2102,0.01130611);
   h->SetBinError(2153,0.01305517);
   h->SetBinError(2154,0.0276942);
   h->SetBinError(2155,0.03391833);
   h->SetBinError(2156,0.04796776);
   h->SetBinError(2157,0.05262708);
   h->SetBinError(2158,0.0646198);
   h->SetBinError(2159,0.06494866);
   h->SetBinError(2160,0.06624776);
   h->SetBinError(2161,0.06088526);
   h->SetBinError(2162,0.07000056);
   h->SetBinError(2163,0.06494866);
   h->SetBinError(2164,0.06560142);
   h->SetBinError(2165,0.06656857);
   h->SetBinError(2166,0.06494866);
   h->SetBinError(2167,0.05801845);
   h->SetBinError(2168,0.05982631);
   h->SetBinError(2169,0.0583845);
   h->SetBinError(2170,0.06053434);
   h->SetBinError(2171,0.0553884);
   h->SetBinError(2172,0.05262708);
   h->SetBinError(2173,0.05056246);
   h->SetBinError(2174,0.04971261);
   h->SetBinError(2175,0.05343059);
   h->SetBinError(2176,0.03806204);
   h->SetBinError(2177,0.04707109);
   h->SetBinError(2178,0.04475087);
   h->SetBinError(2179,0.04522444);
   h->SetBinError(2180,0.04280424);
   h->SetBinError(2181,0.04128408);
   h->SetBinError(2182,0.03575306);
   h->SetBinError(2183,0.03454074);
   h->SetBinError(2184,0.03515212);
   h->SetBinError(2185,0.0313052);
   h->SetBinError(2186,0.02611034);
   h->SetBinError(2187,0.02611034);
   h->SetBinError(2188,0.02691392);
   h->SetBinError(2189,0.0313052);
   h->SetBinError(2190,0.01727037);
   h->SetBinError(2191,0.02064204);
   h->SetBinError(2192,0.01727037);
   h->SetBinError(2193,0.0092314);
   h->SetBinError(2194,0.02261222);
   h->SetBinError(2195,0.01727037);
   h->SetBinError(2196,0.01598925);
   h->SetBinError(2197,0.01459613);
   h->SetBinError(2198,0.01130611);
   h->SetBinError(2199,0.01130611);
   h->SetBinError(2200,0.006527586);
   h->SetBinError(2202,0.0092314);
   h->SetBinError(2203,0.006527586);
   h->SetBinError(2204,0.0092314);
   h->SetBinError(2207,0.006527586);
   h->SetBinError(2210,0.0092314);
   h->SetBinError(2211,0.006527586);
   h->SetBinError(2255,0.01598925);
   h->SetBinError(2256,0.03061709);
   h->SetBinError(2257,0.0369256);
   h->SetBinError(2258,0.0553884);
   h->SetBinError(2259,0.05801845);
   h->SetBinError(2260,0.06624776);
   h->SetBinError(2261,0.07150612);
   h->SetBinError(2262,0.07356215);
   h->SetBinError(2263,0.07327197);
   h->SetBinError(2264,0.06656857);
   h->SetBinError(2265,0.07356215);
   h->SetBinError(2266,0.06688785);
   h->SetBinError(2267,0.06428926);
   h->SetBinError(2268,0.06428926);
   h->SetBinError(2269,0.06053434);
   h->SetBinError(2270,0.0646198);
   h->SetBinError(2271,0.05765007);
   h->SetBinError(2272,0.0591098);
   h->SetBinError(2273,0.05765007);
   h->SetBinError(2274,0.0542222);
   h->SetBinError(2275,0.0546137);
   h->SetBinError(2276,0.04928219);
   h->SetBinError(2277,0.05222068);
   h->SetBinError(2278,0.04884798);
   h->SetBinError(2279,0.04378838);
   h->SetBinError(2280,0.04661629);
   h->SetBinError(2281,0.04023874);
   h->SetBinError(2282,0.03515212);
   h->SetBinError(2283,0.03749812);
   h->SetBinError(2284,0.03454074);
   h->SetBinError(2285,0.0313052);
   h->SetBinError(2286,0.03515212);
   h->SetBinError(2287,0.0313052);
   h->SetBinError(2288,0.02845309);
   h->SetBinError(2289,0.02442399);
   h->SetBinError(2290,0.02064204);
   h->SetBinError(2291,0.02164955);
   h->SetBinError(2292,0.01958276);
   h->SetBinError(2293,0.02845309);
   h->SetBinError(2294,0.02164955);
   h->SetBinError(2295,0.01958276);
   h->SetBinError(2296,0.01459613);
   h->SetBinError(2297,0.01459613);
   h->SetBinError(2298,0.01305517);
   h->SetBinError(2299,0.01305517);
   h->SetBinError(2300,0.006527586);
   h->SetBinError(2301,0.01130611);
   h->SetBinError(2304,0.006527586);
   h->SetBinError(2305,0.006527586);
   h->SetBinError(2306,0.01305517);
   h->SetBinError(2307,0.0092314);
   h->SetBinError(2310,0.006527586);
   h->SetBinError(2312,0.006527586);
   h->SetBinError(2319,0.006527586);
   h->SetBinError(2357,0.01598925);
   h->SetBinError(2358,0.02991316);
   h->SetBinError(2359,0.0456931);
   h->SetBinError(2360,0.05577172);
   h->SetBinError(2361,0.06123418);
   h->SetBinError(2362,0.06656857);
   h->SetBinError(2363,0.06814999);
   h->SetBinError(2364,0.07060663);
   h->SetBinError(2365,0.07471163);
   h->SetBinError(2366,0.07612407);
   h->SetBinError(2367,0.06592538);
   h->SetBinError(2368,0.07060663);
   h->SetBinError(2369,0.06294976);
   h->SetBinError(2370,0.0646198);
   h->SetBinError(2371,0.06428926);
   h->SetBinError(2372,0.06560142);
   h->SetBinError(2373,0.06527586);
   h->SetBinError(2374,0.0591098);
   h->SetBinError(2375,0.0553884);
   h->SetBinError(2376,0.05139826);
   h->SetBinError(2377,0.04971261);
   h->SetBinError(2378,0.05013934);
   h->SetBinError(2379,0.04661629);
   h->SetBinError(2380,0.05262708);
   h->SetBinError(2381,0.0456931);
   h->SetBinError(2382,0.03861772);
   h->SetBinError(2383,0.04378838);
   h->SetBinError(2384,0.04128408);
   h->SetBinError(2385,0.03391833);
   h->SetBinError(2386,0.0369256);
   h->SetBinError(2387,0.02845309);
   h->SetBinError(2388,0.0313052);
   h->SetBinError(2389,0.02919225);
   h->SetBinError(2390,0.02611034);
   h->SetBinError(2391,0.02691392);
   h->SetBinError(2392,0.02064204);
   h->SetBinError(2393,0.01727037);
   h->SetBinError(2394,0.0184628);
   h->SetBinError(2395,0.01958276);
   h->SetBinError(2396,0.01305517);
   h->SetBinError(2397,0.01305517);
   h->SetBinError(2398,0.01130611);
   h->SetBinError(2399,0.01727037);
   h->SetBinError(2400,0.01459613);
   h->SetBinError(2401,0.0092314);
   h->SetBinError(2402,0.0092314);
   h->SetBinError(2403,0.01130611);
   h->SetBinError(2405,0.006527586);
   h->SetBinError(2407,0.006527586);
   h->SetBinError(2413,0.006527586);
   h->SetBinError(2416,0.006527586);
   h->SetBinError(2458,0.006527586);
   h->SetBinError(2459,0.0313052);
   h->SetBinError(2460,0.03575306);
   h->SetBinError(2461,0.04475087);
   h->SetBinError(2462,0.05765007);
   h->SetBinError(2463,0.06395702);
   h->SetBinError(2464,0.06969554);
   h->SetBinError(2465,0.07967934);
   h->SetBinError(2466,0.07805857);
   h->SetBinError(2467,0.07668177);
   h->SetBinError(2468,0.07442593);
   h->SetBinError(2469,0.07413912);
   h->SetBinError(2470,0.07030425);
   h->SetBinError(2471,0.07413912);
   h->SetBinError(2472,0.06328729);
   h->SetBinError(2473,0.06938919);
   h->SetBinError(2474,0.06494866);
   h->SetBinError(2475,0.06123418);
   h->SetBinError(2476,0.06088526);
   h->SetBinError(2477,0.05382785);
   h->SetBinError(2478,0.05303036);
   h->SetBinError(2479,0.05303036);
   h->SetBinError(2480,0.0518111);
   h->SetBinError(2481,0.0542222);
   h->SetBinError(2482,0.04179694);
   h->SetBinError(2483,0.04928219);
   h->SetBinError(2484,0.04023874);
   h->SetBinError(2485,0.04128408);
   h->SetBinError(2486,0.03861772);
   h->SetBinError(2487,0.03806204);
   h->SetBinError(2488,0.03391833);
   h->SetBinError(2489,0.02528123);
   h->SetBinError(2490,0.03061709);
   h->SetBinError(2491,0.02442399);
   h->SetBinError(2492,0.02845309);
   h->SetBinError(2493,0.02261222);
   h->SetBinError(2494,0.0184628);
   h->SetBinError(2495,0.01305517);
   h->SetBinError(2496,0.01598925);
   h->SetBinError(2497,0.01598925);
   h->SetBinError(2498,0.01305517);
   h->SetBinError(2499,0.006527586);
   h->SetBinError(2500,0.01305517);
   h->SetBinError(2501,0.01459613);
   h->SetBinError(2502,0.01305517);
   h->SetBinError(2503,0.0092314);
   h->SetBinError(2504,0.01130611);
   h->SetBinError(2505,0.006527586);
   h->SetBinError(2506,0.0092314);
   h->SetBinError(2507,0.006527586);
   h->SetBinError(2510,0.006527586);
   h->SetBinError(2512,0.006527586);
   h->SetBinError(2518,0.006527586);
   h->SetBinError(2519,0.006527586);
   h->SetBinError(2560,0.006527586);
   h->SetBinError(2561,0.02991316);
   h->SetBinError(2562,0.03806204);
   h->SetBinError(2563,0.04230359);
   h->SetBinError(2564,0.05946913);
   h->SetBinError(2565,0.06656857);
   h->SetBinError(2566,0.07668177);
   h->SetBinError(2567,0.07833103);
   h->SetBinError(2568,0.0738512);
   h->SetBinError(2569,0.0769591);
   h->SetBinError(2570,0.07967934);
   h->SetBinError(2571,0.07120755);
   h->SetBinError(2572,0.07268812);
   h->SetBinError(2573,0.07556227);
   h->SetBinError(2574,0.06938919);
   h->SetBinError(2575,0.07120755);
   h->SetBinError(2576,0.06720561);
   h->SetBinError(2577,0.06527586);
   h->SetBinError(2578,0.06053434);
   h->SetBinError(2579,0.06720561);
   h->SetBinError(2580,0.05801845);
   h->SetBinError(2581,0.05982631);
   h->SetBinError(2582,0.04928219);
   h->SetBinError(2583,0.04752154);
   h->SetBinError(2584,0.05303036);
   h->SetBinError(2585,0.05262708);
   h->SetBinError(2586,0.04796776);
   h->SetBinError(2587,0.04280424);
   h->SetBinError(2588,0.03861772);
   h->SetBinError(2589,0.03634406);
   h->SetBinError(2590,0.03197851);
   h->SetBinError(2591,0.02919225);
   h->SetBinError(2592,0.02442399);
   h->SetBinError(2593,0.0313052);
   h->SetBinError(2594,0.0276942);
   h->SetBinError(2595,0.0184628);
   h->SetBinError(2596,0.0184628);
   h->SetBinError(2597,0.02164955);
   h->SetBinError(2598,0.0184628);
   h->SetBinError(2599,0.01459613);
   h->SetBinError(2600,0.01305517);
   h->SetBinError(2601,0.01727037);
   h->SetBinError(2602,0.01305517);
   h->SetBinError(2603,0.006527586);
   h->SetBinError(2604,0.01459613);
   h->SetBinError(2605,0.006527586);
   h->SetBinError(2606,0.0092314);
   h->SetBinError(2607,0.0092314);
   h->SetBinError(2608,0.0092314);
   h->SetBinError(2609,0.006527586);
   h->SetBinError(2610,0.006527586);
   h->SetBinError(2611,0.006527586);
   h->SetBinError(2612,0.0092314);
   h->SetBinError(2630,0.006527586);
   h->SetBinError(2662,0.006527586);
   h->SetBinError(2663,0.03515212);
   h->SetBinError(2664,0.0432991);
   h->SetBinError(2665,0.05615241);
   h->SetBinError(2666,0.06592538);
   h->SetBinError(2667,0.07239443);
   h->SetBinError(2668,0.07887312);
   h->SetBinError(2669,0.07860254);
   h->SetBinError(2670,0.08359388);
   h->SetBinError(2671,0.08560848);
   h->SetBinError(2672,0.07640343);
   h->SetBinError(2673,0.07471163);
   h->SetBinError(2674,0.07090773);
   h->SetBinError(2675,0.06560142);
   h->SetBinError(2676,0.06494866);
   h->SetBinError(2677,0.06783666);
   h->SetBinError(2678,0.06362303);
   h->SetBinError(2679,0.06053434);
   h->SetBinError(2680,0.06088526);
   h->SetBinError(2681,0.05874827);
   h->SetBinError(2682,0.05690617);
   h->SetBinError(2683,0.05382785);
   h->SetBinError(2684,0.05303036);
   h->SetBinError(2685,0.04752154);
   h->SetBinError(2686,0.04971261);
   h->SetBinError(2687,0.0432991);
   h->SetBinError(2688,0.04280424);
   h->SetBinError(2689,0.0432991);
   h->SetBinError(2690,0.03749812);
   h->SetBinError(2691,0.03454074);
   h->SetBinError(2692,0.02611034);
   h->SetBinError(2693,0.03061709);
   h->SetBinError(2694,0.03061709);
   h->SetBinError(2695,0.02611034);
   h->SetBinError(2696,0.02442399);
   h->SetBinError(2697,0.02164955);
   h->SetBinError(2698,0.01958276);
   h->SetBinError(2699,0.02261222);
   h->SetBinError(2700,0.01727037);
   h->SetBinError(2701,0.01459613);
   h->SetBinError(2702,0.0184628);
   h->SetBinError(2703,0.01727037);
   h->SetBinError(2704,0.01598925);
   h->SetBinError(2705,0.01305517);
   h->SetBinError(2706,0.0092314);
   h->SetBinError(2707,0.006527586);
   h->SetBinError(2709,0.006527586);
   h->SetBinError(2710,0.0092314);
   h->SetBinError(2711,0.006527586);
   h->SetBinError(2712,0.006527586);
   h->SetBinError(2714,0.006527586);
   h->SetBinError(2715,0.0092314);
   h->SetBinError(2718,0.006527586);
   h->SetBinError(2719,0.006527586);
   h->SetBinError(2723,0.006527586);
   h->SetBinError(2764,0.01958276);
   h->SetBinError(2765,0.02991316);
   h->SetBinError(2766,0.04475087);
   h->SetBinError(2767,0.05577172);
   h->SetBinError(2768,0.06494866);
   h->SetBinError(2769,0.06624776);
   h->SetBinError(2770,0.07723543);
   h->SetBinError(2771,0.07805857);
   h->SetBinError(2772,0.0830826);
   h->SetBinError(2773,0.08230972);
   h->SetBinError(2774,0.07994627);
   h->SetBinError(2775,0.07584369);
   h->SetBinError(2776,0.07751078);
   h->SetBinError(2777,0.0738512);
   h->SetBinError(2778,0.06877238);
   h->SetBinError(2779,0.06688785);
   h->SetBinError(2780,0.0626104);
   h->SetBinError(2781,0.06395702);
   h->SetBinError(2782,0.06362303);
   h->SetBinError(2783,0.06192611);
   h->SetBinError(2784,0.0553884);
   h->SetBinError(2785,0.05653055);
   h->SetBinError(2786,0.05056246);
   h->SetBinError(2787,0.04796776);
   h->SetBinError(2788,0.05098207);
   h->SetBinError(2789,0.04840987);
   h->SetBinError(2790,0.04280424);
   h->SetBinError(2791,0.04427224);
   h->SetBinError(2792,0.03916551);
   h->SetBinError(2793,0.03328429);
   h->SetBinError(2794,0.0276942);
   h->SetBinError(2795,0.03328429);
   h->SetBinError(2796,0.03197851);
   h->SetBinError(2797,0.02919225);
   h->SetBinError(2798,0.02528123);
   h->SetBinError(2799,0.02442399);
   h->SetBinError(2800,0.02064204);
   h->SetBinError(2801,0.01459613);
   h->SetBinError(2802,0.0184628);
   h->SetBinError(2803,0.01958276);
   h->SetBinError(2804,0.0184628);
   h->SetBinError(2805,0.01305517);
   h->SetBinError(2806,0.01727037);
   h->SetBinError(2807,0.0092314);
   h->SetBinError(2808,0.01130611);
   h->SetBinError(2809,0.0092314);
   h->SetBinError(2810,0.01459613);
   h->SetBinError(2811,0.01130611);
   h->SetBinError(2813,0.0092314);
   h->SetBinError(2814,0.0092314);
   h->SetBinError(2815,0.01305517);
   h->SetBinError(2816,0.006527586);
   h->SetBinError(2818,0.006527586);
   h->SetBinError(2827,0.006527586);
   h->SetBinError(2866,0.02164955);
   h->SetBinError(2867,0.03515212);
   h->SetBinError(2868,0.05013934);
   h->SetBinError(2869,0.06018137);
   h->SetBinError(2870,0.07180344);
   h->SetBinError(2871,0.07994627);
   h->SetBinError(2872,0.07833103);
   h->SetBinError(2873,0.08560848);
   h->SetBinError(2874,0.08560848);
   h->SetBinError(2875,0.07527979);
   h->SetBinError(2876,0.08126779);
   h->SetBinError(2877,0.0830826);
   h->SetBinError(2878,0.0738512);
   h->SetBinError(2879,0.07860254);
   h->SetBinError(2880,0.07060663);
   h->SetBinError(2881,0.0738512);
   h->SetBinError(2882,0.07471163);
   h->SetBinError(2883,0.06123418);
   h->SetBinError(2884,0.05727933);
   h->SetBinError(2885,0.0546137);
   h->SetBinError(2886,0.05874827);
   h->SetBinError(2887,0.05653055);
   h->SetBinError(2888,0.05303036);
   h->SetBinError(2889,0.05577172);
   h->SetBinError(2890,0.04971261);
   h->SetBinError(2891,0.04707109);
   h->SetBinError(2892,0.04280424);
   h->SetBinError(2893,0.03454074);
   h->SetBinError(2894,0.03328429);
   h->SetBinError(2895,0.03515212);
   h->SetBinError(2896,0.0369256);
   h->SetBinError(2897,0.03061709);
   h->SetBinError(2898,0.02691392);
   h->SetBinError(2899,0.02353554);
   h->SetBinError(2900,0.02691392);
   h->SetBinError(2901,0.02164955);
   h->SetBinError(2902,0.02528123);
   h->SetBinError(2903,0.0184628);
   h->SetBinError(2904,0.02164955);
   h->SetBinError(2905,0.0184628);
   h->SetBinError(2906,0.006527586);
   h->SetBinError(2907,0.01598925);
   h->SetBinError(2908,0.01598925);
   h->SetBinError(2909,0.0092314);
   h->SetBinError(2910,0.006527586);
   h->SetBinError(2911,0.01305517);
   h->SetBinError(2912,0.0092314);
   h->SetBinError(2915,0.006527586);
   h->SetBinError(2916,0.006527586);
   h->SetBinError(2918,0.006527586);
   h->SetBinError(2927,0.006527586);
   h->SetBinError(2968,0.01727037);
   h->SetBinError(2969,0.0369256);
   h->SetBinError(2970,0.05343059);
   h->SetBinError(2971,0.06624776);
   h->SetBinError(2972,0.06783666);
   h->SetBinError(2973,0.07640343);
   h->SetBinError(2974,0.08585698);
   h->SetBinError(2975,0.08635184);
   h->SetBinError(2976,0.08126779);
   h->SetBinError(2977,0.07833103);
   h->SetBinError(2978,0.08359388);
   h->SetBinError(2979,0.08100521);
   h->SetBinError(2980,0.08282578);
   h->SetBinError(2981,0.07967934);
   h->SetBinError(2982,0.06720561);
   h->SetBinError(2983,0.07327197);
   h->SetBinError(2984,0.06908147);
   h->SetBinError(2985,0.0646198);
   h->SetBinError(2986,0.06428926);
   h->SetBinError(2987,0.0583845);
   h->SetBinError(2988,0.05382785);
   h->SetBinError(2989,0.0553884);
   h->SetBinError(2990,0.0553884);
   h->SetBinError(2991,0.0518111);
   h->SetBinError(2992,0.04522444);
   h->SetBinError(2993,0.03970575);
   h->SetBinError(2994,0.04023874);
   h->SetBinError(2995,0.0432991);
   h->SetBinError(2996,0.03861772);
   h->SetBinError(2997,0.03454074);
   h->SetBinError(2998,0.03749812);
   h->SetBinError(2999,0.03515212);
   h->SetBinError(3000,0.03263793);
   h->SetBinError(3001,0.02442399);
   h->SetBinError(3002,0.02611034);
   h->SetBinError(3003,0.02691392);
   h->SetBinError(3004,0.01727037);
   h->SetBinError(3005,0.0184628);
   h->SetBinError(3006,0.02064204);
   h->SetBinError(3007,0.01598925);
   h->SetBinError(3008,0.01598925);
   h->SetBinError(3009,0.01305517);
   h->SetBinError(3010,0.01598925);
   h->SetBinError(3011,0.01305517);
   h->SetBinError(3012,0.01130611);
   h->SetBinError(3013,0.006527586);
   h->SetBinError(3014,0.006527586);
   h->SetBinError(3015,0.0092314);
   h->SetBinError(3017,0.006527586);
   h->SetBinError(3018,0.006527586);
   h->SetBinError(3019,0.006527586);
   h->SetBinError(3023,0.006527586);
   h->SetBinError(3026,0.006527586);
   h->SetBinError(3070,0.01727037);
   h->SetBinError(3071,0.04230359);
   h->SetBinError(3072,0.05303036);
   h->SetBinError(3073,0.0738512);
   h->SetBinError(3074,0.0769591);
   h->SetBinError(3075,0.08100521);
   h->SetBinError(3076,0.08100521);
   h->SetBinError(3077,0.07778516);
   h->SetBinError(3078,0.08485861);
   h->SetBinError(3079,0.084355);
   h->SetBinError(3080,0.08560848);
   h->SetBinError(3081,0.08205048);
   h->SetBinError(3082,0.08047748);
   h->SetBinError(3083,0.07612407);
   h->SetBinError(3084,0.07239443);
   h->SetBinError(3085,0.07442593);
   h->SetBinError(3086,0.07090773);
   h->SetBinError(3087,0.06158112);
   h->SetBinError(3088,0.06158112);
   h->SetBinError(3089,0.06527586);
   h->SetBinError(3090,0.06428926);
   h->SetBinError(3091,0.05343059);
   h->SetBinError(3092,0.04884798);
   h->SetBinError(3093,0.04928219);
   h->SetBinError(3094,0.05098207);
   h->SetBinError(3095,0.05013934);
   h->SetBinError(3096,0.04179694);
   h->SetBinError(3097,0.04230359);
   h->SetBinError(3098,0.03970575);
   h->SetBinError(3099,0.04179694);
   h->SetBinError(3100,0.03634406);
   h->SetBinError(3101,0.03328429);
   h->SetBinError(3102,0.0276942);
   h->SetBinError(3103,0.02442399);
   h->SetBinError(3104,0.02528123);
   h->SetBinError(3105,0.0184628);
   h->SetBinError(3106,0.02164955);
   h->SetBinError(3107,0.02611034);
   h->SetBinError(3108,0.01727037);
   h->SetBinError(3109,0.0092314);
   h->SetBinError(3110,0.01305517);
   h->SetBinError(3111,0.01727037);
   h->SetBinError(3112,0.01598925);
   h->SetBinError(3113,0.01305517);
   h->SetBinError(3114,0.0092314);
   h->SetBinError(3115,0.006527586);
   h->SetBinError(3116,0.006527586);
   h->SetBinError(3117,0.0092314);
   h->SetBinError(3122,0.006527586);
   h->SetBinError(3130,0.006527586);
   h->SetBinError(3172,0.01727037);
   h->SetBinError(3173,0.0456931);
   h->SetBinError(3174,0.06053434);
   h->SetBinError(3175,0.06592538);
   h->SetBinError(3176,0.08047748);
   h->SetBinError(3177,0.08659821);
   h->SetBinError(3178,0.08757675);
   h->SetBinError(3179,0.08806194);
   h->SetBinError(3180,0.08074177);
   h->SetBinError(3181,0.08047748);
   h->SetBinError(3182,0.08152952);
   h->SetBinError(3183,0.0851093);
   h->SetBinError(3184,0.07941151);
   h->SetBinError(3185,0.07120755);
   h->SetBinError(3186,0.07860254);
   h->SetBinError(3187,0.07120755);
   h->SetBinError(3188,0.07413912);
   h->SetBinError(3189,0.0622692);
   h->SetBinError(3190,0.06428926);
   h->SetBinError(3191,0.06328729);
   h->SetBinError(3192,0.05946913);
   h->SetBinError(3193,0.05262708);
   h->SetBinError(3194,0.05056246);
   h->SetBinError(3195,0.04884798);
   h->SetBinError(3196,0.05013934);
   h->SetBinError(3197,0.0432991);
   h->SetBinError(3198,0.04280424);
   h->SetBinError(3199,0.04076476);
   h->SetBinError(3200,0.03749812);
   h->SetBinError(3201,0.03634406);
   h->SetBinError(3202,0.03806204);
   h->SetBinError(3203,0.0369256);
   h->SetBinError(3204,0.02991316);
   h->SetBinError(3205,0.02353554);
   h->SetBinError(3206,0.02528123);
   h->SetBinError(3207,0.02261222);
   h->SetBinError(3208,0.01958276);
   h->SetBinError(3209,0.0184628);
   h->SetBinError(3210,0.01459613);
   h->SetBinError(3211,0.01958276);
   h->SetBinError(3212,0.02164955);
   h->SetBinError(3213,0.01727037);
   h->SetBinError(3214,0.01130611);
   h->SetBinError(3215,0.006527586);
   h->SetBinError(3216,0.0092314);
   h->SetBinError(3217,0.01598925);
   h->SetBinError(3218,0.006527586);
   h->SetBinError(3219,0.0092314);
   h->SetBinError(3221,0.006527586);
   h->SetBinError(3223,0.006527586);
   h->SetBinError(3228,0.006527586);
   h->SetBinError(3231,0.006527586);
   h->SetBinError(3232,0.006527586);
   h->SetBinError(3234,0.006527586);
   h->SetBinError(3274,0.02611034);
   h->SetBinError(3275,0.04179694);
   h->SetBinError(3276,0.06560142);
   h->SetBinError(3277,0.0738512);
   h->SetBinError(3278,0.08179041);
   h->SetBinError(3279,0.08733314);
   h->SetBinError(3280,0.08854448);
   h->SetBinError(3281,0.08659821);
   h->SetBinError(3282,0.08333863);
   h->SetBinError(3283,0.08384835);
   h->SetBinError(3284,0.08585698);
   h->SetBinError(3285,0.07887312);
   h->SetBinError(3286,0.07941151);
   h->SetBinError(3287,0.07723543);
   h->SetBinError(3288,0.07833103);
   h->SetBinError(3289,0.0684619);
   h->SetBinError(3290,0.0684619);
   h->SetBinError(3291,0.05982631);
   h->SetBinError(3292,0.06158112);
   h->SetBinError(3293,0.06018137);
   h->SetBinError(3294,0.05139826);
   h->SetBinError(3295,0.0553884);
   h->SetBinError(3296,0.05056246);
   h->SetBinError(3297,0.0542222);
   h->SetBinError(3298,0.04884798);
   h->SetBinError(3299,0.04280424);
   h->SetBinError(3300,0.04128408);
   h->SetBinError(3301,0.04378838);
   h->SetBinError(3302,0.03806204);
   h->SetBinError(3303,0.03454074);
   h->SetBinError(3304,0.03515212);
   h->SetBinError(3305,0.03197851);
   h->SetBinError(3306,0.02611034);
   h->SetBinError(3307,0.02064204);
   h->SetBinError(3308,0.02528123);
   h->SetBinError(3309,0.01958276);
   h->SetBinError(3310,0.02064204);
   h->SetBinError(3311,0.01958276);
   h->SetBinError(3312,0.02164955);
   h->SetBinError(3313,0.01958276);
   h->SetBinError(3314,0.01130611);
   h->SetBinError(3315,0.01958276);
   h->SetBinError(3316,0.0092314);
   h->SetBinError(3317,0.0092314);
   h->SetBinError(3318,0.01459613);
   h->SetBinError(3319,0.01130611);
   h->SetBinError(3320,0.006527586);
   h->SetBinError(3321,0.0092314);
   h->SetBinError(3322,0.01305517);
   h->SetBinError(3324,0.006527586);
   h->SetBinError(3325,0.0092314);
   h->SetBinError(3376,0.0184628);
   h->SetBinError(3377,0.05098207);
   h->SetBinError(3378,0.06192611);
   h->SetBinError(3379,0.07527979);
   h->SetBinError(3380,0.07941151);
   h->SetBinError(3381,0.09208293);
   h->SetBinError(3382,0.08684388);
   h->SetBinError(3383,0.08973947);
   h->SetBinError(3384,0.08708885);
   h->SetBinError(3385,0.09091875);
   h->SetBinError(3386,0.08585698);
   h->SetBinError(3387,0.08333863);
   h->SetBinError(3388,0.084355);
   h->SetBinError(3389,0.07471163);
   h->SetBinError(3390,0.07723543);
   h->SetBinError(3391,0.07584369);
   h->SetBinError(3392,0.07030425);
   h->SetBinError(3393,0.06428926);
   h->SetBinError(3394,0.06158112);
   h->SetBinError(3395,0.05727933);
   h->SetBinError(3396,0.06527586);
   h->SetBinError(3397,0.05343059);
   h->SetBinError(3398,0.0583845);
   h->SetBinError(3399,0.04928219);
   h->SetBinError(3400,0.046157);
   h->SetBinError(3401,0.0456931);
   h->SetBinError(3402,0.04378838);
   h->SetBinError(3403,0.0369256);
   h->SetBinError(3404,0.03806204);
   h->SetBinError(3405,0.03197851);
   h->SetBinError(3406,0.03515212);
   h->SetBinError(3407,0.02261222);
   h->SetBinError(3408,0.03454074);
   h->SetBinError(3409,0.02528123);
   h->SetBinError(3410,0.02442399);
   h->SetBinError(3411,0.02442399);
   h->SetBinError(3412,0.0184628);
   h->SetBinError(3413,0.02064204);
   h->SetBinError(3414,0.01459613);
   h->SetBinError(3415,0.01459613);
   h->SetBinError(3416,0.02164955);
   h->SetBinError(3417,0.0092314);
   h->SetBinError(3418,0.0092314);
   h->SetBinError(3419,0.01305517);
   h->SetBinError(3420,0.01130611);
   h->SetBinError(3421,0.0092314);
   h->SetBinError(3423,0.006527586);
   h->SetBinError(3424,0.0092314);
   h->SetBinError(3425,0.006527586);
   h->SetBinError(3428,0.01130611);
   h->SetBinError(3431,0.006527586);
   h->SetBinError(3478,0.02064204);
   h->SetBinError(3479,0.05098207);
   h->SetBinError(3480,0.06018137);
   h->SetBinError(3481,0.07941151);
   h->SetBinError(3482,0.08179041);
   h->SetBinError(3483,0.08684388);
   h->SetBinError(3484,0.0934608);
   h->SetBinError(3485,0.0945937);
   h->SetBinError(3486,0.08410206);
   h->SetBinError(3487,0.09021303);
   h->SetBinError(3488,0.08806194);
   h->SetBinError(3489,0.08333863);
   h->SetBinError(3490,0.07887312);
   h->SetBinError(3491,0.07805857);
   h->SetBinError(3492,0.0738512);
   h->SetBinError(3493,0.07751078);
   h->SetBinError(3494,0.07298063);
   h->SetBinError(3495,0.06752187);
   h->SetBinError(3496,0.06158112);
   h->SetBinError(3497,0.0646198);
   h->SetBinError(3498,0.05262708);
   h->SetBinError(3499,0.05690617);
   h->SetBinError(3500,0.05615241);
   h->SetBinError(3501,0.05382785);
   h->SetBinError(3502,0.04280424);
   h->SetBinError(3503,0.04475087);
   h->SetBinError(3504,0.04796776);
   h->SetBinError(3505,0.03806204);
   h->SetBinError(3506,0.03861772);
   h->SetBinError(3507,0.03575306);
   h->SetBinError(3508,0.04076476);
   h->SetBinError(3509,0.03515212);
   h->SetBinError(3510,0.02691392);
   h->SetBinError(3511,0.02611034);
   h->SetBinError(3512,0.02353554);
   h->SetBinError(3513,0.02064204);
   h->SetBinError(3514,0.02164955);
   h->SetBinError(3515,0.01598925);
   h->SetBinError(3516,0.01305517);
   h->SetBinError(3517,0.01958276);
   h->SetBinError(3518,0.01459613);
   h->SetBinError(3519,0.01459613);
   h->SetBinError(3520,0.01598925);
   h->SetBinError(3521,0.01305517);
   h->SetBinError(3522,0.006527586);
   h->SetBinError(3523,0.0092314);
   h->SetBinError(3524,0.0092314);
   h->SetBinError(3525,0.006527586);
   h->SetBinError(3526,0.006527586);
   h->SetBinError(3527,0.006527586);
   h->SetBinError(3528,0.0092314);
   h->SetBinError(3531,0.006527586);
   h->SetBinError(3532,0.006527586);
   h->SetBinError(3533,0.006527586);
   h->SetBinError(3580,0.0276942);
   h->SetBinError(3581,0.04840987);
   h->SetBinError(3582,0.06395702);
   h->SetBinError(3583,0.07914277);
   h->SetBinError(3584,0.08230972);
   h->SetBinError(3585,0.09044888);
   h->SetBinError(3586,0.09436821);
   h->SetBinError(3587,0.0913862);
   h->SetBinError(3588,0.09021303);
   h->SetBinError(3589,0.09044888);
   h->SetBinError(3590,0.08560848);
   h->SetBinError(3591,0.08100521);
   h->SetBinError(3592,0.08179041);
   h->SetBinError(3593,0.08047748);
   h->SetBinError(3594,0.07239443);
   h->SetBinError(3595,0.07612407);
   h->SetBinError(3596,0.06494866);
   h->SetBinError(3597,0.06592538);
   h->SetBinError(3598,0.0646198);
   h->SetBinError(3599,0.05982631);
   h->SetBinError(3600,0.05577172);
   h->SetBinError(3601,0.0518111);
   h->SetBinError(3602,0.05222068);
   h->SetBinError(3603,0.05098207);
   h->SetBinError(3604,0.04840987);
   h->SetBinError(3605,0.04752154);
   h->SetBinError(3606,0.046157);
   h->SetBinError(3607,0.03515212);
   h->SetBinError(3608,0.04179694);
   h->SetBinError(3609,0.03328429);
   h->SetBinError(3610,0.03391833);
   h->SetBinError(3611,0.03749812);
   h->SetBinError(3612,0.0276942);
   h->SetBinError(3613,0.02353554);
   h->SetBinError(3614,0.02845309);
   h->SetBinError(3615,0.02064204);
   h->SetBinError(3616,0.0184628);
   h->SetBinError(3617,0.01459613);
   h->SetBinError(3618,0.01305517);
   h->SetBinError(3619,0.01598925);
   h->SetBinError(3620,0.01305517);
   h->SetBinError(3621,0.01130611);
   h->SetBinError(3622,0.0092314);
   h->SetBinError(3623,0.01130611);
   h->SetBinError(3624,0.006527586);
   h->SetBinError(3625,0.006527586);
   h->SetBinError(3626,0.01130611);
   h->SetBinError(3628,0.006527586);
   h->SetBinError(3630,0.006527586);
   h->SetBinError(3633,0.006527586);
   h->SetBinError(3639,0.006527586);
   h->SetBinError(3682,0.03454074);
   h->SetBinError(3683,0.0546137);
   h->SetBinError(3684,0.07030425);
   h->SetBinError(3685,0.08230972);
   h->SetBinError(3686,0.08635184);
   h->SetBinError(3687,0.0934608);
   h->SetBinError(3688,0.09593552);
   h->SetBinError(3689,0.08973947);
   h->SetBinError(3690,0.09571319);
   h->SetBinError(3691,0.08560848);
   h->SetBinError(3692,0.08950174);
   h->SetBinError(3693,0.0851093);
   h->SetBinError(3694,0.08100521);
   h->SetBinError(3695,0.07941151);
   h->SetBinError(3696,0.07556227);
   h->SetBinError(3697,0.07120755);
   h->SetBinError(3698,0.06527586);
   h->SetBinError(3699,0.06877238);
   h->SetBinError(3700,0.0583845);
   h->SetBinError(3701,0.06783666);
   h->SetBinError(3702,0.05690617);
   h->SetBinError(3703,0.05139826);
   h->SetBinError(3704,0.04928219);
   h->SetBinError(3705,0.04971261);
   h->SetBinError(3706,0.0456931);
   h->SetBinError(3707,0.0432991);
   h->SetBinError(3708,0.03861772);
   h->SetBinError(3709,0.04128408);
   h->SetBinError(3710,0.03575306);
   h->SetBinError(3711,0.03515212);
   h->SetBinError(3712,0.03634406);
   h->SetBinError(3713,0.03328429);
   h->SetBinError(3714,0.02691392);
   h->SetBinError(3715,0.02353554);
   h->SetBinError(3716,0.0276942);
   h->SetBinError(3717,0.02261222);
   h->SetBinError(3718,0.0276942);
   h->SetBinError(3719,0.01727037);
   h->SetBinError(3720,0.01598925);
   h->SetBinError(3721,0.0092314);
   h->SetBinError(3722,0.01598925);
   h->SetBinError(3723,0.01459613);
   h->SetBinError(3724,0.01459613);
   h->SetBinError(3726,0.01130611);
   h->SetBinError(3727,0.01130611);
   h->SetBinError(3730,0.0092314);
   h->SetBinError(3732,0.006527586);
   h->SetBinError(3735,0.006527586);
   h->SetBinError(3741,0.006527586);
   h->SetBinError(3783,0.006527586);
   h->SetBinError(3784,0.0276942);
   h->SetBinError(3785,0.04884798);
   h->SetBinError(3786,0.0684619);
   h->SetBinError(3787,0.08585698);
   h->SetBinError(3788,0.092314);
   h->SetBinError(3789,0.0939156);
   h->SetBinError(3790,0.09791378);
   h->SetBinError(3791,0.0939156);
   h->SetBinError(3792,0.09834799);
   h->SetBinError(3793,0.08684388);
   h->SetBinError(3794,0.08733314);
   h->SetBinError(3795,0.0913862);
   h->SetBinError(3796,0.08152952);
   h->SetBinError(3797,0.07967934);
   h->SetBinError(3798,0.07941151);
   h->SetBinError(3799,0.07060663);
   h->SetBinError(3800,0.06908147);
   h->SetBinError(3801,0.06560142);
   h->SetBinError(3802,0.06560142);
   h->SetBinError(3803,0.06494866);
   h->SetBinError(3804,0.06088526);
   h->SetBinError(3805,0.05303036);
   h->SetBinError(3806,0.05139826);
   h->SetBinError(3807,0.05874827);
   h->SetBinError(3808,0.04752154);
   h->SetBinError(3809,0.04707109);
   h->SetBinError(3810,0.04076476);
   h->SetBinError(3811,0.04128408);
   h->SetBinError(3812,0.03328429);
   h->SetBinError(3813,0.03197851);
   h->SetBinError(3814,0.03061709);
   h->SetBinError(3815,0.0313052);
   h->SetBinError(3816,0.03391833);
   h->SetBinError(3817,0.03454074);
   h->SetBinError(3818,0.02528123);
   h->SetBinError(3819,0.02164955);
   h->SetBinError(3820,0.02442399);
   h->SetBinError(3821,0.01727037);
   h->SetBinError(3822,0.01727037);
   h->SetBinError(3823,0.01598925);
   h->SetBinError(3824,0.01459613);
   h->SetBinError(3825,0.01459613);
   h->SetBinError(3826,0.01130611);
   h->SetBinError(3827,0.01459613);
   h->SetBinError(3828,0.01130611);
   h->SetBinError(3829,0.0092314);
   h->SetBinError(3830,0.0092314);
   h->SetBinError(3841,0.006527586);
   h->SetBinError(3886,0.03263793);
   h->SetBinError(3887,0.05690617);
   h->SetBinError(3888,0.07298063);
   h->SetBinError(3889,0.07805857);
   h->SetBinError(3890,0.09044888);
   h->SetBinError(3891,0.09161903);
   h->SetBinError(3892,0.09878029);
   h->SetBinError(3893,0.09834799);
   h->SetBinError(3894,0.09856438);
   h->SetBinError(3895,0.08950174);
   h->SetBinError(3896,0.084355);
   h->SetBinError(3897,0.08781968);
   h->SetBinError(3898,0.08733314);
   h->SetBinError(3899,0.08047748);
   h->SetBinError(3900,0.08126779);
   h->SetBinError(3901,0.07150612);
   h->SetBinError(3902,0.07090773);
   h->SetBinError(3903,0.06592538);
   h->SetBinError(3904,0.06814999);
   h->SetBinError(3905,0.06192611);
   h->SetBinError(3906,0.05500241);
   h->SetBinError(3907,0.0542222);
   h->SetBinError(3908,0.04971261);
   h->SetBinError(3909,0.05615241);
   h->SetBinError(3910,0.0456931);
   h->SetBinError(3911,0.04280424);
   h->SetBinError(3912,0.03916551);
   h->SetBinError(3913,0.04076476);
   h->SetBinError(3914,0.04179694);
   h->SetBinError(3915,0.03916551);
   h->SetBinError(3916,0.03515212);
   h->SetBinError(3917,0.02991316);
   h->SetBinError(3918,0.03575306);
   h->SetBinError(3919,0.02845309);
   h->SetBinError(3920,0.02261222);
   h->SetBinError(3921,0.02528123);
   h->SetBinError(3922,0.01598925);
   h->SetBinError(3923,0.02164955);
   h->SetBinError(3924,0.01727037);
   h->SetBinError(3925,0.01598925);
   h->SetBinError(3926,0.006527586);
   h->SetBinError(3927,0.01130611);
   h->SetBinError(3928,0.0092314);
   h->SetBinError(3929,0.01305517);
   h->SetBinError(3930,0.006527586);
   h->SetBinError(3933,0.006527586);
   h->SetBinError(3935,0.006527586);
   h->SetBinError(3988,0.03515212);
   h->SetBinError(3989,0.05765007);
   h->SetBinError(3990,0.07209954);
   h->SetBinError(3991,0.07556227);
   h->SetBinError(3992,0.0939156);
   h->SetBinError(3993,0.09615734);
   h->SetBinError(3994,0.09277442);
   h->SetBinError(3995,0.092314);
   h->SetBinError(3996,0.09368848);
   h->SetBinError(3997,0.09021303);
   h->SetBinError(3998,0.08830354);
   h->SetBinError(3999,0.09044888);
   h->SetBinError(4000,0.08256815);
   h->SetBinError(4001,0.08126779);
   h->SetBinError(4002,0.08205048);
   h->SetBinError(4003,0.07668177);
   h->SetBinError(4004,0.07090773);
   h->SetBinError(4005,0.07120755);
   h->SetBinError(4006,0.06018137);
   h->SetBinError(4007,0.06158112);
   h->SetBinError(4008,0.05727933);
   h->SetBinError(4009,0.06018137);
   h->SetBinError(4010,0.05653055);
   h->SetBinError(4011,0.0456931);
   h->SetBinError(4012,0.04928219);
   h->SetBinError(4013,0.04230359);
   h->SetBinError(4014,0.04280424);
   h->SetBinError(4015,0.03749812);
   h->SetBinError(4016,0.03861772);
   h->SetBinError(4017,0.03970575);
   h->SetBinError(4018,0.03515212);
   h->SetBinError(4019,0.03328429);
   h->SetBinError(4020,0.02691392);
   h->SetBinError(4021,0.02611034);
   h->SetBinError(4022,0.02261222);
   h->SetBinError(4023,0.02442399);
   h->SetBinError(4024,0.02261222);
   h->SetBinError(4025,0.02164955);
   h->SetBinError(4026,0.02164955);
   h->SetBinError(4027,0.01598925);
   h->SetBinError(4028,0.01598925);
   h->SetBinError(4029,0.006527586);
   h->SetBinError(4030,0.01130611);
   h->SetBinError(4032,0.006527586);
   h->SetBinError(4034,0.006527586);
   h->SetBinError(4035,0.006527586);
   h->SetBinError(4089,0.006527586);
   h->SetBinError(4090,0.03749812);
   h->SetBinError(4091,0.0591098);
   h->SetBinError(4092,0.07120755);
   h->SetBinError(4093,0.08781968);
   h->SetBinError(4094,0.09368848);
   h->SetBinError(4095,0.100066);
   h->SetBinError(4096,0.09834799);
   h->SetBinError(4097,0.09791378);
   h->SetBinError(4098,0.08926339);
   h->SetBinError(4099,0.08854448);
   h->SetBinError(4100,0.08659821);
   h->SetBinError(4101,0.084355);
   h->SetBinError(4102,0.08708885);
   h->SetBinError(4103,0.08535926);
   h->SetBinError(4104,0.07941151);
   h->SetBinError(4105,0.07060663);
   h->SetBinError(4106,0.07413912);
   h->SetBinError(4107,0.06624776);
   h->SetBinError(4108,0.06720561);
   h->SetBinError(4109,0.05982631);
   h->SetBinError(4110,0.06192611);
   h->SetBinError(4111,0.05382785);
   h->SetBinError(4112,0.05303036);
   h->SetBinError(4113,0.04971261);
   h->SetBinError(4114,0.04971261);
   h->SetBinError(4115,0.03970575);
   h->SetBinError(4116,0.03806204);
   h->SetBinError(4117,0.04280424);
   h->SetBinError(4118,0.0369256);
   h->SetBinError(4119,0.03515212);
   h->SetBinError(4120,0.0313052);
   h->SetBinError(4121,0.03454074);
   h->SetBinError(4122,0.02611034);
   h->SetBinError(4123,0.02261222);
   h->SetBinError(4124,0.02442399);
   h->SetBinError(4125,0.02528123);
   h->SetBinError(4126,0.01598925);
   h->SetBinError(4127,0.01727037);
   h->SetBinError(4128,0.01727037);
   h->SetBinError(4129,0.01305517);
   h->SetBinError(4130,0.0092314);
   h->SetBinError(4131,0.01130611);
   h->SetBinError(4133,0.006527586);
   h->SetBinError(4134,0.0092314);
   h->SetBinError(4136,0.006527586);
   h->SetBinError(4140,0.006527586);
   h->SetBinError(4191,0.006527586);
   h->SetBinError(4192,0.04076476);
   h->SetBinError(4193,0.06123418);
   h->SetBinError(4194,0.07499625);
   h->SetBinError(4195,0.08256815);
   h->SetBinError(4196,0.09185127);
   h->SetBinError(4197,0.1036222);
   h->SetBinError(4198,0.09985286);
   h->SetBinError(4199,0.09368848);
   h->SetBinError(4200,0.1002787);
   h->SetBinError(4201,0.09878029);
   h->SetBinError(4202,0.092314);
   h->SetBinError(4203,0.08460718);
   h->SetBinError(4204,0.0851093);
   h->SetBinError(4205,0.08708885);
   h->SetBinError(4206,0.07805857);
   h->SetBinError(4207,0.07668177);
   h->SetBinError(4208,0.07090773);
   h->SetBinError(4209,0.06624776);
   h->SetBinError(4210,0.06527586);
   h->SetBinError(4211,0.06527586);
   h->SetBinError(4212,0.0542222);
   h->SetBinError(4213,0.05727933);
   h->SetBinError(4214,0.05577172);
   h->SetBinError(4215,0.05690617);
   h->SetBinError(4216,0.0456931);
   h->SetBinError(4217,0.04522444);
   h->SetBinError(4218,0.03970575);
   h->SetBinError(4219,0.04378838);
   h->SetBinError(4220,0.03861772);
   h->SetBinError(4221,0.0313052);
   h->SetBinError(4222,0.03454074);
   h->SetBinError(4223,0.03061709);
   h->SetBinError(4224,0.0276942);
   h->SetBinError(4225,0.0184628);
   h->SetBinError(4226,0.01598925);
   h->SetBinError(4227,0.01958276);
   h->SetBinError(4228,0.01958276);
   h->SetBinError(4229,0.02064204);
   h->SetBinError(4230,0.01598925);
   h->SetBinError(4231,0.01305517);
   h->SetBinError(4232,0.01130611);
   h->SetBinError(4233,0.006527586);
   h->SetBinError(4234,0.0092314);
   h->SetBinError(4236,0.006527586);
   h->SetBinError(4237,0.0092314);
   h->SetBinError(4294,0.03861772);
   h->SetBinError(4295,0.06158112);
   h->SetBinError(4296,0.07778516);
   h->SetBinError(4297,0.08635184);
   h->SetBinError(4298,0.08926339);
   h->SetBinError(4299,0.09526698);
   h->SetBinError(4300,0.09813113);
   h->SetBinError(4301,0.09526698);
   h->SetBinError(4302,0.09985286);
   h->SetBinError(4303,0.09813113);
   h->SetBinError(4304,0.09115277);
   h->SetBinError(4305,0.08610477);
   h->SetBinError(4306,0.08359388);
   h->SetBinError(4307,0.08282578);
   h->SetBinError(4308,0.07751078);
   h->SetBinError(4309,0.07723543);
   h->SetBinError(4310,0.06908147);
   h->SetBinError(4311,0.06592538);
   h->SetBinError(4312,0.07060663);
   h->SetBinError(4313,0.06720561);
   h->SetBinError(4314,0.06395702);
   h->SetBinError(4315,0.0553884);
   h->SetBinError(4316,0.05690617);
   h->SetBinError(4317,0.0518111);
   h->SetBinError(4318,0.04661629);
   h->SetBinError(4319,0.04522444);
   h->SetBinError(4320,0.04179694);
   h->SetBinError(4321,0.03515212);
   h->SetBinError(4322,0.04023874);
   h->SetBinError(4323,0.02919225);
   h->SetBinError(4324,0.02845309);
   h->SetBinError(4325,0.03061709);
   h->SetBinError(4326,0.02611034);
   h->SetBinError(4327,0.02611034);
   h->SetBinError(4328,0.01727037);
   h->SetBinError(4329,0.02064204);
   h->SetBinError(4330,0.01305517);
   h->SetBinError(4331,0.0092314);
   h->SetBinError(4332,0.01727037);
   h->SetBinError(4333,0.01130611);
   h->SetBinError(4334,0.01727037);
   h->SetBinError(4335,0.01130611);
   h->SetBinError(4336,0.01130611);
   h->SetBinError(4337,0.006527586);
   h->SetBinError(4338,0.01130611);
   h->SetBinError(4339,0.006527586);
   h->SetBinError(4340,0.006527586);
   h->SetBinError(4343,0.006527586);
   h->SetBinError(4395,0.01130611);
   h->SetBinError(4396,0.04023874);
   h->SetBinError(4397,0.05382785);
   h->SetBinError(4398,0.07914277);
   h->SetBinError(4399,0.09368848);
   h->SetBinError(4400,0.09300378);
   h->SetBinError(4401,0.09593552);
   h->SetBinError(4402,0.09834799);
   h->SetBinError(4403,0.101755);
   h->SetBinError(4404,0.09068412);
   h->SetBinError(4405,0.09208293);
   h->SetBinError(4406,0.08733314);
   h->SetBinError(4407,0.09161903);
   h->SetBinError(4408,0.08973947);
   h->SetBinError(4409,0.08460718);
   h->SetBinError(4410,0.07751078);
   h->SetBinError(4411,0.07668177);
   h->SetBinError(4412,0.07805857);
   h->SetBinError(4413,0.0622692);
   h->SetBinError(4414,0.05801845);
   h->SetBinError(4415,0.06053434);
   h->SetBinError(4416,0.05500241);
   h->SetBinError(4417,0.0553884);
   h->SetBinError(4418,0.05222068);
   h->SetBinError(4419,0.05056246);
   h->SetBinError(4420,0.04707109);
   h->SetBinError(4421,0.04378838);
   h->SetBinError(4422,0.04128408);
   h->SetBinError(4423,0.0369256);
   h->SetBinError(4424,0.03328429);
   h->SetBinError(4425,0.03263793);
   h->SetBinError(4426,0.03454074);
   h->SetBinError(4427,0.02353554);
   h->SetBinError(4428,0.02611034);
   h->SetBinError(4429,0.02261222);
   h->SetBinError(4430,0.02442399);
   h->SetBinError(4431,0.02261222);
   h->SetBinError(4432,0.01459613);
   h->SetBinError(4433,0.01598925);
   h->SetBinError(4434,0.01305517);
   h->SetBinError(4435,0.0092314);
   h->SetBinError(4436,0.006527586);
   h->SetBinError(4437,0.0092314);
   h->SetBinError(4438,0.006527586);
   h->SetBinError(4439,0.006527586);
   h->SetBinError(4440,0.006527586);
   h->SetBinError(4442,0.006527586);
   h->SetBinError(4497,0.0092314);
   h->SetBinError(4498,0.03391833);
   h->SetBinError(4499,0.06624776);
   h->SetBinError(4500,0.0738512);
   h->SetBinError(4501,0.08708885);
   h->SetBinError(4502,0.09791378);
   h->SetBinError(4503,0.09593552);
   h->SetBinError(4504,0.09878029);
   h->SetBinError(4505,0.1034164);
   h->SetBinError(4506,0.09834799);
   h->SetBinError(4507,0.092314);
   h->SetBinError(4508,0.0913862);
   h->SetBinError(4509,0.09068412);
   h->SetBinError(4510,0.09068412);
   h->SetBinError(4511,0.08973947);
   h->SetBinError(4512,0.07584369);
   h->SetBinError(4513,0.07556227);
   h->SetBinError(4514,0.07150612);
   h->SetBinError(4515,0.07090773);
   h->SetBinError(4516,0.06560142);
   h->SetBinError(4517,0.0626104);
   h->SetBinError(4518,0.06158112);
   h->SetBinError(4519,0.05765007);
   h->SetBinError(4520,0.04884798);
   h->SetBinError(4521,0.0456931);
   h->SetBinError(4522,0.0432991);
   h->SetBinError(4523,0.03806204);
   h->SetBinError(4524,0.04128408);
   h->SetBinError(4525,0.03970575);
   h->SetBinError(4526,0.02991316);
   h->SetBinError(4527,0.0313052);
   h->SetBinError(4528,0.03197851);
   h->SetBinError(4529,0.02442399);
   h->SetBinError(4530,0.02691392);
   h->SetBinError(4531,0.02261222);
   h->SetBinError(4532,0.02164955);
   h->SetBinError(4533,0.006527586);
   h->SetBinError(4534,0.0184628);
   h->SetBinError(4535,0.01598925);
   h->SetBinError(4537,0.01130611);
   h->SetBinError(4538,0.0092314);
   h->SetBinError(4539,0.0092314);
   h->SetBinError(4543,0.006527586);
   h->SetBinError(4599,0.0092314);
   h->SetBinError(4600,0.03970575);
   h->SetBinError(4601,0.06592538);
   h->SetBinError(4602,0.07584369);
   h->SetBinError(4603,0.08781968);
   h->SetBinError(4604,0.09526698);
   h->SetBinError(4605,0.09813113);
   h->SetBinError(4606,0.0939156);
   h->SetBinError(4607,0.1007027);
   h->SetBinError(4608,0.09593552);
   h->SetBinError(4609,0.0934608);
   h->SetBinError(4610,0.09615734);
   h->SetBinError(4611,0.08684388);
   h->SetBinError(4612,0.08950174);
   h->SetBinError(4613,0.08047748);
   h->SetBinError(4614,0.08047748);
   h->SetBinError(4615,0.07356215);
   h->SetBinError(4616,0.07723543);
   h->SetBinError(4617,0.06362303);
   h->SetBinError(4618,0.06592538);
   h->SetBinError(4619,0.05946913);
   h->SetBinError(4620,0.0583845);
   h->SetBinError(4621,0.0546137);
   h->SetBinError(4622,0.04752154);
   h->SetBinError(4623,0.04796776);
   h->SetBinError(4624,0.04522444);
   h->SetBinError(4625,0.04280424);
   h->SetBinError(4626,0.04475087);
   h->SetBinError(4627,0.03806204);
   h->SetBinError(4628,0.03634406);
   h->SetBinError(4629,0.03061709);
   h->SetBinError(4630,0.02845309);
   h->SetBinError(4631,0.02691392);
   h->SetBinError(4632,0.01598925);
   h->SetBinError(4633,0.02261222);
   h->SetBinError(4634,0.01727037);
   h->SetBinError(4635,0.01727037);
   h->SetBinError(4636,0.01130611);
   h->SetBinError(4637,0.0092314);
   h->SetBinError(4638,0.0092314);
   h->SetBinError(4641,0.006527586);
   h->SetBinError(4645,0.006527586);
   h->SetBinError(4701,0.0092314);
   h->SetBinError(4702,0.04179694);
   h->SetBinError(4703,0.06752187);
   h->SetBinError(4704,0.08410206);
   h->SetBinError(4705,0.08878476);
   h->SetBinError(4706,0.09769596);
   h->SetBinError(4707,0.100066);
   h->SetBinError(4708,0.09615734);
   h->SetBinError(4709,0.09791378);
   h->SetBinError(4710,0.09921071);
   h->SetBinError(4711,0.09725883);
   h->SetBinError(4712,0.0913862);
   h->SetBinError(4713,0.07778516);
   h->SetBinError(4714,0.08635184);
   h->SetBinError(4715,0.08230972);
   h->SetBinError(4716,0.07499625);
   h->SetBinError(4717,0.07239443);
   h->SetBinError(4718,0.07000056);
   h->SetBinError(4719,0.06752187);
   h->SetBinError(4720,0.0684619);
   h->SetBinError(4721,0.05615241);
   h->SetBinError(4722,0.06192611);
   h->SetBinError(4723,0.04884798);
   h->SetBinError(4724,0.05056246);
   h->SetBinError(4725,0.04752154);
   h->SetBinError(4726,0.04128408);
   h->SetBinError(4727,0.04076476);
   h->SetBinError(4728,0.03749812);
   h->SetBinError(4729,0.03197851);
   h->SetBinError(4730,0.03391833);
   h->SetBinError(4731,0.02991316);
   h->SetBinError(4732,0.0276942);
   h->SetBinError(4733,0.02261222);
   h->SetBinError(4734,0.02164955);
   h->SetBinError(4735,0.01305517);
   h->SetBinError(4736,0.01305517);
   h->SetBinError(4737,0.01727037);
   h->SetBinError(4738,0.01130611);
   h->SetBinError(4739,0.006527586);
   h->SetBinError(4740,0.01130611);
   h->SetBinError(4741,0.006527586);
   h->SetBinError(4742,0.01130611);
   h->SetBinError(4803,0.01459613);
   h->SetBinError(4804,0.04023874);
   h->SetBinError(4805,0.06395702);
   h->SetBinError(4806,0.08179041);
   h->SetBinError(4807,0.08950174);
   h->SetBinError(4808,0.09323257);
   h->SetBinError(4809,0.09963927);
   h->SetBinError(4810,0.09615734);
   h->SetBinError(4811,0.09899574);
   h->SetBinError(4812,0.09747764);
   h->SetBinError(4813,0.1004909);
   h->SetBinError(4814,0.09414218);
   h->SetBinError(4815,0.09115277);
   h->SetBinError(4816,0.08973947);
   h->SetBinError(4817,0.08205048);
   h->SetBinError(4818,0.0851093);
   h->SetBinError(4819,0.07150612);
   h->SetBinError(4820,0.06908147);
   h->SetBinError(4821,0.07000056);
   h->SetBinError(4822,0.06428926);
   h->SetBinError(4823,0.05946913);
   h->SetBinError(4824,0.0583845);
   h->SetBinError(4825,0.05262708);
   h->SetBinError(4826,0.05303036);
   h->SetBinError(4827,0.04230359);
   h->SetBinError(4828,0.03634406);
   h->SetBinError(4829,0.03575306);
   h->SetBinError(4830,0.03197851);
   h->SetBinError(4831,0.03515212);
   h->SetBinError(4832,0.03391833);
   h->SetBinError(4833,0.02691392);
   h->SetBinError(4834,0.0184628);
   h->SetBinError(4835,0.02528123);
   h->SetBinError(4836,0.02064204);
   h->SetBinError(4837,0.0184628);
   h->SetBinError(4838,0.01459613);
   h->SetBinError(4839,0.0092314);
   h->SetBinError(4840,0.0092314);
   h->SetBinError(4841,0.006527586);
   h->SetBinError(4848,0.006527586);
   h->SetBinError(4905,0.006527586);
   h->SetBinError(4906,0.04971261);
   h->SetBinError(4907,0.06938919);
   h->SetBinError(4908,0.07751078);
   h->SetBinError(4909,0.09185127);
   h->SetBinError(4910,0.09593552);
   h->SetBinError(4911,0.1027965);
   h->SetBinError(4912,0.09703954);
   h->SetBinError(4913,0.09504308);
   h->SetBinError(4914,0.09571319);
   h->SetBinError(4915,0.09834799);
   h->SetBinError(4916,0.08973947);
   h->SetBinError(4917,0.084355);
   h->SetBinError(4918,0.08950174);
   h->SetBinError(4919,0.0738512);
   h->SetBinError(4920,0.0769591);
   h->SetBinError(4921,0.07584369);
   h->SetBinError(4922,0.06592538);
   h->SetBinError(4923,0.06527586);
   h->SetBinError(4924,0.06814999);
   h->SetBinError(4925,0.05577172);
   h->SetBinError(4926,0.05056246);
   h->SetBinError(4927,0.05262708);
   h->SetBinError(4928,0.04707109);
   h->SetBinError(4929,0.04427224);
   h->SetBinError(4930,0.03749812);
   h->SetBinError(4931,0.04023874);
   h->SetBinError(4932,0.03328429);
   h->SetBinError(4933,0.03263793);
   h->SetBinError(4934,0.03328429);
   h->SetBinError(4935,0.02353554);
   h->SetBinError(4936,0.02261222);
   h->SetBinError(4937,0.02353554);
   h->SetBinError(4938,0.01598925);
   h->SetBinError(4939,0.01598925);
   h->SetBinError(4940,0.006527586);
   h->SetBinError(4941,0.006527586);
   h->SetBinError(4942,0.01130611);
   h->SetBinError(4943,0.006527586);
   h->SetBinError(5007,0.01305517);
   h->SetBinError(5008,0.05013934);
   h->SetBinError(5009,0.06592538);
   h->SetBinError(5010,0.0830826);
   h->SetBinError(5011,0.09414218);
   h->SetBinError(5012,0.09963927);
   h->SetBinError(5013,0.1011249);
   h->SetBinError(5014,0.09659945);
   h->SetBinError(5015,0.1011249);
   h->SetBinError(5016,0.09942522);
   h->SetBinError(5017,0.09021303);
   h->SetBinError(5018,0.08781968);
   h->SetBinError(5019,0.08659821);
   h->SetBinError(5020,0.08230972);
   h->SetBinError(5021,0.07941151);
   h->SetBinError(5022,0.07833103);
   h->SetBinError(5023,0.07640343);
   h->SetBinError(5024,0.0646198);
   h->SetBinError(5025,0.06592538);
   h->SetBinError(5026,0.0626104);
   h->SetBinError(5027,0.0583845);
   h->SetBinError(5028,0.04884798);
   h->SetBinError(5029,0.05098207);
   h->SetBinError(5030,0.04796776);
   h->SetBinError(5031,0.03970575);
   h->SetBinError(5032,0.04230359);
   h->SetBinError(5033,0.04023874);
   h->SetBinError(5034,0.03454074);
   h->SetBinError(5035,0.02691392);
   h->SetBinError(5036,0.0276942);
   h->SetBinError(5037,0.01958276);
   h->SetBinError(5038,0.02528123);
   h->SetBinError(5039,0.01727037);
   h->SetBinError(5040,0.01130611);
   h->SetBinError(5041,0.01459613);
   h->SetBinError(5042,0.01305517);
   h->SetBinError(5044,0.006527586);
   h->SetBinError(5045,0.006527586);
   h->SetBinError(5049,0.006527586);
   h->SetBinError(5052,0.006527586);
   h->SetBinError(5109,0.0092314);
   h->SetBinError(5110,0.04752154);
   h->SetBinError(5111,0.07090773);
   h->SetBinError(5112,0.07805857);
   h->SetBinError(5113,0.09571319);
   h->SetBinError(5114,0.09856438);
   h->SetBinError(5115,0.09856438);
   h->SetBinError(5116,0.1007027);
   h->SetBinError(5117,0.1015454);
   h->SetBinError(5118,0.09659945);
   h->SetBinError(5119,0.09481866);
   h->SetBinError(5120,0.09068412);
   h->SetBinError(5121,0.08460718);
   h->SetBinError(5122,0.0851093);
   h->SetBinError(5123,0.08359388);
   h->SetBinError(5124,0.08205048);
   h->SetBinError(5125,0.07180344);
   h->SetBinError(5126,0.06720561);
   h->SetBinError(5127,0.0622692);
   h->SetBinError(5128,0.05615241);
   h->SetBinError(5129,0.05139826);
   h->SetBinError(5130,0.04928219);
   h->SetBinError(5131,0.0456931);
   h->SetBinError(5132,0.04280424);
   h->SetBinError(5133,0.03749812);
   h->SetBinError(5134,0.03575306);
   h->SetBinError(5135,0.03749812);
   h->SetBinError(5136,0.02845309);
   h->SetBinError(5137,0.02442399);
   h->SetBinError(5138,0.02691392);
   h->SetBinError(5139,0.02164955);
   h->SetBinError(5140,0.01958276);
   h->SetBinError(5141,0.01305517);
   h->SetBinError(5142,0.01130611);
   h->SetBinError(5143,0.01305517);
   h->SetBinError(5144,0.01130611);
   h->SetBinError(5145,0.006527586);
   h->SetBinError(5147,0.006527586);
   h->SetBinError(5211,0.01598925);
   h->SetBinError(5212,0.04076476);
   h->SetBinError(5213,0.06908147);
   h->SetBinError(5214,0.08100521);
   h->SetBinError(5215,0.09277442);
   h->SetBinError(5216,0.09068412);
   h->SetBinError(5217,0.092314);
   h->SetBinError(5218,0.09834799);
   h->SetBinError(5219,0.0934608);
   h->SetBinError(5220,0.09615734);
   h->SetBinError(5221,0.09277442);
   h->SetBinError(5222,0.08333863);
   h->SetBinError(5223,0.08854448);
   h->SetBinError(5224,0.07298063);
   h->SetBinError(5225,0.07751078);
   h->SetBinError(5226,0.06527586);
   h->SetBinError(5227,0.07239443);
   h->SetBinError(5228,0.07150612);
   h->SetBinError(5229,0.05690617);
   h->SetBinError(5230,0.06395702);
   h->SetBinError(5231,0.0583845);
   h->SetBinError(5232,0.04752154);
   h->SetBinError(5233,0.04475087);
   h->SetBinError(5234,0.04230359);
   h->SetBinError(5235,0.04023874);
   h->SetBinError(5236,0.03916551);
   h->SetBinError(5237,0.0369256);
   h->SetBinError(5238,0.02064204);
   h->SetBinError(5239,0.02353554);
   h->SetBinError(5240,0.01958276);
   h->SetBinError(5241,0.01958276);
   h->SetBinError(5242,0.01598925);
   h->SetBinError(5243,0.01459613);
   h->SetBinError(5244,0.01130611);
   h->SetBinError(5248,0.006527586);
   h->SetBinError(5249,0.006527586);
   h->SetBinError(5313,0.01459613);
   h->SetBinError(5314,0.04230359);
   h->SetBinError(5315,0.0684619);
   h->SetBinError(5316,0.0851093);
   h->SetBinError(5317,0.0934608);
   h->SetBinError(5318,0.1030036);
   h->SetBinError(5319,0.09747764);
   h->SetBinError(5320,0.09813113);
   h->SetBinError(5321,0.09021303);
   h->SetBinError(5322,0.100066);
   h->SetBinError(5323,0.09161903);
   h->SetBinError(5324,0.08806194);
   h->SetBinError(5325,0.08806194);
   h->SetBinError(5326,0.08021231);
   h->SetBinError(5327,0.07090773);
   h->SetBinError(5328,0.06720561);
   h->SetBinError(5329,0.06395702);
   h->SetBinError(5330,0.06192611);
   h->SetBinError(5331,0.06123418);
   h->SetBinError(5332,0.05615241);
   h->SetBinError(5333,0.0542222);
   h->SetBinError(5334,0.0456931);
   h->SetBinError(5335,0.03970575);
   h->SetBinError(5336,0.04280424);
   h->SetBinError(5337,0.0369256);
   h->SetBinError(5338,0.02611034);
   h->SetBinError(5339,0.02528123);
   h->SetBinError(5340,0.01958276);
   h->SetBinError(5341,0.02164955);
   h->SetBinError(5342,0.02064204);
   h->SetBinError(5343,0.01727037);
   h->SetBinError(5344,0.006527586);
   h->SetBinError(5345,0.01459613);
   h->SetBinError(5346,0.0092314);
   h->SetBinError(5348,0.01130611);
   h->SetBinError(5349,0.0092314);
   h->SetBinError(5415,0.01130611);
   h->SetBinError(5416,0.05343059);
   h->SetBinError(5417,0.07209954);
   h->SetBinError(5418,0.08535926);
   h->SetBinError(5419,0.0851093);
   h->SetBinError(5420,0.08997656);
   h->SetBinError(5421,0.09725883);
   h->SetBinError(5422,0.09504308);
   h->SetBinError(5423,0.09856438);
   h->SetBinError(5424,0.09615734);
   h->SetBinError(5425,0.08950174);
   h->SetBinError(5426,0.08230972);
   h->SetBinError(5427,0.08410206);
   h->SetBinError(5428,0.07860254);
   h->SetBinError(5429,0.07000056);
   h->SetBinError(5430,0.06192611);
   h->SetBinError(5431,0.06783666);
   h->SetBinError(5432,0.06814999);
   h->SetBinError(5433,0.05343059);
   h->SetBinError(5434,0.05303036);
   h->SetBinError(5435,0.05098207);
   h->SetBinError(5436,0.03634406);
   h->SetBinError(5437,0.04427224);
   h->SetBinError(5438,0.03634406);
   h->SetBinError(5439,0.03061709);
   h->SetBinError(5440,0.02691392);
   h->SetBinError(5441,0.0184628);
   h->SetBinError(5442,0.02164955);
   h->SetBinError(5443,0.01598925);
   h->SetBinError(5444,0.01727037);
   h->SetBinError(5445,0.01459613);
   h->SetBinError(5446,0.006527586);
   h->SetBinError(5447,0.006527586);
   h->SetBinError(5448,0.006527586);
   h->SetBinError(5459,0.006527586);
   h->SetBinError(5517,0.01305517);
   h->SetBinError(5518,0.04840987);
   h->SetBinError(5519,0.07120755);
   h->SetBinError(5520,0.08410206);
   h->SetBinError(5521,0.08973947);
   h->SetBinError(5522,0.08806194);
   h->SetBinError(5523,0.09549034);
   h->SetBinError(5524,0.09185127);
   h->SetBinError(5525,0.09368848);
   h->SetBinError(5526,0.08830354);
   h->SetBinError(5527,0.08256815);
   h->SetBinError(5528,0.07833103);
   h->SetBinError(5529,0.08074177);
   h->SetBinError(5530,0.06969554);
   h->SetBinError(5531,0.07120755);
   h->SetBinError(5532,0.06783666);
   h->SetBinError(5533,0.0646198);
   h->SetBinError(5534,0.05801845);
   h->SetBinError(5535,0.04928219);
   h->SetBinError(5536,0.04796776);
   h->SetBinError(5537,0.02991316);
   h->SetBinError(5538,0.01305517);
   h->SetBinError(5539,0.01130611);
   h->SetBinError(5540,0.01305517);
   h->SetBinError(5541,0.0092314);
   h->SetBinError(5543,0.006527586);
   h->SetBinError(5544,0.0092314);
   h->SetBinError(5545,0.0092314);
   h->SetBinError(5546,0.006527586);
   h->SetBinError(5547,0.006527586);
   h->SetBinError(5619,0.01130611);
   h->SetBinError(5620,0.04707109);
   h->SetBinError(5621,0.06938919);
   h->SetBinError(5622,0.07413912);
   h->SetBinError(5623,0.08610477);
   h->SetBinError(5624,0.09571319);
   h->SetBinError(5625,0.09791378);
   h->SetBinError(5626,0.08854448);
   h->SetBinError(5627,0.0890244);
   h->SetBinError(5628,0.09277442);
   h->SetBinError(5629,0.08179041);
   h->SetBinError(5630,0.0830826);
   h->SetBinError(5631,0.07887312);
   h->SetBinError(5632,0.0738512);
   h->SetBinError(5633,0.06527586);
   h->SetBinError(5634,0.0626104);
   h->SetBinError(5635,0.0646198);
   h->SetBinError(5636,0.06123418);
   h->SetBinError(5637,0.04884798);
   h->SetBinError(5638,0.05056246);
   h->SetBinError(5639,0.02528123);
   h->SetBinError(5721,0.01130611);
   h->SetBinError(5722,0.05262708);
   h->SetBinError(5723,0.06192611);
   h->SetBinError(5724,0.08152952);
   h->SetBinError(5725,0.08973947);
   h->SetBinError(5726,0.084355);
   h->SetBinError(5727,0.0925445);
   h->SetBinError(5728,0.09504308);
   h->SetBinError(5729,0.08659821);
   h->SetBinError(5730,0.08179041);
   h->SetBinError(5731,0.08021231);
   h->SetBinError(5732,0.08205048);
   h->SetBinError(5733,0.06720561);
   h->SetBinError(5734,0.07090773);
   h->SetBinError(5735,0.06395702);
   h->SetBinError(5736,0.06688785);
   h->SetBinError(5737,0.05727933);
   h->SetBinError(5738,0.05098207);
   h->SetBinError(5739,0.05013934);
   h->SetBinError(5740,0.0456931);
   h->SetBinError(5741,0.0276942);
   h->SetBinError(5823,0.0092314);
   h->SetBinError(5824,0.0518111);
   h->SetBinError(5825,0.06969554);
   h->SetBinError(5826,0.07298063);
   h->SetBinError(5827,0.07994627);
   h->SetBinError(5828,0.08560848);
   h->SetBinError(5829,0.08610477);
   h->SetBinError(5830,0.08781968);
   h->SetBinError(5831,0.08781968);
   h->SetBinError(5832,0.08635184);
   h->SetBinError(5833,0.07298063);
   h->SetBinError(5834,0.06908147);
   h->SetBinError(5835,0.06938919);
   h->SetBinError(5836,0.07090773);
   h->SetBinError(5837,0.06428926);
   h->SetBinError(5838,0.05982631);
   h->SetBinError(5839,0.04928219);
   h->SetBinError(5840,0.04796776);
   h->SetBinError(5841,0.04752154);
   h->SetBinError(5842,0.03916551);
   h->SetBinError(5843,0.02261222);
   h->SetBinError(5925,0.01305517);
   h->SetBinError(5926,0.05056246);
   h->SetBinError(5927,0.06527586);
   h->SetBinError(5928,0.06656857);
   h->SetBinError(5929,0.08230972);
   h->SetBinError(5930,0.07723543);
   h->SetBinError(5931,0.08854448);
   h->SetBinError(5932,0.08585698);
   h->SetBinError(5933,0.08126779);
   h->SetBinError(5934,0.08282578);
   h->SetBinError(5935,0.07000056);
   h->SetBinError(5936,0.07471163);
   h->SetBinError(5937,0.07120755);
   h->SetBinError(5938,0.06088526);
   h->SetBinError(5939,0.06192611);
   h->SetBinError(5940,0.05874827);
   h->SetBinError(5941,0.0518111);
   h->SetBinError(5942,0.04661629);
   h->SetBinError(5943,0.04522444);
   h->SetBinError(5944,0.03861772);
   h->SetBinError(5945,0.01958276);
   h->SetBinError(6027,0.01130611);
   h->SetBinError(6028,0.0456931);
   h->SetBinError(6029,0.06720561);
   h->SetBinError(6030,0.08021231);
   h->SetBinError(6031,0.07150612);
   h->SetBinError(6032,0.08152952);
   h->SetBinError(6033,0.08359388);
   h->SetBinError(6034,0.0851093);
   h->SetBinError(6035,0.0769591);
   h->SetBinError(6036,0.07527979);
   h->SetBinError(6037,0.07471163);
   h->SetBinError(6038,0.05765007);
   h->SetBinError(6039,0.0646198);
   h->SetBinError(6040,0.0626104);
   h->SetBinError(6041,0.0553884);
   h->SetBinError(6042,0.04796776);
   h->SetBinError(6043,0.04378838);
   h->SetBinError(6044,0.03454074);
   h->SetBinError(6045,0.03575306);
   h->SetBinError(6046,0.02919225);
   h->SetBinError(6047,0.01958276);
   h->SetBinError(6129,0.01598925);
   h->SetBinError(6130,0.04752154);
   h->SetBinError(6131,0.06752187);
   h->SetBinError(6132,0.06877238);
   h->SetBinError(6133,0.08021231);
   h->SetBinError(6134,0.08384835);
   h->SetBinError(6135,0.07860254);
   h->SetBinError(6136,0.07941151);
   h->SetBinError(6137,0.07805857);
   h->SetBinError(6138,0.06656857);
   h->SetBinError(6139,0.06752187);
   h->SetBinError(6140,0.0684619);
   h->SetBinError(6141,0.05801845);
   h->SetBinError(6142,0.05615241);
   h->SetBinError(6143,0.05139826);
   h->SetBinError(6144,0.04522444);
   h->SetBinError(6145,0.04023874);
   h->SetBinError(6146,0.03391833);
   h->SetBinError(6147,0.0369256);
   h->SetBinError(6148,0.02528123);
   h->SetBinError(6149,0.01305517);
   h->SetBinError(6231,0.01305517);
   h->SetBinError(6232,0.04707109);
   h->SetBinError(6233,0.06362303);
   h->SetBinError(6234,0.07356215);
   h->SetBinError(6235,0.06938919);
   h->SetBinError(6236,0.07914277);
   h->SetBinError(6237,0.07941151);
   h->SetBinError(6238,0.0769591);
   h->SetBinError(6239,0.07030425);
   h->SetBinError(6240,0.07180344);
   h->SetBinError(6241,0.06395702);
   h->SetBinError(6242,0.05946913);
   h->SetBinError(6243,0.05577172);
   h->SetBinError(6244,0.05098207);
   h->SetBinError(6245,0.04928219);
   h->SetBinError(6246,0.04661629);
   h->SetBinError(6247,0.03515212);
   h->SetBinError(6248,0.02919225);
   h->SetBinError(6249,0.02611034);
   h->SetBinError(6250,0.0276942);
   h->SetBinError(6251,0.01727037);
   h->SetBinError(6333,0.01598925);
   h->SetBinError(6334,0.04707109);
   h->SetBinError(6335,0.06328729);
   h->SetBinError(6336,0.07090773);
   h->SetBinError(6337,0.07413912);
   h->SetBinError(6338,0.07298063);
   h->SetBinError(6339,0.07471163);
   h->SetBinError(6340,0.07751078);
   h->SetBinError(6341,0.07268812);
   h->SetBinError(6342,0.07060663);
   h->SetBinError(6343,0.06560142);
   h->SetBinError(6344,0.05801845);
   h->SetBinError(6345,0.05343059);
   h->SetBinError(6346,0.04522444);
   h->SetBinError(6347,0.04752154);
   h->SetBinError(6348,0.04179694);
   h->SetBinError(6349,0.03634406);
   h->SetBinError(6350,0.0313052);
   h->SetBinError(6351,0.02164955);
   h->SetBinError(6352,0.02064204);
   h->SetBinError(6353,0.006527586);
   h->SetBinError(6435,0.01305517);
   h->SetBinError(6436,0.04661629);
   h->SetBinError(6437,0.0591098);
   h->SetBinError(6438,0.06752187);
   h->SetBinError(6439,0.07298063);
   h->SetBinError(6440,0.07994627);
   h->SetBinError(6441,0.06938919);
   h->SetBinError(6442,0.07180344);
   h->SetBinError(6443,0.07060663);
   h->SetBinError(6444,0.06088526);
   h->SetBinError(6445,0.06088526);
   h->SetBinError(6446,0.05343059);
   h->SetBinError(6447,0.04884798);
   h->SetBinError(6448,0.04475087);
   h->SetBinError(6449,0.03970575);
   h->SetBinError(6450,0.03454074);
   h->SetBinError(6451,0.03197851);
   h->SetBinError(6452,0.02611034);
   h->SetBinError(6453,0.02164955);
   h->SetBinError(6454,0.01598925);
   h->SetBinError(6455,0.006527586);
   h->SetBinError(6537,0.0184628);
   h->SetBinError(6538,0.04128408);
   h->SetBinError(6539,0.06494866);
   h->SetBinError(6540,0.06908147);
   h->SetBinError(6541,0.07180344);
   h->SetBinError(6542,0.07060663);
   h->SetBinError(6543,0.07180344);
   h->SetBinError(6544,0.06938919);
   h->SetBinError(6545,0.06158112);
   h->SetBinError(6546,0.06527586);
   h->SetBinError(6547,0.06158112);
   h->SetBinError(6548,0.04971261);
   h->SetBinError(6549,0.04707109);
   h->SetBinError(6550,0.0432991);
   h->SetBinError(6551,0.03515212);
   h->SetBinError(6552,0.03263793);
   h->SetBinError(6553,0.0276942);
   h->SetBinError(6554,0.02353554);
   h->SetBinError(6555,0.02064204);
   h->SetBinError(6556,0.01598925);
   h->SetBinError(6557,0.006527586);
   h->SetBinError(6639,0.01598925);
   h->SetBinError(6640,0.04884798);
   h->SetBinError(6641,0.06192611);
   h->SetBinError(6642,0.07268812);
   h->SetBinError(6643,0.07030425);
   h->SetBinError(6644,0.07268812);
   h->SetBinError(6645,0.07327197);
   h->SetBinError(6646,0.0684619);
   h->SetBinError(6647,0.05690617);
   h->SetBinError(6648,0.05946913);
   h->SetBinError(6649,0.04884798);
   h->SetBinError(6650,0.05262708);
   h->SetBinError(6651,0.04230359);
   h->SetBinError(6652,0.03970575);
   h->SetBinError(6653,0.03575306);
   h->SetBinError(6654,0.02528123);
   h->SetBinError(6655,0.02164955);
   h->SetBinError(6656,0.01727037);
   h->SetBinError(6657,0.01598925);
   h->SetBinError(6658,0.01459613);
   h->SetBinError(6659,0.006527586);
   h->SetBinError(6741,0.006527586);
   h->SetBinError(6742,0.04427224);
   h->SetBinError(6743,0.05727933);
   h->SetBinError(6744,0.06428926);
   h->SetBinError(6745,0.07060663);
   h->SetBinError(6746,0.06494866);
   h->SetBinError(6747,0.06624776);
   h->SetBinError(6748,0.07298063);
   h->SetBinError(6749,0.06192611);
   h->SetBinError(6750,0.0546137);
   h->SetBinError(6751,0.04971261);
   h->SetBinError(6752,0.04884798);
   h->SetBinError(6753,0.03916551);
   h->SetBinError(6754,0.03328429);
   h->SetBinError(6755,0.02991316);
   h->SetBinError(6756,0.02611034);
   h->SetBinError(6757,0.02064204);
   h->SetBinError(6758,0.01958276);
   h->SetBinError(6759,0.01130611);
   h->SetBinError(6760,0.006527586);
   h->SetBinError(6843,0.01459613);
   h->SetBinError(6844,0.04475087);
   h->SetBinError(6845,0.05303036);
   h->SetBinError(6846,0.06294976);
   h->SetBinError(6847,0.06720561);
   h->SetBinError(6848,0.07268812);
   h->SetBinError(6849,0.07060663);
   h->SetBinError(6850,0.06592538);
   h->SetBinError(6851,0.06494866);
   h->SetBinError(6852,0.05577172);
   h->SetBinError(6853,0.0518111);
   h->SetBinError(6854,0.04707109);
   h->SetBinError(6855,0.03970575);
   h->SetBinError(6856,0.03515212);
   h->SetBinError(6857,0.0313052);
   h->SetBinError(6858,0.02164955);
   h->SetBinError(6859,0.01958276);
   h->SetBinError(6860,0.0092314);
   h->SetBinError(6861,0.01305517);
   h->SetBinError(6862,0.0092314);
   h->SetBinError(6863,0.006527586);
   h->SetBinError(6945,0.01459613);
   h->SetBinError(6946,0.04230359);
   h->SetBinError(6947,0.05577172);
   h->SetBinError(6948,0.06362303);
   h->SetBinError(6949,0.06969554);
   h->SetBinError(6950,0.06783666);
   h->SetBinError(6951,0.06969554);
   h->SetBinError(6952,0.06494866);
   h->SetBinError(6953,0.05382785);
   h->SetBinError(6954,0.05615241);
   h->SetBinError(6955,0.04928219);
   h->SetBinError(6956,0.04179694);
   h->SetBinError(6957,0.03575306);
   h->SetBinError(6958,0.0313052);
   h->SetBinError(6959,0.02845309);
   h->SetBinError(6960,0.01598925);
   h->SetBinError(6961,0.01727037);
   h->SetBinError(6962,0.0092314);
   h->SetBinError(6963,0.006527586);
   h->SetBinError(6964,0.006527586);
   h->SetBinError(6965,0.006527586);
   h->SetBinError(7047,0.01130611);
   h->SetBinError(7048,0.04230359);
   h->SetBinError(7049,0.0542222);
   h->SetBinError(7050,0.05765007);
   h->SetBinError(7051,0.06494866);
   h->SetBinError(7052,0.06560142);
   h->SetBinError(7053,0.0646198);
   h->SetBinError(7054,0.06053434);
   h->SetBinError(7055,0.05056246);
   h->SetBinError(7056,0.03970575);
   h->SetBinError(7057,0.04023874);
   h->SetBinError(7058,0.03515212);
   h->SetBinError(7059,0.02442399);
   h->SetBinError(7060,0.02353554);
   h->SetBinError(7061,0.01727037);
   h->SetBinError(7062,0.0092314);
   h->SetBinError(7063,0.006527586);
   h->SetBinError(7064,0.0092314);
   h->SetBinError(7066,0.006527586);
   h->SetBinError(7149,0.01459613);
   h->SetBinError(7150,0.03861772);
   h->SetBinError(7151,0.05874827);
   h->SetBinError(7152,0.05982631);
   h->SetBinError(7153,0.0591098);
   h->SetBinError(7154,0.07030425);
   h->SetBinError(7155,0.05262708);
   h->SetBinError(7156,0.04661629);
   h->SetBinError(7251,0.01130611);
   h->SetBinError(7252,0.03970575);
   h->SetBinError(7253,0.04707109);
   h->SetBinError(7254,0.0591098);
   h->SetBinError(7255,0.06158112);
   h->SetBinError(7256,0.06328729);
   h->SetBinError(7257,0.05727933);
   h->SetBinError(7258,0.04475087);
   h->SetBinError(7353,0.01459613);
   h->SetBinError(7354,0.03806204);
   h->SetBinError(7355,0.04971261);
   h->SetBinError(7356,0.05262708);
   h->SetBinError(7357,0.05874827);
   h->SetBinError(7358,0.05653055);
   h->SetBinError(7359,0.05262708);
   h->SetBinError(7360,0.03916551);
   h->SetBinError(7455,0.01459613);
   h->SetBinError(7456,0.03515212);
   h->SetBinError(7457,0.0456931);
   h->SetBinError(7458,0.05303036);
   h->SetBinError(7459,0.0583845);
   h->SetBinError(7460,0.05946913);
   h->SetBinError(7461,0.05222068);
   h->SetBinError(7462,0.04023874);
   h->SetBinError(7557,0.01130611);
   h->SetBinError(7558,0.03806204);
   h->SetBinError(7559,0.0456931);
   h->SetBinError(7560,0.04752154);
   h->SetBinError(7561,0.0456931);
   h->SetBinError(7562,0.04840987);
   h->SetBinError(7563,0.04427224);
   h->SetBinError(7564,0.04023874);
   h->SetBinError(7659,0.01598925);
   h->SetBinError(7660,0.04230359);
   h->SetBinError(7661,0.04752154);
   h->SetBinError(7662,0.04796776);
   h->SetBinError(7663,0.05098207);
   h->SetBinError(7664,0.046157);
   h->SetBinError(7665,0.04661629);
   h->SetBinError(7666,0.0313052);
   h->SetBinError(7761,0.01130611);
   h->SetBinError(7762,0.03263793);
   h->SetBinError(7763,0.046157);
   h->SetBinError(7764,0.04522444);
   h->SetBinError(7765,0.04427224);
   h->SetBinError(7766,0.04928219);
   h->SetBinError(7767,0.046157);
   h->SetBinError(7768,0.0276942);
   h->SetBinError(7863,0.01130611);
   h->SetBinError(7864,0.02528123);
   h->SetBinError(7865,0.03454074);
   h->SetBinError(7866,0.03806204);
   h->SetBinError(7867,0.03575306);
   h->SetBinError(7868,0.03575306);
   h->SetBinError(7869,0.03263793);
   h->SetBinError(7870,0.02691392);
   h->SetBinError(7965,0.01459613);
   h->SetBinError(7966,0.03634406);
   h->SetBinError(7967,0.03749812);
   h->SetBinError(7968,0.03391833);
   h->SetBinError(7969,0.03391833);
   h->SetBinError(7970,0.03515212);
   h->SetBinError(7971,0.03197851);
   h->SetBinError(7972,0.0276942);
   h->SetBinError(8067,0.006527586);
   h->SetBinError(8068,0.02442399);
   h->SetBinError(8069,0.0313052);
   h->SetBinError(8070,0.03391833);
   h->SetBinError(8071,0.02991316);
   h->SetBinError(8072,0.02691392);
   h->SetBinError(8073,0.02442399);
   h->SetBinError(8074,0.02528123);
   h->SetBinError(8169,0.01305517);
   h->SetBinError(8170,0.02442399);
   h->SetBinError(8171,0.02991316);
   h->SetBinError(8172,0.02845309);
   h->SetBinError(8173,0.02442399);
   h->SetBinError(8174,0.02691392);
   h->SetBinError(8175,0.02261222);
   h->SetBinError(8176,0.0184628);
   h->SetBinError(8271,0.01130611);
   h->SetBinError(8272,0.01598925);
   h->SetBinError(8273,0.02528123);
   h->SetBinError(8274,0.01958276);
   h->SetBinError(8275,0.01459613);
   h->SetBinError(8276,0.0276942);
   h->SetBinError(8277,0.01305517);
   h->SetBinError(8278,0.01305517);
   h->SetBinError(8373,0.006527586);
   h->SetBinError(8374,0.01459613);
   h->SetBinError(8375,0.02261222);
   h->SetBinError(8376,0.0184628);
   h->SetBinError(8377,0.02261222);
   h->SetBinError(8378,0.01727037);
   h->SetBinError(8379,0.01727037);
   h->SetBinError(8380,0.01305517);
   h->SetBinError(8475,0.0092314);
   h->SetBinError(8476,0.02353554);
   h->SetBinError(8477,0.0184628);
   h->SetBinError(8478,0.01727037);
   h->SetBinError(8479,0.0184628);
   h->SetBinError(8480,0.01459613);
   h->SetBinError(8481,0.01598925);
   h->SetBinError(8482,0.01130611);
   h->SetBinError(8578,0.01459613);
   h->SetBinError(8579,0.006527586);
   h->SetBinError(8580,0.0184628);
   h->SetBinError(8581,0.0184628);
   h->SetBinError(8582,0.01727037);
   h->SetBinError(8583,0.006527586);
   h->SetBinError(8680,0.0092314);
   h->SetBinError(8681,0.006527586);
   h->SetBinError(8682,0.01459613);
   h->SetBinError(8683,0.006527586);
   h->SetEntries(160419);
   h->SetStats(0);
   h->SetContour(20);
   h->SetContourLevel(0,0);
   h->SetContourLevel(1,0.08224758);
   h->SetContourLevel(2,0.1644952);
   h->SetContourLevel(3,0.2467427);
   h->SetContourLevel(4,0.3289903);
   h->SetContourLevel(5,0.4112379);
   h->SetContourLevel(6,0.4934855);
   h->SetContourLevel(7,0.5757331);
   h->SetContourLevel(8,0.6579806);
   h->SetContourLevel(9,0.7402282);
   h->SetContourLevel(10,0.8224758);
   h->SetContourLevel(11,0.9047234);
   h->SetContourLevel(12,0.9869709);
   h->SetContourLevel(13,1.069219);
   h->SetContourLevel(14,1.151466);
   h->SetContourLevel(15,1.233714);
   h->SetContourLevel(16,1.315961);
   h->SetContourLevel(17,1.398209);
   h->SetContourLevel(18,1.480456);
   h->SetContourLevel(19,1.562704);
   
   TPaletteAxis *palette = new TPaletteAxis(30.23437,1.8,32.34375,5,h);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(133);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(50);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1.4);
   palette->SetTitleSize(60);
   palette->SetTitleColor(1);
   palette->SetTitleFont(133);
   palette->SetTitle("Signal density [10^{-3}]");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#010000");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   h->GetListOfFunctions()->Add(palette,"br");
   h->SetLineWidth(2);
   h->SetMarkerStyle(20);
   h->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}]");
   h->GetXaxis()->SetNdivisions(505);
   h->GetXaxis()->SetLabelFont(133);
   h->GetXaxis()->SetLabelOffset(0.01);
   h->GetXaxis()->SetLabelSize(50);
   h->GetXaxis()->SetTitleSize(60);
   h->GetXaxis()->SetTitleOffset(0.95);
   h->GetXaxis()->SetTitleFont(133);
   h->GetYaxis()->SetTitle("#it{#eta} (#it{D}^{+})");
   h->GetYaxis()->SetLabelFont(133);
   h->GetYaxis()->SetLabelOffset(0.01);
   h->GetYaxis()->SetLabelSize(50);
   h->GetYaxis()->SetTitleSize(60);
   h->GetYaxis()->SetTitleOffset(1.3);
   h->GetYaxis()->SetTitleFont(133);
   h->GetZaxis()->SetTitle("Signal density [10^{-3}]");
   h->GetZaxis()->SetLabelFont(133);
   h->GetZaxis()->SetLabelSize(50);
   h->GetZaxis()->SetTitleSize(60);
   h->GetZaxis()->SetTitleOffset(1.4);
   h->GetZaxis()->SetTitleFont(133);
   h->Draw("COLZ");
   TLine *line = new TLine(2.5,2,2.5,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(4.7,2,4.7,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(6.5,2,6.5,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(8.5,2,8.5,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(25,2,25,3.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,2,25,2);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,3,25,3);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,3.5,25,3.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,4,8.5,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,4.5,4.7,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.7,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(50);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("#sqrt{#it{s}} = 13.6 TeV");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig10c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Ds_2D()
{
//=========Macro generated from canvas: c/c
//=========  (Fri May  9 02:53:09 2025) by ROOT version 6.28/10
   TCanvas *c = new TCanvas("c", "c",0,0,1200,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-7.499999,1.135065,39.375,5.290909);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.16);
   c->SetRightMargin(0.2);
   c->SetTopMargin(0.07);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH2F *h = new TH2F("h","",100,0,30,100,1.8,5);
   h->SetBinContent(739,0.005602366);
   h->SetBinContent(741,0.005602366);
   h->SetBinContent(742,0.0168071);
   h->SetBinContent(743,0.02240947);
   h->SetBinContent(744,0.005602366);
   h->SetBinContent(746,0.005602366);
   h->SetBinContent(747,0.0168071);
   h->SetBinContent(748,0.0336142);
   h->SetBinContent(749,0.005602366);
   h->SetBinContent(750,0.005602366);
   h->SetBinContent(751,0.01120473);
   h->SetBinContent(752,0.01120473);
   h->SetBinContent(753,0.01120473);
   h->SetBinContent(754,0.0168071);
   h->SetBinContent(755,0.01120473);
   h->SetBinContent(756,0.0168071);
   h->SetBinContent(757,0.01120473);
   h->SetBinContent(758,0.005602366);
   h->SetBinContent(759,0.01120473);
   h->SetBinContent(760,0.01120473);
   h->SetBinContent(762,0.005602366);
   h->SetBinContent(763,0.01120473);
   h->SetBinContent(764,0.01120473);
   h->SetBinContent(765,0.005602366);
   h->SetBinContent(767,0.005602366);
   h->SetBinContent(768,0.01120473);
   h->SetBinContent(769,0.0168071);
   h->SetBinContent(770,0.01120473);
   h->SetBinContent(771,0.01120473);
   h->SetBinContent(773,0.01120473);
   h->SetBinContent(778,0.01120473);
   h->SetBinContent(780,0.01120473);
   h->SetBinContent(790,0.005602366);
   h->SetBinContent(791,0.01120473);
   h->SetBinContent(796,0.005602366);
   h->SetBinContent(840,0.01120473);
   h->SetBinContent(841,0.005602366);
   h->SetBinContent(842,0.005602366);
   h->SetBinContent(843,0.0168071);
   h->SetBinContent(844,0.02801183);
   h->SetBinContent(845,0.02801183);
   h->SetBinContent(846,0.02240947);
   h->SetBinContent(847,0.02240947);
   h->SetBinContent(848,0.04481893);
   h->SetBinContent(849,0.0336142);
   h->SetBinContent(850,0.0336142);
   h->SetBinContent(851,0.02801183);
   h->SetBinContent(852,0.02801183);
   h->SetBinContent(853,0.0168071);
   h->SetBinContent(854,0.0504213);
   h->SetBinContent(855,0.0504213);
   h->SetBinContent(856,0.02240947);
   h->SetBinContent(857,0.02801183);
   h->SetBinContent(858,0.0168071);
   h->SetBinContent(859,0.0336142);
   h->SetBinContent(860,0.0336142);
   h->SetBinContent(861,0.01120473);
   h->SetBinContent(862,0.0336142);
   h->SetBinContent(863,0.01120473);
   h->SetBinContent(864,0.02801183);
   h->SetBinContent(865,0.02240947);
   h->SetBinContent(866,0.02801183);
   h->SetBinContent(867,0.01120473);
   h->SetBinContent(868,0.01120473);
   h->SetBinContent(869,0.0168071);
   h->SetBinContent(870,0.02240947);
   h->SetBinContent(872,0.02240947);
   h->SetBinContent(873,0.005602366);
   h->SetBinContent(877,0.02240947);
   h->SetBinContent(878,0.01120473);
   h->SetBinContent(879,0.01120473);
   h->SetBinContent(881,0.01120473);
   h->SetBinContent(888,0.005602366);
   h->SetBinContent(890,0.01120473);
   h->SetBinContent(897,0.005602366);
   h->SetBinContent(934,0.005602366);
   h->SetBinContent(940,0.01120473);
   h->SetBinContent(941,0.02240947);
   h->SetBinContent(942,0.0336142);
   h->SetBinContent(943,0.02240947);
   h->SetBinContent(944,0.03921656);
   h->SetBinContent(945,0.03921656);
   h->SetBinContent(946,0.07283077);
   h->SetBinContent(947,0.06162603);
   h->SetBinContent(948,0.07283077);
   h->SetBinContent(949,0.0504213);
   h->SetBinContent(950,0.02801183);
   h->SetBinContent(951,0.0336142);
   h->SetBinContent(952,0.05602366);
   h->SetBinContent(953,0.07283077);
   h->SetBinContent(954,0.05602366);
   h->SetBinContent(955,0.106445);
   h->SetBinContent(956,0.07283077);
   h->SetBinContent(957,0.0504213);
   h->SetBinContent(958,0.0504213);
   h->SetBinContent(959,0.0336142);
   h->SetBinContent(960,0.0336142);
   h->SetBinContent(961,0.01120473);
   h->SetBinContent(962,0.03921656);
   h->SetBinContent(963,0.02801183);
   h->SetBinContent(964,0.04481893);
   h->SetBinContent(965,0.02801183);
   h->SetBinContent(966,0.02240947);
   h->SetBinContent(967,0.02801183);
   h->SetBinContent(968,0.01120473);
   h->SetBinContent(969,0.02801183);
   h->SetBinContent(970,0.01120473);
   h->SetBinContent(971,0.0168071);
   h->SetBinContent(972,0.02240947);
   h->SetBinContent(973,0.0168071);
   h->SetBinContent(975,0.005602366);
   h->SetBinContent(976,0.0168071);
   h->SetBinContent(977,0.01120473);
   h->SetBinContent(978,0.0168071);
   h->SetBinContent(979,0.005602366);
   h->SetBinContent(980,0.01120473);
   h->SetBinContent(981,0.005602366);
   h->SetBinContent(982,0.0168071);
   h->SetBinContent(983,0.005602366);
   h->SetBinContent(984,0.005602366);
   h->SetBinContent(985,0.005602366);
   h->SetBinContent(986,0.01120473);
   h->SetBinContent(988,0.005602366);
   h->SetBinContent(990,0.005602366);
   h->SetBinContent(993,0.005602366);
   h->SetBinContent(994,0.005602366);
   h->SetBinContent(995,0.005602366);
   h->SetBinContent(998,0.005602366);
   h->SetBinContent(1037,0.005602366);
   h->SetBinContent(1040,0.005602366);
   h->SetBinContent(1041,0.02240947);
   h->SetBinContent(1042,0.0336142);
   h->SetBinContent(1043,0.05602366);
   h->SetBinContent(1044,0.04481893);
   h->SetBinContent(1045,0.0168071);
   h->SetBinContent(1046,0.0504213);
   h->SetBinContent(1047,0.07843313);
   h->SetBinContent(1048,0.0336142);
   h->SetBinContent(1049,0.04481893);
   h->SetBinContent(1050,0.0504213);
   h->SetBinContent(1051,0.1232521);
   h->SetBinContent(1052,0.08963786);
   h->SetBinContent(1053,0.09524023);
   h->SetBinContent(1054,0.0672284);
   h->SetBinContent(1055,0.106445);
   h->SetBinContent(1056,0.0504213);
   h->SetBinContent(1057,0.106445);
   h->SetBinContent(1058,0.0672284);
   h->SetBinContent(1059,0.0672284);
   h->SetBinContent(1060,0.02801183);
   h->SetBinContent(1061,0.07843313);
   h->SetBinContent(1062,0.0504213);
   h->SetBinContent(1063,0.0336142);
   h->SetBinContent(1064,0.0336142);
   h->SetBinContent(1065,0.0672284);
   h->SetBinContent(1066,0.06162603);
   h->SetBinContent(1067,0.0336142);
   h->SetBinContent(1068,0.04481893);
   h->SetBinContent(1069,0.0504213);
   h->SetBinContent(1070,0.0504213);
   h->SetBinContent(1071,0.02240947);
   h->SetBinContent(1072,0.0336142);
   h->SetBinContent(1073,0.01120473);
   h->SetBinContent(1074,0.02801183);
   h->SetBinContent(1075,0.05602366);
   h->SetBinContent(1076,0.01120473);
   h->SetBinContent(1077,0.01120473);
   h->SetBinContent(1078,0.01120473);
   h->SetBinContent(1080,0.005602366);
   h->SetBinContent(1081,0.0168071);
   h->SetBinContent(1083,0.0168071);
   h->SetBinContent(1084,0.005602366);
   h->SetBinContent(1085,0.01120473);
   h->SetBinContent(1086,0.005602366);
   h->SetBinContent(1088,0.005602366);
   h->SetBinContent(1089,0.01120473);
   h->SetBinContent(1090,0.005602366);
   h->SetBinContent(1093,0.0168071);
   h->SetBinContent(1094,0.005602366);
   h->SetBinContent(1095,0.005602366);
   h->SetBinContent(1097,0.01120473);
   h->SetBinContent(1102,0.005602366);
   h->SetBinContent(1139,0.005602366);
   h->SetBinContent(1140,0.0168071);
   h->SetBinContent(1141,0.01120473);
   h->SetBinContent(1142,0.02240947);
   h->SetBinContent(1143,0.0504213);
   h->SetBinContent(1144,0.07843313);
   h->SetBinContent(1145,0.07283077);
   h->SetBinContent(1146,0.106445);
   h->SetBinContent(1147,0.1008426);
   h->SetBinContent(1148,0.1008426);
   h->SetBinContent(1149,0.1568663);
   h->SetBinContent(1150,0.0672284);
   h->SetBinContent(1151,0.1120473);
   h->SetBinContent(1152,0.0672284);
   h->SetBinContent(1153,0.1792757);
   h->SetBinContent(1154,0.2072876);
   h->SetBinContent(1155,0.07843313);
   h->SetBinContent(1156,0.1344568);
   h->SetBinContent(1157,0.0672284);
   h->SetBinContent(1158,0.07283077);
   h->SetBinContent(1159,0.06162603);
   h->SetBinContent(1160,0.106445);
   h->SetBinContent(1161,0.1288544);
   h->SetBinContent(1162,0.07843313);
   h->SetBinContent(1163,0.0672284);
   h->SetBinContent(1164,0.0672284);
   h->SetBinContent(1165,0.07283077);
   h->SetBinContent(1166,0.04481893);
   h->SetBinContent(1167,0.07843313);
   h->SetBinContent(1168,0.04481893);
   h->SetBinContent(1169,0.0504213);
   h->SetBinContent(1170,0.07843313);
   h->SetBinContent(1171,0.0168071);
   h->SetBinContent(1172,0.02801183);
   h->SetBinContent(1173,0.04481893);
   h->SetBinContent(1174,0.03921656);
   h->SetBinContent(1175,0.01120473);
   h->SetBinContent(1176,0.02801183);
   h->SetBinContent(1177,0.02240947);
   h->SetBinContent(1178,0.02801183);
   h->SetBinContent(1179,0.0168071);
   h->SetBinContent(1180,0.0336142);
   h->SetBinContent(1182,0.01120473);
   h->SetBinContent(1183,0.005602366);
   h->SetBinContent(1184,0.0168071);
   h->SetBinContent(1185,0.0168071);
   h->SetBinContent(1186,0.0168071);
   h->SetBinContent(1187,0.01120473);
   h->SetBinContent(1188,0.0168071);
   h->SetBinContent(1191,0.02801183);
   h->SetBinContent(1193,0.01120473);
   h->SetBinContent(1195,0.005602366);
   h->SetBinContent(1197,0.01120473);
   h->SetBinContent(1200,0.01120473);
   h->SetBinContent(1202,0.005602366);
   h->SetBinContent(1240,0.01120473);
   h->SetBinContent(1241,0.03921656);
   h->SetBinContent(1242,0.0336142);
   h->SetBinContent(1243,0.0336142);
   h->SetBinContent(1244,0.06162603);
   h->SetBinContent(1245,0.08963786);
   h->SetBinContent(1246,0.09524023);
   h->SetBinContent(1247,0.0840355);
   h->SetBinContent(1248,0.106445);
   h->SetBinContent(1249,0.07283077);
   h->SetBinContent(1250,0.168071);
   h->SetBinContent(1251,0.1736733);
   h->SetBinContent(1252,0.1568663);
   h->SetBinContent(1253,0.1736733);
   h->SetBinContent(1254,0.1344568);
   h->SetBinContent(1255,0.1736733);
   h->SetBinContent(1256,0.1288544);
   h->SetBinContent(1257,0.168071);
   h->SetBinContent(1258,0.1008426);
   h->SetBinContent(1259,0.1568663);
   h->SetBinContent(1260,0.1344568);
   h->SetBinContent(1261,0.1232521);
   h->SetBinContent(1262,0.1120473);
   h->SetBinContent(1263,0.1232521);
   h->SetBinContent(1264,0.1120473);
   h->SetBinContent(1265,0.09524023);
   h->SetBinContent(1266,0.08963786);
   h->SetBinContent(1267,0.05602366);
   h->SetBinContent(1268,0.04481893);
   h->SetBinContent(1269,0.0504213);
   h->SetBinContent(1270,0.106445);
   h->SetBinContent(1271,0.0336142);
   h->SetBinContent(1272,0.02801183);
   h->SetBinContent(1273,0.04481893);
   h->SetBinContent(1274,0.0336142);
   h->SetBinContent(1275,0.04481893);
   h->SetBinContent(1276,0.0336142);
   h->SetBinContent(1277,0.0168071);
   h->SetBinContent(1278,0.02801183);
   h->SetBinContent(1279,0.02801183);
   h->SetBinContent(1280,0.02801183);
   h->SetBinContent(1281,0.01120473);
   h->SetBinContent(1282,0.0168071);
   h->SetBinContent(1283,0.0336142);
   h->SetBinContent(1284,0.02801183);
   h->SetBinContent(1285,0.005602366);
   h->SetBinContent(1286,0.0168071);
   h->SetBinContent(1287,0.0168071);
   h->SetBinContent(1288,0.01120473);
   h->SetBinContent(1289,0.01120473);
   h->SetBinContent(1290,0.005602366);
   h->SetBinContent(1291,0.005602366);
   h->SetBinContent(1292,0.005602366);
   h->SetBinContent(1293,0.005602366);
   h->SetBinContent(1294,0.01120473);
   h->SetBinContent(1295,0.005602366);
   h->SetBinContent(1297,0.02240947);
   h->SetBinContent(1298,0.005602366);
   h->SetBinContent(1299,0.005602366);
   h->SetBinContent(1301,0.005602366);
   h->SetBinContent(1341,0.02801183);
   h->SetBinContent(1342,0.0168071);
   h->SetBinContent(1343,0.03921656);
   h->SetBinContent(1344,0.0336142);
   h->SetBinContent(1345,0.03921656);
   h->SetBinContent(1346,0.1176497);
   h->SetBinContent(1347,0.1456615);
   h->SetBinContent(1348,0.1120473);
   h->SetBinContent(1349,0.2016852);
   h->SetBinContent(1350,0.2072876);
   h->SetBinContent(1351,0.1344568);
   h->SetBinContent(1352,0.1960828);
   h->SetBinContent(1353,0.1848781);
   h->SetBinContent(1354,0.2240947);
   h->SetBinContent(1355,0.2577088);
   h->SetBinContent(1356,0.1736733);
   h->SetBinContent(1357,0.1848781);
   h->SetBinContent(1358,0.1008426);
   h->SetBinContent(1359,0.2184923);
   h->SetBinContent(1360,0.1400592);
   h->SetBinContent(1361,0.1736733);
   h->SetBinContent(1362,0.1624686);
   h->SetBinContent(1363,0.1288544);
   h->SetBinContent(1364,0.1344568);
   h->SetBinContent(1365,0.1120473);
   h->SetBinContent(1366,0.1456615);
   h->SetBinContent(1367,0.1120473);
   h->SetBinContent(1368,0.05602366);
   h->SetBinContent(1369,0.0840355);
   h->SetBinContent(1370,0.06162603);
   h->SetBinContent(1371,0.03921656);
   h->SetBinContent(1372,0.09524023);
   h->SetBinContent(1373,0.03921656);
   h->SetBinContent(1374,0.04481893);
   h->SetBinContent(1375,0.03921656);
   h->SetBinContent(1376,0.03921656);
   h->SetBinContent(1377,0.0504213);
   h->SetBinContent(1378,0.0168071);
   h->SetBinContent(1379,0.02801183);
   h->SetBinContent(1380,0.02240947);
   h->SetBinContent(1381,0.02801183);
   h->SetBinContent(1382,0.02240947);
   h->SetBinContent(1383,0.02240947);
   h->SetBinContent(1384,0.0168071);
   h->SetBinContent(1385,0.0336142);
   h->SetBinContent(1386,0.01120473);
   h->SetBinContent(1387,0.0168071);
   h->SetBinContent(1389,0.01120473);
   h->SetBinContent(1390,0.0168071);
   h->SetBinContent(1391,0.02240947);
   h->SetBinContent(1392,0.005602366);
   h->SetBinContent(1393,0.02240947);
   h->SetBinContent(1394,0.01120473);
   h->SetBinContent(1396,0.005602366);
   h->SetBinContent(1398,0.005602366);
   h->SetBinContent(1401,0.005602366);
   h->SetBinContent(1402,0.01120473);
   h->SetBinContent(1403,0.005602366);
   h->SetBinContent(1404,0.005602366);
   h->SetBinContent(1405,0.01120473);
   h->SetBinContent(1442,0.005602366);
   h->SetBinContent(1443,0.02240947);
   h->SetBinContent(1444,0.02240947);
   h->SetBinContent(1445,0.0504213);
   h->SetBinContent(1446,0.0672284);
   h->SetBinContent(1447,0.1288544);
   h->SetBinContent(1448,0.1568663);
   h->SetBinContent(1449,0.09524023);
   h->SetBinContent(1450,0.1512639);
   h->SetBinContent(1451,0.2689136);
   h->SetBinContent(1452,0.2016852);
   h->SetBinContent(1453,0.2409018);
   h->SetBinContent(1454,0.2689136);
   h->SetBinContent(1455,0.3305396);
   h->SetBinContent(1456,0.2801183);
   h->SetBinContent(1457,0.2521065);
   h->SetBinContent(1458,0.1848781);
   h->SetBinContent(1459,0.1848781);
   h->SetBinContent(1460,0.1792757);
   h->SetBinContent(1461,0.1736733);
   h->SetBinContent(1462,0.1792757);
   h->SetBinContent(1463,0.1960828);
   h->SetBinContent(1464,0.1792757);
   h->SetBinContent(1465,0.1400592);
   h->SetBinContent(1466,0.1736733);
   h->SetBinContent(1467,0.1400592);
   h->SetBinContent(1468,0.168071);
   h->SetBinContent(1469,0.05602366);
   h->SetBinContent(1470,0.1120473);
   h->SetBinContent(1471,0.08963786);
   h->SetBinContent(1472,0.1176497);
   h->SetBinContent(1473,0.0672284);
   h->SetBinContent(1474,0.05602366);
   h->SetBinContent(1475,0.06162603);
   h->SetBinContent(1476,0.03921656);
   h->SetBinContent(1477,0.05602366);
   h->SetBinContent(1478,0.0840355);
   h->SetBinContent(1479,0.06162603);
   h->SetBinContent(1480,0.0672284);
   h->SetBinContent(1481,0.0504213);
   h->SetBinContent(1482,0.0168071);
   h->SetBinContent(1483,0.0504213);
   h->SetBinContent(1484,0.02240947);
   h->SetBinContent(1485,0.0504213);
   h->SetBinContent(1486,0.005602366);
   h->SetBinContent(1487,0.0336142);
   h->SetBinContent(1488,0.01120473);
   h->SetBinContent(1489,0.0168071);
   h->SetBinContent(1490,0.01120473);
   h->SetBinContent(1491,0.0168071);
   h->SetBinContent(1492,0.01120473);
   h->SetBinContent(1493,0.0168071);
   h->SetBinContent(1494,0.0168071);
   h->SetBinContent(1495,0.01120473);
   h->SetBinContent(1498,0.005602366);
   h->SetBinContent(1500,0.005602366);
   h->SetBinContent(1501,0.005602366);
   h->SetBinContent(1502,0.005602366);
   h->SetBinContent(1504,0.005602366);
   h->SetBinContent(1506,0.005602366);
   h->SetBinContent(1508,0.005602366);
   h->SetBinContent(1510,0.005602366);
   h->SetBinContent(1544,0.01120473);
   h->SetBinContent(1545,0.0168071);
   h->SetBinContent(1546,0.07283077);
   h->SetBinContent(1547,0.1456615);
   h->SetBinContent(1548,0.168071);
   h->SetBinContent(1549,0.1568663);
   h->SetBinContent(1550,0.2128899);
   h->SetBinContent(1551,0.2072876);
   h->SetBinContent(1552,0.2072876);
   h->SetBinContent(1553,0.274516);
   h->SetBinContent(1554,0.274516);
   h->SetBinContent(1555,0.2465041);
   h->SetBinContent(1556,0.2521065);
   h->SetBinContent(1557,0.1512639);
   h->SetBinContent(1558,0.2521065);
   h->SetBinContent(1559,0.274516);
   h->SetBinContent(1560,0.2072876);
   h->SetBinContent(1561,0.2633112);
   h->SetBinContent(1562,0.1792757);
   h->SetBinContent(1563,0.2857207);
   h->SetBinContent(1564,0.2072876);
   h->SetBinContent(1565,0.1848781);
   h->SetBinContent(1566,0.1736733);
   h->SetBinContent(1567,0.1288544);
   h->SetBinContent(1568,0.1904805);
   h->SetBinContent(1569,0.1624686);
   h->SetBinContent(1570,0.1288544);
   h->SetBinContent(1571,0.1176497);
   h->SetBinContent(1572,0.0840355);
   h->SetBinContent(1573,0.04481893);
   h->SetBinContent(1574,0.106445);
   h->SetBinContent(1575,0.09524023);
   h->SetBinContent(1576,0.1120473);
   h->SetBinContent(1577,0.0840355);
   h->SetBinContent(1578,0.03921656);
   h->SetBinContent(1579,0.1008426);
   h->SetBinContent(1580,0.04481893);
   h->SetBinContent(1581,0.04481893);
   h->SetBinContent(1582,0.0504213);
   h->SetBinContent(1583,0.0504213);
   h->SetBinContent(1584,0.0504213);
   h->SetBinContent(1585,0.02240947);
   h->SetBinContent(1586,0.02801183);
   h->SetBinContent(1587,0.02240947);
   h->SetBinContent(1588,0.01120473);
   h->SetBinContent(1589,0.01120473);
   h->SetBinContent(1591,0.01120473);
   h->SetBinContent(1592,0.01120473);
   h->SetBinContent(1593,0.005602366);
   h->SetBinContent(1594,0.01120473);
   h->SetBinContent(1596,0.005602366);
   h->SetBinContent(1598,0.02240947);
   h->SetBinContent(1599,0.01120473);
   h->SetBinContent(1602,0.005602366);
   h->SetBinContent(1604,0.005602366);
   h->SetBinContent(1646,0.01120473);
   h->SetBinContent(1647,0.08963786);
   h->SetBinContent(1648,0.1344568);
   h->SetBinContent(1649,0.1904805);
   h->SetBinContent(1650,0.2072876);
   h->SetBinContent(1651,0.168071);
   h->SetBinContent(1652,0.2409018);
   h->SetBinContent(1653,0.4145751);
   h->SetBinContent(1654,0.2857207);
   h->SetBinContent(1655,0.3249373);
   h->SetBinContent(1656,0.4033704);
   h->SetBinContent(1657,0.3921657);
   h->SetBinContent(1658,0.2857207);
   h->SetBinContent(1659,0.2969254);
   h->SetBinContent(1660,0.3417444);
   h->SetBinContent(1661,0.2240947);
   h->SetBinContent(1662,0.3025278);
   h->SetBinContent(1663,0.2184923);
   h->SetBinContent(1664,0.2521065);
   h->SetBinContent(1665,0.3137325);
   h->SetBinContent(1666,0.2240947);
   h->SetBinContent(1667,0.2128899);
   h->SetBinContent(1668,0.1792757);
   h->SetBinContent(1669,0.1792757);
   h->SetBinContent(1670,0.2128899);
   h->SetBinContent(1671,0.1176497);
   h->SetBinContent(1672,0.1288544);
   h->SetBinContent(1673,0.1176497);
   h->SetBinContent(1674,0.1176497);
   h->SetBinContent(1675,0.1176497);
   h->SetBinContent(1676,0.1120473);
   h->SetBinContent(1677,0.1232521);
   h->SetBinContent(1678,0.08963786);
   h->SetBinContent(1679,0.0672284);
   h->SetBinContent(1680,0.07283077);
   h->SetBinContent(1681,0.05602366);
   h->SetBinContent(1682,0.03921656);
   h->SetBinContent(1683,0.06162603);
   h->SetBinContent(1684,0.06162603);
   h->SetBinContent(1685,0.02801183);
   h->SetBinContent(1686,0.0336142);
   h->SetBinContent(1687,0.04481893);
   h->SetBinContent(1688,0.005602366);
   h->SetBinContent(1689,0.02801183);
   h->SetBinContent(1690,0.0168071);
   h->SetBinContent(1691,0.0168071);
   h->SetBinContent(1693,0.01120473);
   h->SetBinContent(1694,0.01120473);
   h->SetBinContent(1695,0.01120473);
   h->SetBinContent(1696,0.0168071);
   h->SetBinContent(1698,0.01120473);
   h->SetBinContent(1700,0.01120473);
   h->SetBinContent(1702,0.01120473);
   h->SetBinContent(1704,0.005602366);
   h->SetBinContent(1705,0.005602366);
   h->SetBinContent(1708,0.005602366);
   h->SetBinContent(1714,0.005602366);
   h->SetBinContent(1747,0.0168071);
   h->SetBinContent(1748,0.03921656);
   h->SetBinContent(1749,0.08963786);
   h->SetBinContent(1750,0.1008426);
   h->SetBinContent(1751,0.2465041);
   h->SetBinContent(1752,0.3081301);
   h->SetBinContent(1753,0.397768);
   h->SetBinContent(1754,0.3249373);
   h->SetBinContent(1755,0.336142);
   h->SetBinContent(1756,0.4089728);
   h->SetBinContent(1757,0.2969254);
   h->SetBinContent(1758,0.3753586);
   h->SetBinContent(1759,0.3473467);
   h->SetBinContent(1760,0.3193349);
   h->SetBinContent(1761,0.2577088);
   h->SetBinContent(1762,0.3865633);
   h->SetBinContent(1763,0.4201775);
   h->SetBinContent(1764,0.2521065);
   h->SetBinContent(1765,0.3137325);
   h->SetBinContent(1766,0.3137325);
   h->SetBinContent(1767,0.2913231);
   h->SetBinContent(1768,0.2184923);
   h->SetBinContent(1769,0.2521065);
   h->SetBinContent(1770,0.1960828);
   h->SetBinContent(1771,0.2016852);
   h->SetBinContent(1772,0.2240947);
   h->SetBinContent(1773,0.1848781);
   h->SetBinContent(1774,0.1456615);
   h->SetBinContent(1775,0.1512639);
   h->SetBinContent(1776,0.1288544);
   h->SetBinContent(1777,0.1400592);
   h->SetBinContent(1778,0.07843313);
   h->SetBinContent(1779,0.0840355);
   h->SetBinContent(1780,0.08963786);
   h->SetBinContent(1781,0.07843313);
   h->SetBinContent(1782,0.07283077);
   h->SetBinContent(1783,0.05602366);
   h->SetBinContent(1784,0.0504213);
   h->SetBinContent(1785,0.0336142);
   h->SetBinContent(1786,0.0504213);
   h->SetBinContent(1787,0.02240947);
   h->SetBinContent(1788,0.04481893);
   h->SetBinContent(1789,0.01120473);
   h->SetBinContent(1790,0.03921656);
   h->SetBinContent(1791,0.0504213);
   h->SetBinContent(1792,0.02801183);
   h->SetBinContent(1793,0.02801183);
   h->SetBinContent(1794,0.0336142);
   h->SetBinContent(1795,0.01120473);
   h->SetBinContent(1796,0.005602366);
   h->SetBinContent(1797,0.01120473);
   h->SetBinContent(1798,0.0168071);
   h->SetBinContent(1799,0.02240947);
   h->SetBinContent(1800,0.005602366);
   h->SetBinContent(1801,0.005602366);
   h->SetBinContent(1802,0.005602366);
   h->SetBinContent(1803,0.01120473);
   h->SetBinContent(1808,0.005602366);
   h->SetBinContent(1809,0.0168071);
   h->SetBinContent(1810,0.005602366);
   h->SetBinContent(1848,0.005602366);
   h->SetBinContent(1849,0.06162603);
   h->SetBinContent(1850,0.04481893);
   h->SetBinContent(1851,0.1344568);
   h->SetBinContent(1852,0.1904805);
   h->SetBinContent(1853,0.2857207);
   h->SetBinContent(1854,0.2352994);
   h->SetBinContent(1855,0.3865633);
   h->SetBinContent(1856,0.4201775);
   h->SetBinContent(1857,0.3753586);
   h->SetBinContent(1858,0.4481893);
   h->SetBinContent(1859,0.4257798);
   h->SetBinContent(1860,0.3641538);
   h->SetBinContent(1861,0.4033704);
   h->SetBinContent(1862,0.3585514);
   h->SetBinContent(1863,0.2913231);
   h->SetBinContent(1864,0.3585514);
   h->SetBinContent(1865,0.3473467);
   h->SetBinContent(1866,0.3641538);
   h->SetBinContent(1867,0.3585514);
   h->SetBinContent(1868,0.2913231);
   h->SetBinContent(1869,0.2969254);
   h->SetBinContent(1870,0.2184923);
   h->SetBinContent(1871,0.2184923);
   h->SetBinContent(1872,0.2240947);
   h->SetBinContent(1873,0.1960828);
   h->SetBinContent(1874,0.229697);
   h->SetBinContent(1875,0.2072876);
   h->SetBinContent(1876,0.1344568);
   h->SetBinContent(1877,0.1736733);
   h->SetBinContent(1878,0.1120473);
   h->SetBinContent(1879,0.1232521);
   h->SetBinContent(1880,0.07843313);
   h->SetBinContent(1881,0.1120473);
   h->SetBinContent(1882,0.09524023);
   h->SetBinContent(1883,0.08963786);
   h->SetBinContent(1884,0.07283077);
   h->SetBinContent(1885,0.0504213);
   h->SetBinContent(1886,0.0504213);
   h->SetBinContent(1887,0.09524023);
   h->SetBinContent(1888,0.0672284);
   h->SetBinContent(1889,0.0336142);
   h->SetBinContent(1890,0.02240947);
   h->SetBinContent(1891,0.0336142);
   h->SetBinContent(1892,0.04481893);
   h->SetBinContent(1893,0.01120473);
   h->SetBinContent(1894,0.03921656);
   h->SetBinContent(1895,0.0336142);
   h->SetBinContent(1896,0.01120473);
   h->SetBinContent(1897,0.005602366);
   h->SetBinContent(1898,0.0168071);
   h->SetBinContent(1899,0.0168071);
   h->SetBinContent(1900,0.0168071);
   h->SetBinContent(1901,0.01120473);
   h->SetBinContent(1902,0.0168071);
   h->SetBinContent(1903,0.005602366);
   h->SetBinContent(1904,0.01120473);
   h->SetBinContent(1905,0.005602366);
   h->SetBinContent(1906,0.0168071);
   h->SetBinContent(1911,0.005602366);
   h->SetBinContent(1912,0.02240947);
   h->SetBinContent(1950,0.01120473);
   h->SetBinContent(1951,0.0336142);
   h->SetBinContent(1952,0.1344568);
   h->SetBinContent(1953,0.1904805);
   h->SetBinContent(1954,0.2240947);
   h->SetBinContent(1955,0.2689136);
   h->SetBinContent(1956,0.3193349);
   h->SetBinContent(1957,0.565839);
   h->SetBinContent(1958,0.3641538);
   h->SetBinContent(1959,0.5098153);
   h->SetBinContent(1960,0.504213);
   h->SetBinContent(1961,0.4818035);
   h->SetBinContent(1962,0.3753586);
   h->SetBinContent(1963,0.4369846);
   h->SetBinContent(1964,0.4089728);
   h->SetBinContent(1965,0.4201775);
   h->SetBinContent(1966,0.3473467);
   h->SetBinContent(1967,0.4033704);
   h->SetBinContent(1968,0.3473467);
   h->SetBinContent(1969,0.4369846);
   h->SetBinContent(1970,0.3417444);
   h->SetBinContent(1971,0.3305396);
   h->SetBinContent(1972,0.2521065);
   h->SetBinContent(1973,0.274516);
   h->SetBinContent(1974,0.1792757);
   h->SetBinContent(1975,0.1568663);
   h->SetBinContent(1976,0.2016852);
   h->SetBinContent(1977,0.2128899);
   h->SetBinContent(1978,0.1400592);
   h->SetBinContent(1979,0.1792757);
   h->SetBinContent(1980,0.1792757);
   h->SetBinContent(1981,0.1344568);
   h->SetBinContent(1982,0.1176497);
   h->SetBinContent(1983,0.1120473);
   h->SetBinContent(1984,0.09524023);
   h->SetBinContent(1985,0.1176497);
   h->SetBinContent(1986,0.1176497);
   h->SetBinContent(1987,0.0840355);
   h->SetBinContent(1988,0.06162603);
   h->SetBinContent(1989,0.03921656);
   h->SetBinContent(1990,0.04481893);
   h->SetBinContent(1991,0.02801183);
   h->SetBinContent(1992,0.0336142);
   h->SetBinContent(1993,0.0168071);
   h->SetBinContent(1994,0.02240947);
   h->SetBinContent(1995,0.02801183);
   h->SetBinContent(1996,0.0336142);
   h->SetBinContent(1997,0.02801183);
   h->SetBinContent(1998,0.02240947);
   h->SetBinContent(1999,0.01120473);
   h->SetBinContent(2001,0.0168071);
   h->SetBinContent(2002,0.01120473);
   h->SetBinContent(2005,0.01120473);
   h->SetBinContent(2006,0.005602366);
   h->SetBinContent(2008,0.005602366);
   h->SetBinContent(2012,0.01120473);
   h->SetBinContent(2013,0.005602366);
   h->SetBinContent(2022,0.005602366);
   h->SetBinContent(2051,0.005602366);
   h->SetBinContent(2052,0.02801183);
   h->SetBinContent(2053,0.1008426);
   h->SetBinContent(2054,0.1232521);
   h->SetBinContent(2055,0.274516);
   h->SetBinContent(2056,0.2969254);
   h->SetBinContent(2057,0.4089728);
   h->SetBinContent(2058,0.4201775);
   h->SetBinContent(2059,0.4089728);
   h->SetBinContent(2060,0.5266225);
   h->SetBinContent(2061,0.504213);
   h->SetBinContent(2062,0.5546343);
   h->SetBinContent(2063,0.5322248);
   h->SetBinContent(2064,0.4986106);
   h->SetBinContent(2065,0.4818035);
   h->SetBinContent(2066,0.3473467);
   h->SetBinContent(2067,0.5210201);
   h->SetBinContent(2068,0.4369846);
   h->SetBinContent(2069,0.3697562);
   h->SetBinContent(2070,0.4033704);
   h->SetBinContent(2071,0.3193349);
   h->SetBinContent(2072,0.3529491);
   h->SetBinContent(2073,0.3305396);
   h->SetBinContent(2074,0.3249373);
   h->SetBinContent(2075,0.2352994);
   h->SetBinContent(2076,0.2465041);
   h->SetBinContent(2077,0.229697);
   h->SetBinContent(2078,0.2240947);
   h->SetBinContent(2079,0.2184923);
   h->SetBinContent(2080,0.2521065);
   h->SetBinContent(2081,0.1904805);
   h->SetBinContent(2082,0.168071);
   h->SetBinContent(2083,0.1624686);
   h->SetBinContent(2084,0.08963786);
   h->SetBinContent(2085,0.05602366);
   h->SetBinContent(2086,0.06162603);
   h->SetBinContent(2087,0.1008426);
   h->SetBinContent(2088,0.1008426);
   h->SetBinContent(2089,0.06162603);
   h->SetBinContent(2090,0.04481893);
   h->SetBinContent(2091,0.07843313);
   h->SetBinContent(2092,0.07843313);
   h->SetBinContent(2093,0.0504213);
   h->SetBinContent(2094,0.04481893);
   h->SetBinContent(2095,0.04481893);
   h->SetBinContent(2096,0.04481893);
   h->SetBinContent(2097,0.04481893);
   h->SetBinContent(2098,0.02240947);
   h->SetBinContent(2099,0.005602366);
   h->SetBinContent(2100,0.02240947);
   h->SetBinContent(2101,0.005602366);
   h->SetBinContent(2102,0.01120473);
   h->SetBinContent(2103,0.005602366);
   h->SetBinContent(2104,0.01120473);
   h->SetBinContent(2107,0.01120473);
   h->SetBinContent(2112,0.005602366);
   h->SetBinContent(2115,0.005602366);
   h->SetBinContent(2153,0.01120473);
   h->SetBinContent(2154,0.05602366);
   h->SetBinContent(2155,0.1176497);
   h->SetBinContent(2156,0.1904805);
   h->SetBinContent(2157,0.2577088);
   h->SetBinContent(2158,0.3921657);
   h->SetBinContent(2159,0.4649964);
   h->SetBinContent(2160,0.4874059);
   h->SetBinContent(2161,0.565839);
   h->SetBinContent(2162,0.504213);
   h->SetBinContent(2163,0.627465);
   h->SetBinContent(2164,0.5266225);
   h->SetBinContent(2165,0.4874059);
   h->SetBinContent(2166,0.4705988);
   h->SetBinContent(2167,0.442587);
   h->SetBinContent(2168,0.4649964);
   h->SetBinContent(2169,0.5098153);
   h->SetBinContent(2170,0.4874059);
   h->SetBinContent(2171,0.4033704);
   h->SetBinContent(2172,0.3529491);
   h->SetBinContent(2173,0.4089728);
   h->SetBinContent(2174,0.3529491);
   h->SetBinContent(2175,0.3753586);
   h->SetBinContent(2176,0.4145751);
   h->SetBinContent(2177,0.3137325);
   h->SetBinContent(2178,0.2857207);
   h->SetBinContent(2179,0.2521065);
   h->SetBinContent(2180,0.2521065);
   h->SetBinContent(2181,0.1792757);
   h->SetBinContent(2182,0.2184923);
   h->SetBinContent(2183,0.1904805);
   h->SetBinContent(2184,0.1456615);
   h->SetBinContent(2185,0.1176497);
   h->SetBinContent(2186,0.1512639);
   h->SetBinContent(2187,0.1008426);
   h->SetBinContent(2188,0.1288544);
   h->SetBinContent(2189,0.1008426);
   h->SetBinContent(2190,0.07283077);
   h->SetBinContent(2191,0.07283077);
   h->SetBinContent(2192,0.07843313);
   h->SetBinContent(2193,0.05602366);
   h->SetBinContent(2194,0.02801183);
   h->SetBinContent(2195,0.06162603);
   h->SetBinContent(2196,0.03921656);
   h->SetBinContent(2197,0.0336142);
   h->SetBinContent(2198,0.0168071);
   h->SetBinContent(2199,0.01120473);
   h->SetBinContent(2200,0.0168071);
   h->SetBinContent(2201,0.01120473);
   h->SetBinContent(2202,0.03921656);
   h->SetBinContent(2203,0.01120473);
   h->SetBinContent(2204,0.01120473);
   h->SetBinContent(2205,0.01120473);
   h->SetBinContent(2208,0.0168071);
   h->SetBinContent(2209,0.005602366);
   h->SetBinContent(2211,0.005602366);
   h->SetBinContent(2216,0.005602366);
   h->SetBinContent(2220,0.005602366);
   h->SetBinContent(2221,0.005602366);
   h->SetBinContent(2225,0.005602366);
   h->SetBinContent(2254,0.01120473);
   h->SetBinContent(2255,0.01120473);
   h->SetBinContent(2256,0.0504213);
   h->SetBinContent(2257,0.1456615);
   h->SetBinContent(2258,0.2801183);
   h->SetBinContent(2259,0.3473467);
   h->SetBinContent(2260,0.4705988);
   h->SetBinContent(2261,0.5770438);
   h->SetBinContent(2262,0.5434295);
   h->SetBinContent(2263,0.5490319);
   h->SetBinContent(2264,0.5882485);
   h->SetBinContent(2265,0.5938509);
   h->SetBinContent(2266,0.5098153);
   h->SetBinContent(2267,0.4762011);
   h->SetBinContent(2268,0.5770438);
   h->SetBinContent(2269,0.5546343);
   h->SetBinContent(2270,0.459394);
   h->SetBinContent(2271,0.4986106);
   h->SetBinContent(2272,0.4649964);
   h->SetBinContent(2273,0.5098153);
   h->SetBinContent(2274,0.4481893);
   h->SetBinContent(2275,0.397768);
   h->SetBinContent(2276,0.3249373);
   h->SetBinContent(2277,0.3305396);
   h->SetBinContent(2278,0.2465041);
   h->SetBinContent(2279,0.3249373);
   h->SetBinContent(2280,0.3081301);
   h->SetBinContent(2281,0.1904805);
   h->SetBinContent(2282,0.2857207);
   h->SetBinContent(2283,0.2409018);
   h->SetBinContent(2284,0.2128899);
   h->SetBinContent(2285,0.1792757);
   h->SetBinContent(2286,0.1624686);
   h->SetBinContent(2287,0.1736733);
   h->SetBinContent(2288,0.1288544);
   h->SetBinContent(2289,0.1008426);
   h->SetBinContent(2290,0.07843313);
   h->SetBinContent(2291,0.1120473);
   h->SetBinContent(2292,0.06162603);
   h->SetBinContent(2293,0.0504213);
   h->SetBinContent(2294,0.05602366);
   h->SetBinContent(2295,0.07283077);
   h->SetBinContent(2296,0.04481893);
   h->SetBinContent(2297,0.03921656);
   h->SetBinContent(2298,0.02240947);
   h->SetBinContent(2299,0.04481893);
   h->SetBinContent(2300,0.0336142);
   h->SetBinContent(2301,0.0168071);
   h->SetBinContent(2302,0.03921656);
   h->SetBinContent(2303,0.0336142);
   h->SetBinContent(2304,0.01120473);
   h->SetBinContent(2305,0.02240947);
   h->SetBinContent(2306,0.02240947);
   h->SetBinContent(2307,0.0168071);
   h->SetBinContent(2309,0.0168071);
   h->SetBinContent(2310,0.005602366);
   h->SetBinContent(2311,0.005602366);
   h->SetBinContent(2312,0.005602366);
   h->SetBinContent(2313,0.005602366);
   h->SetBinContent(2314,0.01120473);
   h->SetBinContent(2317,0.005602366);
   h->SetBinContent(2318,0.005602366);
   h->SetBinContent(2322,0.005602366);
   h->SetBinContent(2323,0.005602366);
   h->SetBinContent(2357,0.0336142);
   h->SetBinContent(2358,0.0840355);
   h->SetBinContent(2359,0.1792757);
   h->SetBinContent(2360,0.3529491);
   h->SetBinContent(2361,0.3865633);
   h->SetBinContent(2362,0.4874059);
   h->SetBinContent(2363,0.5266225);
   h->SetBinContent(2364,0.5266225);
   h->SetBinContent(2365,0.6946934);
   h->SetBinContent(2366,0.6442721);
   h->SetBinContent(2367,0.5826461);
   h->SetBinContent(2368,0.5322248);
   h->SetBinContent(2369,0.5938509);
   h->SetBinContent(2370,0.5266225);
   h->SetBinContent(2371,0.565839);
   h->SetBinContent(2372,0.5826461);
   h->SetBinContent(2373,0.5770438);
   h->SetBinContent(2374,0.5434295);
   h->SetBinContent(2375,0.4818035);
   h->SetBinContent(2376,0.4818035);
   h->SetBinContent(2377,0.4201775);
   h->SetBinContent(2378,0.3921657);
   h->SetBinContent(2379,0.3081301);
   h->SetBinContent(2380,0.3025278);
   h->SetBinContent(2381,0.2465041);
   h->SetBinContent(2382,0.3025278);
   h->SetBinContent(2383,0.3417444);
   h->SetBinContent(2384,0.2409018);
   h->SetBinContent(2385,0.2128899);
   h->SetBinContent(2386,0.2072876);
   h->SetBinContent(2387,0.1792757);
   h->SetBinContent(2388,0.106445);
   h->SetBinContent(2389,0.1512639);
   h->SetBinContent(2390,0.2016852);
   h->SetBinContent(2391,0.0840355);
   h->SetBinContent(2392,0.05602366);
   h->SetBinContent(2393,0.08963786);
   h->SetBinContent(2394,0.07843313);
   h->SetBinContent(2395,0.0840355);
   h->SetBinContent(2396,0.05602366);
   h->SetBinContent(2397,0.0504213);
   h->SetBinContent(2398,0.06162603);
   h->SetBinContent(2399,0.04481893);
   h->SetBinContent(2400,0.04481893);
   h->SetBinContent(2401,0.02801183);
   h->SetBinContent(2402,0.03921656);
   h->SetBinContent(2403,0.01120473);
   h->SetBinContent(2404,0.01120473);
   h->SetBinContent(2405,0.0168071);
   h->SetBinContent(2406,0.0168071);
   h->SetBinContent(2407,0.02240947);
   h->SetBinContent(2408,0.01120473);
   h->SetBinContent(2409,0.0168071);
   h->SetBinContent(2411,0.005602366);
   h->SetBinContent(2414,0.005602366);
   h->SetBinContent(2415,0.005602366);
   h->SetBinContent(2417,0.005602366);
   h->SetBinContent(2419,0.005602366);
   h->SetBinContent(2458,0.005602366);
   h->SetBinContent(2459,0.03921656);
   h->SetBinContent(2460,0.1232521);
   h->SetBinContent(2461,0.2577088);
   h->SetBinContent(2462,0.2913231);
   h->SetBinContent(2463,0.5602366);
   h->SetBinContent(2464,0.7058982);
   h->SetBinContent(2465,0.6610792);
   h->SetBinContent(2466,0.5994532);
   h->SetBinContent(2467,0.5602366);
   h->SetBinContent(2468,0.7227052);
   h->SetBinContent(2469,0.6498745);
   h->SetBinContent(2470,0.6946934);
   h->SetBinContent(2471,0.6610792);
   h->SetBinContent(2472,0.7227052);
   h->SetBinContent(2473,0.5714414);
   h->SetBinContent(2474,0.5994532);
   h->SetBinContent(2475,0.504213);
   h->SetBinContent(2476,0.4930082);
   h->SetBinContent(2477,0.4762011);
   h->SetBinContent(2478,0.3193349);
   h->SetBinContent(2479,0.3809609);
   h->SetBinContent(2480,0.397768);
   h->SetBinContent(2481,0.3585514);
   h->SetBinContent(2482,0.3641538);
   h->SetBinContent(2483,0.2801183);
   h->SetBinContent(2484,0.1904805);
   h->SetBinContent(2485,0.274516);
   h->SetBinContent(2486,0.2801183);
   h->SetBinContent(2487,0.2016852);
   h->SetBinContent(2488,0.2184923);
   h->SetBinContent(2489,0.1624686);
   h->SetBinContent(2490,0.1512639);
   h->SetBinContent(2491,0.1120473);
   h->SetBinContent(2492,0.1288544);
   h->SetBinContent(2493,0.0840355);
   h->SetBinContent(2494,0.0840355);
   h->SetBinContent(2495,0.0504213);
   h->SetBinContent(2496,0.04481893);
   h->SetBinContent(2497,0.1008426);
   h->SetBinContent(2498,0.07283077);
   h->SetBinContent(2499,0.0504213);
   h->SetBinContent(2500,0.04481893);
   h->SetBinContent(2501,0.0504213);
   h->SetBinContent(2502,0.0336142);
   h->SetBinContent(2503,0.01120473);
   h->SetBinContent(2504,0.02240947);
   h->SetBinContent(2505,0.0168071);
   h->SetBinContent(2506,0.02801183);
   h->SetBinContent(2507,0.0168071);
   h->SetBinContent(2508,0.01120473);
   h->SetBinContent(2509,0.01120473);
   h->SetBinContent(2510,0.005602366);
   h->SetBinContent(2511,0.0168071);
   h->SetBinContent(2513,0.005602366);
   h->SetBinContent(2518,0.005602366);
   h->SetBinContent(2519,0.01120473);
   h->SetBinContent(2560,0.01120473);
   h->SetBinContent(2561,0.0672284);
   h->SetBinContent(2562,0.1848781);
   h->SetBinContent(2563,0.2465041);
   h->SetBinContent(2564,0.4033704);
   h->SetBinContent(2565,0.504213);
   h->SetBinContent(2566,0.5602366);
   h->SetBinContent(2567,0.7171029);
   h->SetBinContent(2568,0.6498745);
   h->SetBinContent(2569,0.7563195);
   h->SetBinContent(2570,0.7115005);
   h->SetBinContent(2571,0.7731265);
   h->SetBinContent(2572,0.7787289);
   h->SetBinContent(2573,0.7115005);
   h->SetBinContent(2574,0.627465);
   h->SetBinContent(2575,0.5882485);
   h->SetBinContent(2576,0.5882485);
   h->SetBinContent(2577,0.5434295);
   h->SetBinContent(2578,0.6162603);
   h->SetBinContent(2579,0.4649964);
   h->SetBinContent(2580,0.4369846);
   h->SetBinContent(2581,0.4537917);
   h->SetBinContent(2582,0.3865633);
   h->SetBinContent(2583,0.3921657);
   h->SetBinContent(2584,0.3809609);
   h->SetBinContent(2585,0.274516);
   h->SetBinContent(2586,0.2521065);
   h->SetBinContent(2587,0.2913231);
   h->SetBinContent(2588,0.2913231);
   h->SetBinContent(2589,0.274516);
   h->SetBinContent(2590,0.1232521);
   h->SetBinContent(2591,0.168071);
   h->SetBinContent(2592,0.1344568);
   h->SetBinContent(2593,0.1344568);
   h->SetBinContent(2594,0.07843313);
   h->SetBinContent(2595,0.05602366);
   h->SetBinContent(2596,0.1456615);
   h->SetBinContent(2597,0.08963786);
   h->SetBinContent(2598,0.09524023);
   h->SetBinContent(2599,0.0504213);
   h->SetBinContent(2600,0.08963786);
   h->SetBinContent(2601,0.0672284);
   h->SetBinContent(2602,0.07843313);
   h->SetBinContent(2603,0.03921656);
   h->SetBinContent(2604,0.02240947);
   h->SetBinContent(2605,0.0336142);
   h->SetBinContent(2606,0.01120473);
   h->SetBinContent(2607,0.02240947);
   h->SetBinContent(2608,0.0168071);
   h->SetBinContent(2609,0.01120473);
   h->SetBinContent(2610,0.02240947);
   h->SetBinContent(2611,0.005602366);
   h->SetBinContent(2617,0.01120473);
   h->SetBinContent(2619,0.005602366);
   h->SetBinContent(2620,0.005602366);
   h->SetBinContent(2621,0.005602366);
   h->SetBinContent(2631,0.005602366);
   h->SetBinContent(2662,0.0168071);
   h->SetBinContent(2663,0.06162603);
   h->SetBinContent(2664,0.1456615);
   h->SetBinContent(2665,0.2801183);
   h->SetBinContent(2666,0.4818035);
   h->SetBinContent(2667,0.5546343);
   h->SetBinContent(2668,0.7787289);
   h->SetBinContent(2669,0.8235479);
   h->SetBinContent(2670,0.6218626);
   h->SetBinContent(2671,0.7507171);
   h->SetBinContent(2672,0.6330674);
   h->SetBinContent(2673,0.689091);
   h->SetBinContent(2674,0.8011384);
   h->SetBinContent(2675,0.7283077);
   h->SetBinContent(2676,0.6946934);
   h->SetBinContent(2677,0.6386698);
   h->SetBinContent(2678,0.6330674);
   h->SetBinContent(2679,0.5770438);
   h->SetBinContent(2680,0.5266225);
   h->SetBinContent(2681,0.4986106);
   h->SetBinContent(2682,0.4705988);
   h->SetBinContent(2683,0.3809609);
   h->SetBinContent(2684,0.3641538);
   h->SetBinContent(2685,0.3865633);
   h->SetBinContent(2686,0.3529491);
   h->SetBinContent(2687,0.3473467);
   h->SetBinContent(2688,0.2801183);
   h->SetBinContent(2689,0.3305396);
   h->SetBinContent(2690,0.2128899);
   h->SetBinContent(2691,0.1624686);
   h->SetBinContent(2692,0.2128899);
   h->SetBinContent(2693,0.1456615);
   h->SetBinContent(2694,0.1456615);
   h->SetBinContent(2695,0.1400592);
   h->SetBinContent(2696,0.168071);
   h->SetBinContent(2697,0.1176497);
   h->SetBinContent(2698,0.106445);
   h->SetBinContent(2699,0.106445);
   h->SetBinContent(2700,0.0840355);
   h->SetBinContent(2701,0.06162603);
   h->SetBinContent(2702,0.06162603);
   h->SetBinContent(2703,0.0336142);
   h->SetBinContent(2704,0.0168071);
   h->SetBinContent(2705,0.02240947);
   h->SetBinContent(2706,0.01120473);
   h->SetBinContent(2707,0.06162603);
   h->SetBinContent(2708,0.02240947);
   h->SetBinContent(2709,0.02240947);
   h->SetBinContent(2710,0.01120473);
   h->SetBinContent(2711,0.0168071);
   h->SetBinContent(2712,0.0168071);
   h->SetBinContent(2713,0.0168071);
   h->SetBinContent(2716,0.01120473);
   h->SetBinContent(2718,0.01120473);
   h->SetBinContent(2719,0.005602366);
   h->SetBinContent(2720,0.005602366);
   h->SetBinContent(2727,0.005602366);
   h->SetBinContent(2764,0.02240947);
   h->SetBinContent(2765,0.08963786);
   h->SetBinContent(2766,0.2409018);
   h->SetBinContent(2767,0.4145751);
   h->SetBinContent(2768,0.5322248);
   h->SetBinContent(2769,0.5882485);
   h->SetBinContent(2770,0.7619218);
   h->SetBinContent(2771,0.7115005);
   h->SetBinContent(2772,0.8123431);
   h->SetBinContent(2773,0.7787289);
   h->SetBinContent(2774,0.7171029);
   h->SetBinContent(2775,0.901981);
   h->SetBinContent(2776,0.8851739);
   h->SetBinContent(2777,0.7395124);
   h->SetBinContent(2778,0.8067408);
   h->SetBinContent(2779,0.6218626);
   h->SetBinContent(2780,0.6162603);
   h->SetBinContent(2781,0.504213);
   h->SetBinContent(2782,0.5266225);
   h->SetBinContent(2783,0.5602366);
   h->SetBinContent(2784,0.4481893);
   h->SetBinContent(2785,0.3809609);
   h->SetBinContent(2786,0.3753586);
   h->SetBinContent(2787,0.4369846);
   h->SetBinContent(2788,0.3249373);
   h->SetBinContent(2789,0.3809609);
   h->SetBinContent(2790,0.3025278);
   h->SetBinContent(2791,0.2913231);
   h->SetBinContent(2792,0.229697);
   h->SetBinContent(2793,0.2240947);
   h->SetBinContent(2794,0.168071);
   h->SetBinContent(2795,0.2072876);
   h->SetBinContent(2796,0.1512639);
   h->SetBinContent(2797,0.106445);
   h->SetBinContent(2798,0.0840355);
   h->SetBinContent(2799,0.06162603);
   h->SetBinContent(2800,0.106445);
   h->SetBinContent(2801,0.06162603);
   h->SetBinContent(2802,0.05602366);
   h->SetBinContent(2803,0.05602366);
   h->SetBinContent(2804,0.07283077);
   h->SetBinContent(2805,0.02801183);
   h->SetBinContent(2806,0.0336142);
   h->SetBinContent(2807,0.03921656);
   h->SetBinContent(2808,0.0336142);
   h->SetBinContent(2809,0.02801183);
   h->SetBinContent(2810,0.0168071);
   h->SetBinContent(2811,0.0336142);
   h->SetBinContent(2812,0.01120473);
   h->SetBinContent(2813,0.02240947);
   h->SetBinContent(2815,0.0168071);
   h->SetBinContent(2816,0.01120473);
   h->SetBinContent(2817,0.005602366);
   h->SetBinContent(2818,0.005602366);
   h->SetBinContent(2819,0.005602366);
   h->SetBinContent(2823,0.005602366);
   h->SetBinContent(2824,0.005602366);
   h->SetBinContent(2866,0.0336142);
   h->SetBinContent(2867,0.168071);
   h->SetBinContent(2868,0.2689136);
   h->SetBinContent(2869,0.4369846);
   h->SetBinContent(2870,0.5490319);
   h->SetBinContent(2871,0.672284);
   h->SetBinContent(2872,0.7227052);
   h->SetBinContent(2873,0.7451147);
   h->SetBinContent(2874,0.8627644);
   h->SetBinContent(2875,0.9411976);
   h->SetBinContent(2876,0.8459573);
   h->SetBinContent(2877,0.7675242);
   h->SetBinContent(2878,0.7843313);
   h->SetBinContent(2879,0.7395124);
   h->SetBinContent(2880,0.6778864);
   h->SetBinContent(2881,0.6834887);
   h->SetBinContent(2882,0.6834887);
   h->SetBinContent(2883,0.6330674);
   h->SetBinContent(2884,0.5434295);
   h->SetBinContent(2885,0.4930082);
   h->SetBinContent(2886,0.5434295);
   h->SetBinContent(2887,0.4537917);
   h->SetBinContent(2888,0.3473467);
   h->SetBinContent(2889,0.4089728);
   h->SetBinContent(2890,0.4033704);
   h->SetBinContent(2891,0.3137325);
   h->SetBinContent(2892,0.3473467);
   h->SetBinContent(2893,0.2577088);
   h->SetBinContent(2894,0.2072876);
   h->SetBinContent(2895,0.1512639);
   h->SetBinContent(2896,0.2240947);
   h->SetBinContent(2897,0.1736733);
   h->SetBinContent(2898,0.1288544);
   h->SetBinContent(2899,0.1344568);
   h->SetBinContent(2900,0.0840355);
   h->SetBinContent(2901,0.07843313);
   h->SetBinContent(2902,0.08963786);
   h->SetBinContent(2903,0.0672284);
   h->SetBinContent(2904,0.05602366);
   h->SetBinContent(2905,0.0672284);
   h->SetBinContent(2906,0.0504213);
   h->SetBinContent(2907,0.03921656);
   h->SetBinContent(2908,0.05602366);
   h->SetBinContent(2909,0.02240947);
   h->SetBinContent(2910,0.04481893);
   h->SetBinContent(2911,0.0168071);
   h->SetBinContent(2912,0.01120473);
   h->SetBinContent(2913,0.02240947);
   h->SetBinContent(2914,0.0168071);
   h->SetBinContent(2915,0.02240947);
   h->SetBinContent(2916,0.0168071);
   h->SetBinContent(2918,0.0168071);
   h->SetBinContent(2920,0.005602366);
   h->SetBinContent(2922,0.01120473);
   h->SetBinContent(2925,0.005602366);
   h->SetBinContent(2927,0.005602366);
   h->SetBinContent(2931,0.005602366);
   h->SetBinContent(2933,0.005602366);
   h->SetBinContent(2968,0.07283077);
   h->SetBinContent(2969,0.1960828);
   h->SetBinContent(2970,0.3417444);
   h->SetBinContent(2971,0.4201775);
   h->SetBinContent(2972,0.5378272);
   h->SetBinContent(2973,0.6946934);
   h->SetBinContent(2974,0.8179455);
   h->SetBinContent(2975,0.8907763);
   h->SetBinContent(2976,0.8067408);
   h->SetBinContent(2977,0.9187881);
   h->SetBinContent(2978,0.8851739);
   h->SetBinContent(2979,0.9804141);
   h->SetBinContent(2980,0.73391);
   h->SetBinContent(2981,0.7283077);
   h->SetBinContent(2982,0.7451147);
   h->SetBinContent(2983,0.7058982);
   h->SetBinContent(2984,0.6218626);
   h->SetBinContent(2985,0.5994532);
   h->SetBinContent(2986,0.6218626);
   h->SetBinContent(2987,0.6162603);
   h->SetBinContent(2988,0.4649964);
   h->SetBinContent(2989,0.442587);
   h->SetBinContent(2990,0.3473467);
   h->SetBinContent(2991,0.4033704);
   h->SetBinContent(2992,0.3809609);
   h->SetBinContent(2993,0.336142);
   h->SetBinContent(2994,0.3529491);
   h->SetBinContent(2995,0.1960828);
   h->SetBinContent(2996,0.3081301);
   h->SetBinContent(2997,0.2240947);
   h->SetBinContent(2998,0.1904805);
   h->SetBinContent(2999,0.106445);
   h->SetBinContent(3000,0.1400592);
   h->SetBinContent(3001,0.1736733);
   h->SetBinContent(3002,0.09524023);
   h->SetBinContent(3003,0.1120473);
   h->SetBinContent(3004,0.07283077);
   h->SetBinContent(3005,0.07843313);
   h->SetBinContent(3006,0.05602366);
   h->SetBinContent(3007,0.07283077);
   h->SetBinContent(3008,0.0504213);
   h->SetBinContent(3009,0.04481893);
   h->SetBinContent(3010,0.0504213);
   h->SetBinContent(3011,0.01120473);
   h->SetBinContent(3012,0.0168071);
   h->SetBinContent(3013,0.02801183);
   h->SetBinContent(3014,0.0336142);
   h->SetBinContent(3015,0.01120473);
   h->SetBinContent(3016,0.02801183);
   h->SetBinContent(3017,0.005602366);
   h->SetBinContent(3020,0.01120473);
   h->SetBinContent(3022,0.01120473);
   h->SetBinContent(3026,0.005602366);
   h->SetBinContent(3028,0.005602366);
   h->SetBinContent(3029,0.005602366);
   h->SetBinContent(3070,0.0336142);
   h->SetBinContent(3071,0.1624686);
   h->SetBinContent(3072,0.3585514);
   h->SetBinContent(3073,0.5602366);
   h->SetBinContent(3074,0.6050556);
   h->SetBinContent(3075,0.6946934);
   h->SetBinContent(3076,0.8011384);
   h->SetBinContent(3077,0.8571621);
   h->SetBinContent(3078,0.9243904);
   h->SetBinContent(3079,0.9748118);
   h->SetBinContent(3080,0.8907763);
   h->SetBinContent(3081,0.8683668);
   h->SetBinContent(3082,0.901981);
   h->SetBinContent(3083,0.6946934);
   h->SetBinContent(3084,0.8123431);
   h->SetBinContent(3085,0.7283077);
   h->SetBinContent(3086,0.5210201);
   h->SetBinContent(3087,0.5714414);
   h->SetBinContent(3088,0.5378272);
   h->SetBinContent(3089,0.4930082);
   h->SetBinContent(3090,0.4986106);
   h->SetBinContent(3091,0.4705988);
   h->SetBinContent(3092,0.3921657);
   h->SetBinContent(3093,0.4033704);
   h->SetBinContent(3094,0.4201775);
   h->SetBinContent(3095,0.2633112);
   h->SetBinContent(3096,0.2240947);
   h->SetBinContent(3097,0.274516);
   h->SetBinContent(3098,0.2016852);
   h->SetBinContent(3099,0.2072876);
   h->SetBinContent(3100,0.2128899);
   h->SetBinContent(3101,0.1792757);
   h->SetBinContent(3102,0.1288544);
   h->SetBinContent(3103,0.1008426);
   h->SetBinContent(3104,0.09524023);
   h->SetBinContent(3105,0.0840355);
   h->SetBinContent(3106,0.0840355);
   h->SetBinContent(3107,0.0672284);
   h->SetBinContent(3108,0.08963786);
   h->SetBinContent(3109,0.0840355);
   h->SetBinContent(3110,0.05602366);
   h->SetBinContent(3111,0.05602366);
   h->SetBinContent(3112,0.02801183);
   h->SetBinContent(3113,0.02801183);
   h->SetBinContent(3114,0.02240947);
   h->SetBinContent(3115,0.04481893);
   h->SetBinContent(3116,0.05602366);
   h->SetBinContent(3117,0.0168071);
   h->SetBinContent(3118,0.0168071);
   h->SetBinContent(3119,0.02240947);
   h->SetBinContent(3120,0.01120473);
   h->SetBinContent(3121,0.01120473);
   h->SetBinContent(3122,0.01120473);
   h->SetBinContent(3123,0.005602366);
   h->SetBinContent(3124,0.005602366);
   h->SetBinContent(3126,0.005602366);
   h->SetBinContent(3128,0.005602366);
   h->SetBinContent(3132,0.005602366);
   h->SetBinContent(3140,0.005602366);
   h->SetBinContent(3172,0.07283077);
   h->SetBinContent(3173,0.2577088);
   h->SetBinContent(3174,0.4481893);
   h->SetBinContent(3175,0.4986106);
   h->SetBinContent(3176,0.6666816);
   h->SetBinContent(3177,0.8067408);
   h->SetBinContent(3178,0.9467999);
   h->SetBinContent(3179,0.8571621);
   h->SetBinContent(3180,0.9692094);
   h->SetBinContent(3181,0.8627644);
   h->SetBinContent(3182,0.9524023);
   h->SetBinContent(3183,0.8347526);
   h->SetBinContent(3184,0.795536);
   h->SetBinContent(3185,0.8123431);
   h->SetBinContent(3186,0.7563195);
   h->SetBinContent(3187,0.6162603);
   h->SetBinContent(3188,0.6050556);
   h->SetBinContent(3189,0.6498745);
   h->SetBinContent(3190,0.5938509);
   h->SetBinContent(3191,0.5378272);
   h->SetBinContent(3192,0.4537917);
   h->SetBinContent(3193,0.5210201);
   h->SetBinContent(3194,0.4874059);
   h->SetBinContent(3195,0.4145751);
   h->SetBinContent(3196,0.3753586);
   h->SetBinContent(3197,0.3473467);
   h->SetBinContent(3198,0.274516);
   h->SetBinContent(3199,0.274516);
   h->SetBinContent(3200,0.2128899);
   h->SetBinContent(3201,0.2689136);
   h->SetBinContent(3202,0.1904805);
   h->SetBinContent(3203,0.1568663);
   h->SetBinContent(3204,0.1400592);
   h->SetBinContent(3205,0.1456615);
   h->SetBinContent(3206,0.1120473);
   h->SetBinContent(3207,0.07843313);
   h->SetBinContent(3208,0.1232521);
   h->SetBinContent(3209,0.05602366);
   h->SetBinContent(3210,0.0840355);
   h->SetBinContent(3211,0.08963786);
   h->SetBinContent(3212,0.0336142);
   h->SetBinContent(3213,0.0336142);
   h->SetBinContent(3214,0.03921656);
   h->SetBinContent(3215,0.02801183);
   h->SetBinContent(3216,0.03921656);
   h->SetBinContent(3217,0.005602366);
   h->SetBinContent(3218,0.0168071);
   h->SetBinContent(3219,0.02801183);
   h->SetBinContent(3220,0.02801183);
   h->SetBinContent(3221,0.005602366);
   h->SetBinContent(3222,0.0168071);
   h->SetBinContent(3223,0.01120473);
   h->SetBinContent(3224,0.02240947);
   h->SetBinContent(3225,0.01120473);
   h->SetBinContent(3226,0.005602366);
   h->SetBinContent(3227,0.005602366);
   h->SetBinContent(3230,0.005602366);
   h->SetBinContent(3233,0.005602366);
   h->SetBinContent(3234,0.005602366);
   h->SetBinContent(3241,0.005602366);
   h->SetBinContent(3274,0.0840355);
   h->SetBinContent(3275,0.274516);
   h->SetBinContent(3276,0.4481893);
   h->SetBinContent(3277,0.6442721);
   h->SetBinContent(3278,0.7283077);
   h->SetBinContent(3279,0.9187881);
   h->SetBinContent(3280,1.019631);
   h->SetBinContent(3281,0.901981);
   h->SetBinContent(3282,1.098064);
   h->SetBinContent(3283,0.9524023);
   h->SetBinContent(3284,0.9804141);
   h->SetBinContent(3285,0.9411976);
   h->SetBinContent(3286,0.8515597);
   h->SetBinContent(3287,0.9692094);
   h->SetBinContent(3288,0.8067408);
   h->SetBinContent(3289,0.6610792);
   h->SetBinContent(3290,0.6162603);
   h->SetBinContent(3291,0.6666816);
   h->SetBinContent(3292,0.6330674);
   h->SetBinContent(3293,0.4481893);
   h->SetBinContent(3294,0.5490319);
   h->SetBinContent(3295,0.4762011);
   h->SetBinContent(3296,0.4986106);
   h->SetBinContent(3297,0.3025278);
   h->SetBinContent(3298,0.397768);
   h->SetBinContent(3299,0.3081301);
   h->SetBinContent(3300,0.3137325);
   h->SetBinContent(3301,0.3081301);
   h->SetBinContent(3302,0.2689136);
   h->SetBinContent(3303,0.1736733);
   h->SetBinContent(3304,0.2016852);
   h->SetBinContent(3305,0.1960828);
   h->SetBinContent(3306,0.1008426);
   h->SetBinContent(3307,0.1400592);
   h->SetBinContent(3308,0.1232521);
   h->SetBinContent(3309,0.1232521);
   h->SetBinContent(3310,0.09524023);
   h->SetBinContent(3311,0.04481893);
   h->SetBinContent(3312,0.106445);
   h->SetBinContent(3313,0.09524023);
   h->SetBinContent(3314,0.02240947);
   h->SetBinContent(3315,0.04481893);
   h->SetBinContent(3316,0.0672284);
   h->SetBinContent(3317,0.04481893);
   h->SetBinContent(3318,0.02801183);
   h->SetBinContent(3319,0.005602366);
   h->SetBinContent(3320,0.0336142);
   h->SetBinContent(3321,0.0168071);
   h->SetBinContent(3322,0.005602366);
   h->SetBinContent(3324,0.005602366);
   h->SetBinContent(3325,0.01120473);
   h->SetBinContent(3326,0.005602366);
   h->SetBinContent(3327,0.02240947);
   h->SetBinContent(3328,0.005602366);
   h->SetBinContent(3330,0.01120473);
   h->SetBinContent(3332,0.005602366);
   h->SetBinContent(3333,0.005602366);
   h->SetBinContent(3335,0.01120473);
   h->SetBinContent(3376,0.04481893);
   h->SetBinContent(3377,0.2969254);
   h->SetBinContent(3378,0.459394);
   h->SetBinContent(3379,0.6834887);
   h->SetBinContent(3380,0.6946934);
   h->SetBinContent(3381,0.8739692);
   h->SetBinContent(3382,0.9580047);
   h->SetBinContent(3383,1.120473);
   h->SetBinContent(3384,0.8963786);
   h->SetBinContent(3385,0.9524023);
   h->SetBinContent(3386,0.9972212);
   h->SetBinContent(3387,0.8627644);
   h->SetBinContent(3388,0.9524023);
   h->SetBinContent(3389,0.9860165);
   h->SetBinContent(3390,0.7058982);
   h->SetBinContent(3391,0.5770438);
   h->SetBinContent(3392,0.7283077);
   h->SetBinContent(3393,0.6778864);
   h->SetBinContent(3394,0.5266225);
   h->SetBinContent(3395,0.6162603);
   h->SetBinContent(3396,0.6386698);
   h->SetBinContent(3397,0.565839);
   h->SetBinContent(3398,0.3753586);
   h->SetBinContent(3399,0.4201775);
   h->SetBinContent(3400,0.4313822);
   h->SetBinContent(3401,0.3753586);
   h->SetBinContent(3402,0.2240947);
   h->SetBinContent(3403,0.2969254);
   h->SetBinContent(3404,0.2128899);
   h->SetBinContent(3405,0.2465041);
   h->SetBinContent(3406,0.2913231);
   h->SetBinContent(3407,0.1400592);
   h->SetBinContent(3408,0.168071);
   h->SetBinContent(3409,0.1120473);
   h->SetBinContent(3410,0.1344568);
   h->SetBinContent(3411,0.1232521);
   h->SetBinContent(3412,0.07843313);
   h->SetBinContent(3413,0.0840355);
   h->SetBinContent(3414,0.07843313);
   h->SetBinContent(3415,0.06162603);
   h->SetBinContent(3416,0.0336142);
   h->SetBinContent(3417,0.03921656);
   h->SetBinContent(3418,0.0504213);
   h->SetBinContent(3419,0.02801183);
   h->SetBinContent(3420,0.04481893);
   h->SetBinContent(3421,0.01120473);
   h->SetBinContent(3422,0.01120473);
   h->SetBinContent(3423,0.0168071);
   h->SetBinContent(3424,0.04481893);
   h->SetBinContent(3425,0.0168071);
   h->SetBinContent(3426,0.005602366);
   h->SetBinContent(3427,0.01120473);
   h->SetBinContent(3429,0.005602366);
   h->SetBinContent(3430,0.01120473);
   h->SetBinContent(3434,0.005602366);
   h->SetBinContent(3477,0.005602366);
   h->SetBinContent(3478,0.106445);
   h->SetBinContent(3479,0.3081301);
   h->SetBinContent(3480,0.4201775);
   h->SetBinContent(3481,0.6554769);
   h->SetBinContent(3482,0.7507171);
   h->SetBinContent(3483,0.9804141);
   h->SetBinContent(3484,0.9075834);
   h->SetBinContent(3485,0.9972212);
   h->SetBinContent(3486,1.058847);
   h->SetBinContent(3487,1.025233);
   h->SetBinContent(3488,0.8235479);
   h->SetBinContent(3489,0.9748118);
   h->SetBinContent(3490,0.8347526);
   h->SetBinContent(3491,0.9131857);
   h->SetBinContent(3492,0.8683668);
   h->SetBinContent(3493,0.7675242);
   h->SetBinContent(3494,0.5882485);
   h->SetBinContent(3495,0.7115005);
   h->SetBinContent(3496,0.6610792);
   h->SetBinContent(3497,0.5322248);
   h->SetBinContent(3498,0.4705988);
   h->SetBinContent(3499,0.4874059);
   h->SetBinContent(3500,0.3809609);
   h->SetBinContent(3501,0.5154177);
   h->SetBinContent(3502,0.3753586);
   h->SetBinContent(3503,0.3305396);
   h->SetBinContent(3504,0.2969254);
   h->SetBinContent(3505,0.2465041);
   h->SetBinContent(3506,0.2409018);
   h->SetBinContent(3507,0.2689136);
   h->SetBinContent(3508,0.2128899);
   h->SetBinContent(3509,0.1456615);
   h->SetBinContent(3510,0.1288544);
   h->SetBinContent(3511,0.1120473);
   h->SetBinContent(3512,0.1232521);
   h->SetBinContent(3513,0.1400592);
   h->SetBinContent(3514,0.0840355);
   h->SetBinContent(3515,0.07843313);
   h->SetBinContent(3516,0.05602366);
   h->SetBinContent(3517,0.05602366);
   h->SetBinContent(3518,0.05602366);
   h->SetBinContent(3519,0.02801183);
   h->SetBinContent(3520,0.06162603);
   h->SetBinContent(3521,0.02801183);
   h->SetBinContent(3522,0.02801183);
   h->SetBinContent(3523,0.03921656);
   h->SetBinContent(3524,0.02801183);
   h->SetBinContent(3525,0.01120473);
   h->SetBinContent(3526,0.02801183);
   h->SetBinContent(3527,0.02240947);
   h->SetBinContent(3528,0.02801183);
   h->SetBinContent(3529,0.005602366);
   h->SetBinContent(3530,0.01120473);
   h->SetBinContent(3531,0.0168071);
   h->SetBinContent(3532,0.01120473);
   h->SetBinContent(3536,0.005602366);
   h->SetBinContent(3579,0.005602366);
   h->SetBinContent(3580,0.106445);
   h->SetBinContent(3581,0.2801183);
   h->SetBinContent(3582,0.4705988);
   h->SetBinContent(3583,0.8291503);
   h->SetBinContent(3584,0.8347526);
   h->SetBinContent(3585,0.9692094);
   h->SetBinContent(3586,0.9636071);
   h->SetBinContent(3587,1.008426);
   h->SetBinContent(3588,1.086859);
   h->SetBinContent(3589,0.8851739);
   h->SetBinContent(3590,1.008426);
   h->SetBinContent(3591,0.9748118);
   h->SetBinContent(3592,0.9411976);
   h->SetBinContent(3593,0.7507171);
   h->SetBinContent(3594,0.8291503);
   h->SetBinContent(3595,0.795536);
   h->SetBinContent(3596,0.7227052);
   h->SetBinContent(3597,0.8067408);
   h->SetBinContent(3598,0.5714414);
   h->SetBinContent(3599,0.5490319);
   h->SetBinContent(3600,0.5882485);
   h->SetBinContent(3601,0.4818035);
   h->SetBinContent(3602,0.397768);
   h->SetBinContent(3603,0.336142);
   h->SetBinContent(3604,0.3473467);
   h->SetBinContent(3605,0.2913231);
   h->SetBinContent(3606,0.3529491);
   h->SetBinContent(3607,0.2689136);
   h->SetBinContent(3608,0.2240947);
   h->SetBinContent(3609,0.2521065);
   h->SetBinContent(3610,0.2072876);
   h->SetBinContent(3611,0.1624686);
   h->SetBinContent(3612,0.1400592);
   h->SetBinContent(3613,0.1232521);
   h->SetBinContent(3614,0.1568663);
   h->SetBinContent(3615,0.1344568);
   h->SetBinContent(3616,0.0672284);
   h->SetBinContent(3617,0.02801183);
   h->SetBinContent(3618,0.07283077);
   h->SetBinContent(3619,0.0672284);
   h->SetBinContent(3620,0.0672284);
   h->SetBinContent(3621,0.05602366);
   h->SetBinContent(3622,0.02801183);
   h->SetBinContent(3623,0.0336142);
   h->SetBinContent(3624,0.02240947);
   h->SetBinContent(3625,0.0168071);
   h->SetBinContent(3626,0.0168071);
   h->SetBinContent(3627,0.0168071);
   h->SetBinContent(3628,0.02240947);
   h->SetBinContent(3629,0.01120473);
   h->SetBinContent(3630,0.01120473);
   h->SetBinContent(3632,0.01120473);
   h->SetBinContent(3633,0.005602366);
   h->SetBinContent(3634,0.005602366);
   h->SetBinContent(3637,0.01120473);
   h->SetBinContent(3639,0.005602366);
   h->SetBinContent(3681,0.005602366);
   h->SetBinContent(3682,0.1120473);
   h->SetBinContent(3683,0.274516);
   h->SetBinContent(3684,0.5098153);
   h->SetBinContent(3685,0.9075834);
   h->SetBinContent(3686,0.8683668);
   h->SetBinContent(3687,1.070052);
   h->SetBinContent(3688,1.053245);
   h->SetBinContent(3689,1.025233);
   h->SetBinContent(3690,1.126076);
   h->SetBinContent(3691,1.053245);
   h->SetBinContent(3692,1.025233);
   h->SetBinContent(3693,0.9580047);
   h->SetBinContent(3694,1.058847);
   h->SetBinContent(3695,0.9131857);
   h->SetBinContent(3696,0.9748118);
   h->SetBinContent(3697,0.8235479);
   h->SetBinContent(3698,0.7787289);
   h->SetBinContent(3699,0.610658);
   h->SetBinContent(3700,0.6834887);
   h->SetBinContent(3701,0.6778864);
   h->SetBinContent(3702,0.565839);
   h->SetBinContent(3703,0.442587);
   h->SetBinContent(3704,0.4257798);
   h->SetBinContent(3705,0.4201775);
   h->SetBinContent(3706,0.3697562);
   h->SetBinContent(3707,0.3249373);
   h->SetBinContent(3708,0.3025278);
   h->SetBinContent(3709,0.2072876);
   h->SetBinContent(3710,0.2352994);
   h->SetBinContent(3711,0.1792757);
   h->SetBinContent(3712,0.1904805);
   h->SetBinContent(3713,0.1736733);
   h->SetBinContent(3714,0.1400592);
   h->SetBinContent(3715,0.1792757);
   h->SetBinContent(3716,0.1344568);
   h->SetBinContent(3717,0.106445);
   h->SetBinContent(3718,0.0840355);
   h->SetBinContent(3719,0.0672284);
   h->SetBinContent(3720,0.0840355);
   h->SetBinContent(3721,0.09524023);
   h->SetBinContent(3722,0.04481893);
   h->SetBinContent(3723,0.03921656);
   h->SetBinContent(3724,0.0168071);
   h->SetBinContent(3725,0.05602366);
   h->SetBinContent(3726,0.02801183);
   h->SetBinContent(3727,0.0168071);
   h->SetBinContent(3728,0.02240947);
   h->SetBinContent(3729,0.005602366);
   h->SetBinContent(3730,0.005602366);
   h->SetBinContent(3731,0.01120473);
   h->SetBinContent(3733,0.01120473);
   h->SetBinContent(3736,0.005602366);
   h->SetBinContent(3737,0.01120473);
   h->SetBinContent(3739,0.005602366);
   h->SetBinContent(3784,0.1456615);
   h->SetBinContent(3785,0.3249373);
   h->SetBinContent(3786,0.5322248);
   h->SetBinContent(3787,0.7115005);
   h->SetBinContent(3788,0.9467999);
   h->SetBinContent(3789,1.047643);
   h->SetBinContent(3790,1.075654);
   h->SetBinContent(3791,1.008426);
   h->SetBinContent(3792,1.008426);
   h->SetBinContent(3793,1.047643);
   h->SetBinContent(3794,1.008426);
   h->SetBinContent(3795,0.9467999);
   h->SetBinContent(3796,0.8067408);
   h->SetBinContent(3797,0.8291503);
   h->SetBinContent(3798,0.6778864);
   h->SetBinContent(3799,0.8403549);
   h->SetBinContent(3800,0.8571621);
   h->SetBinContent(3801,0.7002958);
   h->SetBinContent(3802,0.6610792);
   h->SetBinContent(3803,0.5882485);
   h->SetBinContent(3804,0.5322248);
   h->SetBinContent(3805,0.5210201);
   h->SetBinContent(3806,0.4313822);
   h->SetBinContent(3807,0.4369846);
   h->SetBinContent(3808,0.4033704);
   h->SetBinContent(3809,0.3249373);
   h->SetBinContent(3810,0.3137325);
   h->SetBinContent(3811,0.3417444);
   h->SetBinContent(3812,0.229697);
   h->SetBinContent(3813,0.2128899);
   h->SetBinContent(3814,0.168071);
   h->SetBinContent(3815,0.1848781);
   h->SetBinContent(3816,0.1456615);
   h->SetBinContent(3817,0.1176497);
   h->SetBinContent(3818,0.1176497);
   h->SetBinContent(3819,0.1344568);
   h->SetBinContent(3820,0.1120473);
   h->SetBinContent(3821,0.0504213);
   h->SetBinContent(3822,0.08963786);
   h->SetBinContent(3823,0.07843313);
   h->SetBinContent(3824,0.04481893);
   h->SetBinContent(3825,0.0168071);
   h->SetBinContent(3826,0.03921656);
   h->SetBinContent(3827,0.005602366);
   h->SetBinContent(3828,0.0168071);
   h->SetBinContent(3829,0.01120473);
   h->SetBinContent(3830,0.01120473);
   h->SetBinContent(3831,0.0168071);
   h->SetBinContent(3832,0.04481893);
   h->SetBinContent(3835,0.005602366);
   h->SetBinContent(3836,0.01120473);
   h->SetBinContent(3837,0.005602366);
   h->SetBinContent(3885,0.0168071);
   h->SetBinContent(3886,0.1344568);
   h->SetBinContent(3887,0.3865633);
   h->SetBinContent(3888,0.5154177);
   h->SetBinContent(3889,0.7058982);
   h->SetBinContent(3890,0.9748118);
   h->SetBinContent(3891,1.04204);
   h->SetBinContent(3892,1.070052);
   h->SetBinContent(3893,0.9860165);
   h->SetBinContent(3894,1.098064);
   h->SetBinContent(3895,0.9804141);
   h->SetBinContent(3896,1.142883);
   h->SetBinContent(3897,0.9524023);
   h->SetBinContent(3898,0.901981);
   h->SetBinContent(3899,0.8011384);
   h->SetBinContent(3900,0.8235479);
   h->SetBinContent(3901,0.8571621);
   h->SetBinContent(3902,0.8515597);
   h->SetBinContent(3903,0.7451147);
   h->SetBinContent(3904,0.6330674);
   h->SetBinContent(3905,0.565839);
   h->SetBinContent(3906,0.5210201);
   h->SetBinContent(3907,0.4874059);
   h->SetBinContent(3908,0.4930082);
   h->SetBinContent(3909,0.4481893);
   h->SetBinContent(3910,0.3865633);
   h->SetBinContent(3911,0.336142);
   h->SetBinContent(3912,0.3025278);
   h->SetBinContent(3913,0.2801183);
   h->SetBinContent(3914,0.1848781);
   h->SetBinContent(3915,0.2465041);
   h->SetBinContent(3916,0.229697);
   h->SetBinContent(3917,0.1624686);
   h->SetBinContent(3918,0.1512639);
   h->SetBinContent(3919,0.1008426);
   h->SetBinContent(3920,0.1232521);
   h->SetBinContent(3921,0.1232521);
   h->SetBinContent(3922,0.1008426);
   h->SetBinContent(3923,0.05602366);
   h->SetBinContent(3924,0.0504213);
   h->SetBinContent(3925,0.07283077);
   h->SetBinContent(3926,0.0336142);
   h->SetBinContent(3927,0.04481893);
   h->SetBinContent(3928,0.07283077);
   h->SetBinContent(3929,0.02240947);
   h->SetBinContent(3930,0.0168071);
   h->SetBinContent(3931,0.01120473);
   h->SetBinContent(3932,0.01120473);
   h->SetBinContent(3933,0.0168071);
   h->SetBinContent(3934,0.0168071);
   h->SetBinContent(3935,0.005602366);
   h->SetBinContent(3936,0.005602366);
   h->SetBinContent(3940,0.005602366);
   h->SetBinContent(3987,0.01120473);
   h->SetBinContent(3988,0.1288544);
   h->SetBinContent(3989,0.3809609);
   h->SetBinContent(3990,0.5994532);
   h->SetBinContent(3991,0.8515597);
   h->SetBinContent(3992,0.9636071);
   h->SetBinContent(3993,0.9916189);
   h->SetBinContent(3994,1.075654);
   h->SetBinContent(3995,1.170895);
   h->SetBinContent(3996,1.070052);
   h->SetBinContent(3997,1.081257);
   h->SetBinContent(3998,0.9916189);
   h->SetBinContent(3999,1.030835);
   h->SetBinContent(4000,1.014028);
   h->SetBinContent(4001,0.9804141);
   h->SetBinContent(4002,0.8347526);
   h->SetBinContent(4003,0.8683668);
   h->SetBinContent(4004,0.7619218);
   h->SetBinContent(4005,0.7899337);
   h->SetBinContent(4006,0.6946934);
   h->SetBinContent(4007,0.6442721);
   h->SetBinContent(4008,0.504213);
   h->SetBinContent(4009,0.5154177);
   h->SetBinContent(4010,0.5546343);
   h->SetBinContent(4011,0.336142);
   h->SetBinContent(4012,0.4089728);
   h->SetBinContent(4013,0.2969254);
   h->SetBinContent(4014,0.2409018);
   h->SetBinContent(4015,0.2633112);
   h->SetBinContent(4016,0.2689136);
   h->SetBinContent(4017,0.2521065);
   h->SetBinContent(4018,0.1904805);
   h->SetBinContent(4019,0.1792757);
   h->SetBinContent(4020,0.1568663);
   h->SetBinContent(4021,0.1400592);
   h->SetBinContent(4022,0.1232521);
   h->SetBinContent(4023,0.08963786);
   h->SetBinContent(4024,0.1232521);
   h->SetBinContent(4025,0.07843313);
   h->SetBinContent(4026,0.03921656);
   h->SetBinContent(4027,0.05602366);
   h->SetBinContent(4028,0.02240947);
   h->SetBinContent(4029,0.03921656);
   h->SetBinContent(4030,0.0336142);
   h->SetBinContent(4031,0.02240947);
   h->SetBinContent(4032,0.0168071);
   h->SetBinContent(4033,0.01120473);
   h->SetBinContent(4034,0.01120473);
   h->SetBinContent(4035,0.01120473);
   h->SetBinContent(4036,0.0336142);
   h->SetBinContent(4038,0.01120473);
   h->SetBinContent(4089,0.02240947);
   h->SetBinContent(4090,0.1624686);
   h->SetBinContent(4091,0.3249373);
   h->SetBinContent(4092,0.6050556);
   h->SetBinContent(4093,0.7787289);
   h->SetBinContent(4094,0.9972212);
   h->SetBinContent(4095,1.204509);
   h->SetBinContent(4096,1.193304);
   h->SetBinContent(4097,1.15969);
   h->SetBinContent(4098,1.103666);
   h->SetBinContent(4099,1.070052);
   h->SetBinContent(4100,1.15969);
   h->SetBinContent(4101,1.002824);
   h->SetBinContent(4102,1.081257);
   h->SetBinContent(4103,0.8795716);
   h->SetBinContent(4104,0.7451147);
   h->SetBinContent(4105,1.014028);
   h->SetBinContent(4106,0.8235479);
   h->SetBinContent(4107,0.73391);
   h->SetBinContent(4108,0.4986106);
   h->SetBinContent(4109,0.5826461);
   h->SetBinContent(4110,0.6554769);
   h->SetBinContent(4111,0.442587);
   h->SetBinContent(4112,0.504213);
   h->SetBinContent(4113,0.3529491);
   h->SetBinContent(4114,0.397768);
   h->SetBinContent(4115,0.4369846);
   h->SetBinContent(4116,0.3305396);
   h->SetBinContent(4117,0.2128899);
   h->SetBinContent(4118,0.2409018);
   h->SetBinContent(4119,0.2016852);
   h->SetBinContent(4120,0.1848781);
   h->SetBinContent(4121,0.1400592);
   h->SetBinContent(4122,0.1624686);
   h->SetBinContent(4123,0.08963786);
   h->SetBinContent(4124,0.09524023);
   h->SetBinContent(4125,0.106445);
   h->SetBinContent(4126,0.0840355);
   h->SetBinContent(4127,0.0840355);
   h->SetBinContent(4128,0.07283077);
   h->SetBinContent(4129,0.07843313);
   h->SetBinContent(4130,0.0504213);
   h->SetBinContent(4131,0.05602366);
   h->SetBinContent(4132,0.0168071);
   h->SetBinContent(4133,0.01120473);
   h->SetBinContent(4134,0.01120473);
   h->SetBinContent(4135,0.02240947);
   h->SetBinContent(4136,0.01120473);
   h->SetBinContent(4137,0.01120473);
   h->SetBinContent(4138,0.0168071);
   h->SetBinContent(4140,0.005602366);
   h->SetBinContent(4141,0.005602366);
   h->SetBinContent(4145,0.005602366);
   h->SetBinContent(4149,0.005602366);
   h->SetBinContent(4191,0.0168071);
   h->SetBinContent(4192,0.2409018);
   h->SetBinContent(4193,0.3921657);
   h->SetBinContent(4194,0.7395124);
   h->SetBinContent(4195,0.7843313);
   h->SetBinContent(4196,1.047643);
   h->SetBinContent(4197,1.06445);
   h->SetBinContent(4198,1.193304);
   h->SetBinContent(4199,1.288544);
   h->SetBinContent(4200,1.176497);
   h->SetBinContent(4201,1.249328);
   h->SetBinContent(4202,1.103666);
   h->SetBinContent(4203,1.053245);
   h->SetBinContent(4204,1.15969);
   h->SetBinContent(4205,1.002824);
   h->SetBinContent(4206,0.9467999);
   h->SetBinContent(4207,0.8459573);
   h->SetBinContent(4208,0.795536);
   h->SetBinContent(4209,0.689091);
   h->SetBinContent(4210,0.8515597);
   h->SetBinContent(4211,0.6050556);
   h->SetBinContent(4212,0.5546343);
   h->SetBinContent(4213,0.5546343);
   h->SetBinContent(4214,0.5098153);
   h->SetBinContent(4215,0.3921657);
   h->SetBinContent(4216,0.3305396);
   h->SetBinContent(4217,0.3193349);
   h->SetBinContent(4218,0.274516);
   h->SetBinContent(4219,0.3137325);
   h->SetBinContent(4220,0.2072876);
   h->SetBinContent(4221,0.2409018);
   h->SetBinContent(4222,0.1960828);
   h->SetBinContent(4223,0.2184923);
   h->SetBinContent(4224,0.1624686);
   h->SetBinContent(4225,0.1288544);
   h->SetBinContent(4226,0.0840355);
   h->SetBinContent(4227,0.0840355);
   h->SetBinContent(4228,0.0504213);
   h->SetBinContent(4229,0.07843313);
   h->SetBinContent(4230,0.06162603);
   h->SetBinContent(4231,0.0504213);
   h->SetBinContent(4232,0.04481893);
   h->SetBinContent(4233,0.04481893);
   h->SetBinContent(4234,0.0336142);
   h->SetBinContent(4235,0.0168071);
   h->SetBinContent(4236,0.0168071);
   h->SetBinContent(4237,0.02240947);
   h->SetBinContent(4239,0.005602366);
   h->SetBinContent(4241,0.005602366);
   h->SetBinContent(4242,0.005602366);
   h->SetBinContent(4293,0.005602366);
   h->SetBinContent(4294,0.1624686);
   h->SetBinContent(4295,0.4705988);
   h->SetBinContent(4296,0.689091);
   h->SetBinContent(4297,0.8851739);
   h->SetBinContent(4298,1.232521);
   h->SetBinContent(4299,0.9411976);
   h->SetBinContent(4300,1.27734);
   h->SetBinContent(4301,1.15969);
   h->SetBinContent(4302,1.198906);
   h->SetBinContent(4303,1.131678);
   h->SetBinContent(4304,1.075654);
   h->SetBinContent(4305,1.053245);
   h->SetBinContent(4306,1.06445);
   h->SetBinContent(4307,0.8683668);
   h->SetBinContent(4308,0.8963786);
   h->SetBinContent(4309,0.8683668);
   h->SetBinContent(4310,0.8907763);
   h->SetBinContent(4311,0.6778864);
   h->SetBinContent(4312,0.6386698);
   h->SetBinContent(4313,0.5770438);
   h->SetBinContent(4314,0.5154177);
   h->SetBinContent(4315,0.5322248);
   h->SetBinContent(4316,0.5770438);
   h->SetBinContent(4317,0.3529491);
   h->SetBinContent(4318,0.3529491);
   h->SetBinContent(4319,0.2857207);
   h->SetBinContent(4320,0.3417444);
   h->SetBinContent(4321,0.2913231);
   h->SetBinContent(4322,0.2465041);
   h->SetBinContent(4323,0.2801183);
   h->SetBinContent(4324,0.2184923);
   h->SetBinContent(4325,0.1400592);
   h->SetBinContent(4326,0.2016852);
   h->SetBinContent(4327,0.1120473);
   h->SetBinContent(4328,0.1008426);
   h->SetBinContent(4329,0.0840355);
   h->SetBinContent(4330,0.0504213);
   h->SetBinContent(4331,0.02240947);
   h->SetBinContent(4332,0.03921656);
   h->SetBinContent(4333,0.0168071);
   h->SetBinContent(4334,0.02240947);
   h->SetBinContent(4335,0.02801183);
   h->SetBinContent(4336,0.01120473);
   h->SetBinContent(4337,0.01120473);
   h->SetBinContent(4338,0.02240947);
   h->SetBinContent(4340,0.005602366);
   h->SetBinContent(4341,0.005602366);
   h->SetBinContent(4342,0.01120473);
   h->SetBinContent(4395,0.02801183);
   h->SetBinContent(4396,0.2577088);
   h->SetBinContent(4397,0.4649964);
   h->SetBinContent(4398,0.7563195);
   h->SetBinContent(4399,0.8851739);
   h->SetBinContent(4400,1.232521);
   h->SetBinContent(4401,1.193304);
   h->SetBinContent(4402,1.226918);
   h->SetBinContent(4403,1.148485);
   h->SetBinContent(4404,1.333363);
   h->SetBinContent(4405,1.271737);
   h->SetBinContent(4406,1.187702);
   h->SetBinContent(4407,0.9916189);
   h->SetBinContent(4408,1.025233);
   h->SetBinContent(4409,0.9860165);
   h->SetBinContent(4410,1.014028);
   h->SetBinContent(4411,0.9355952);
   h->SetBinContent(4412,0.6554769);
   h->SetBinContent(4413,0.7563195);
   h->SetBinContent(4414,0.6554769);
   h->SetBinContent(4415,0.6498745);
   h->SetBinContent(4416,0.5770438);
   h->SetBinContent(4417,0.5826461);
   h->SetBinContent(4418,0.4986106);
   h->SetBinContent(4419,0.5098153);
   h->SetBinContent(4420,0.4313822);
   h->SetBinContent(4421,0.3921657);
   h->SetBinContent(4422,0.3025278);
   h->SetBinContent(4423,0.2352994);
   h->SetBinContent(4424,0.1904805);
   h->SetBinContent(4425,0.2240947);
   h->SetBinContent(4426,0.1792757);
   h->SetBinContent(4427,0.1176497);
   h->SetBinContent(4428,0.1120473);
   h->SetBinContent(4429,0.1120473);
   h->SetBinContent(4430,0.106445);
   h->SetBinContent(4431,0.0504213);
   h->SetBinContent(4432,0.08963786);
   h->SetBinContent(4433,0.04481893);
   h->SetBinContent(4434,0.02801183);
   h->SetBinContent(4435,0.03921656);
   h->SetBinContent(4436,0.02801183);
   h->SetBinContent(4437,0.005602366);
   h->SetBinContent(4438,0.01120473);
   h->SetBinContent(4439,0.0168071);
   h->SetBinContent(4440,0.0168071);
   h->SetBinContent(4441,0.005602366);
   h->SetBinContent(4442,0.0168071);
   h->SetBinContent(4444,0.005602366);
   h->SetBinContent(4497,0.03921656);
   h->SetBinContent(4498,0.1848781);
   h->SetBinContent(4499,0.4705988);
   h->SetBinContent(4500,0.73391);
   h->SetBinContent(4501,0.9411976);
   h->SetBinContent(4502,1.182099);
   h->SetBinContent(4503,1.243725);
   h->SetBinContent(4504,1.37258);
   h->SetBinContent(4505,1.299749);
   h->SetBinContent(4506,1.193304);
   h->SetBinContent(4507,1.266135);
   h->SetBinContent(4508,1.344568);
   h->SetBinContent(4509,1.13728);
   h->SetBinContent(4510,1.187702);
   h->SetBinContent(4511,0.901981);
   h->SetBinContent(4512,0.8683668);
   h->SetBinContent(4513,0.9467999);
   h->SetBinContent(4514,0.8795716);
   h->SetBinContent(4515,0.7843313);
   h->SetBinContent(4516,0.6554769);
   h->SetBinContent(4517,0.5882485);
   h->SetBinContent(4518,0.4930082);
   h->SetBinContent(4519,0.4201775);
   h->SetBinContent(4520,0.4089728);
   h->SetBinContent(4521,0.4762011);
   h->SetBinContent(4522,0.3417444);
   h->SetBinContent(4523,0.3193349);
   h->SetBinContent(4524,0.3249373);
   h->SetBinContent(4525,0.274516);
   h->SetBinContent(4526,0.1848781);
   h->SetBinContent(4527,0.1736733);
   h->SetBinContent(4528,0.106445);
   h->SetBinContent(4529,0.1400592);
   h->SetBinContent(4530,0.1008426);
   h->SetBinContent(4531,0.1624686);
   h->SetBinContent(4532,0.07843313);
   h->SetBinContent(4533,0.07843313);
   h->SetBinContent(4534,0.04481893);
   h->SetBinContent(4535,0.0336142);
   h->SetBinContent(4536,0.04481893);
   h->SetBinContent(4537,0.02240947);
   h->SetBinContent(4538,0.0336142);
   h->SetBinContent(4539,0.02240947);
   h->SetBinContent(4540,0.02240947);
   h->SetBinContent(4541,0.01120473);
   h->SetBinContent(4542,0.005602366);
   h->SetBinContent(4544,0.01120473);
   h->SetBinContent(4548,0.005602366);
   h->SetBinContent(4599,0.01120473);
   h->SetBinContent(4600,0.2689136);
   h->SetBinContent(4601,0.5882485);
   h->SetBinContent(4602,0.8011384);
   h->SetBinContent(4603,0.9299928);
   h->SetBinContent(4604,1.120473);
   h->SetBinContent(4605,1.338966);
   h->SetBinContent(4606,1.417399);
   h->SetBinContent(4607,1.249328);
   h->SetBinContent(4608,1.131678);
   h->SetBinContent(4609,1.238123);
   h->SetBinContent(4610,1.170895);
   h->SetBinContent(4611,1.114871);
   h->SetBinContent(4612,1.058847);
   h->SetBinContent(4613,1.036438);
   h->SetBinContent(4614,0.8795716);
   h->SetBinContent(4615,0.9467999);
   h->SetBinContent(4616,0.8739692);
   h->SetBinContent(4617,0.7451147);
   h->SetBinContent(4618,0.6498745);
   h->SetBinContent(4619,0.6050556);
   h->SetBinContent(4620,0.4818035);
   h->SetBinContent(4621,0.5210201);
   h->SetBinContent(4622,0.397768);
   h->SetBinContent(4623,0.4481893);
   h->SetBinContent(4624,0.4257798);
   h->SetBinContent(4625,0.2969254);
   h->SetBinContent(4626,0.2801183);
   h->SetBinContent(4627,0.2465041);
   h->SetBinContent(4628,0.2240947);
   h->SetBinContent(4629,0.1624686);
   h->SetBinContent(4630,0.1512639);
   h->SetBinContent(4631,0.1736733);
   h->SetBinContent(4632,0.1400592);
   h->SetBinContent(4633,0.106445);
   h->SetBinContent(4634,0.0672284);
   h->SetBinContent(4635,0.02801183);
   h->SetBinContent(4636,0.06162603);
   h->SetBinContent(4637,0.04481893);
   h->SetBinContent(4638,0.0336142);
   h->SetBinContent(4639,0.02240947);
   h->SetBinContent(4640,0.01120473);
   h->SetBinContent(4641,0.0168071);
   h->SetBinContent(4642,0.01120473);
   h->SetBinContent(4645,0.005602366);
   h->SetBinContent(4647,0.005602366);
   h->SetBinContent(4648,0.005602366);
   h->SetBinContent(4701,0.0168071);
   h->SetBinContent(4702,0.2577088);
   h->SetBinContent(4703,0.5882485);
   h->SetBinContent(4704,0.8235479);
   h->SetBinContent(4705,0.8627644);
   h->SetBinContent(4706,1.126076);
   h->SetBinContent(4707,1.15969);
   h->SetBinContent(4708,1.198906);
   h->SetBinContent(4709,1.361375);
   h->SetBinContent(4710,1.25493);
   h->SetBinContent(4711,1.25493);
   h->SetBinContent(4712,1.361375);
   h->SetBinContent(4713,1.04204);
   h->SetBinContent(4714,1.210111);
   h->SetBinContent(4715,1.092461);
   h->SetBinContent(4716,0.9804141);
   h->SetBinContent(4717,0.8235479);
   h->SetBinContent(4718,0.73391);
   h->SetBinContent(4719,0.7451147);
   h->SetBinContent(4720,0.610658);
   h->SetBinContent(4721,0.5994532);
   h->SetBinContent(4722,0.6330674);
   h->SetBinContent(4723,0.4537917);
   h->SetBinContent(4724,0.4874059);
   h->SetBinContent(4725,0.3865633);
   h->SetBinContent(4726,0.3697562);
   h->SetBinContent(4727,0.2969254);
   h->SetBinContent(4728,0.2409018);
   h->SetBinContent(4729,0.1960828);
   h->SetBinContent(4730,0.2184923);
   h->SetBinContent(4731,0.1736733);
   h->SetBinContent(4732,0.1792757);
   h->SetBinContent(4733,0.1288544);
   h->SetBinContent(4734,0.1344568);
   h->SetBinContent(4735,0.0672284);
   h->SetBinContent(4736,0.0672284);
   h->SetBinContent(4737,0.06162603);
   h->SetBinContent(4738,0.0672284);
   h->SetBinContent(4739,0.02240947);
   h->SetBinContent(4740,0.005602366);
   h->SetBinContent(4741,0.0168071);
   h->SetBinContent(4742,0.005602366);
   h->SetBinContent(4743,0.0168071);
   h->SetBinContent(4744,0.005602366);
   h->SetBinContent(4745,0.005602366);
   h->SetBinContent(4746,0.005602366);
   h->SetBinContent(4748,0.005602366);
   h->SetBinContent(4803,0.04481893);
   h->SetBinContent(4804,0.3529491);
   h->SetBinContent(4805,0.6050556);
   h->SetBinContent(4806,0.8851739);
   h->SetBinContent(4807,1.114871);
   h->SetBinContent(4808,1.092461);
   h->SetBinContent(4809,1.288544);
   h->SetBinContent(4810,1.394989);
   h->SetBinContent(4811,1.37258);
   h->SetBinContent(4812,1.501434);
   h->SetBinContent(4813,1.271737);
   h->SetBinContent(4814,1.058847);
   h->SetBinContent(4815,1.092461);
   h->SetBinContent(4816,0.9411976);
   h->SetBinContent(4817,0.9916189);
   h->SetBinContent(4818,0.8851739);
   h->SetBinContent(4819,0.9243904);
   h->SetBinContent(4820,0.7675242);
   h->SetBinContent(4821,0.7283077);
   h->SetBinContent(4822,0.6610792);
   h->SetBinContent(4823,0.5210201);
   h->SetBinContent(4824,0.5154177);
   h->SetBinContent(4825,0.5602366);
   h->SetBinContent(4826,0.397768);
   h->SetBinContent(4827,0.3529491);
   h->SetBinContent(4828,0.3865633);
   h->SetBinContent(4829,0.2913231);
   h->SetBinContent(4830,0.2409018);
   h->SetBinContent(4831,0.1848781);
   h->SetBinContent(4832,0.2128899);
   h->SetBinContent(4833,0.106445);
   h->SetBinContent(4834,0.1848781);
   h->SetBinContent(4835,0.1008426);
   h->SetBinContent(4836,0.1120473);
   h->SetBinContent(4837,0.08963786);
   h->SetBinContent(4838,0.0504213);
   h->SetBinContent(4839,0.0336142);
   h->SetBinContent(4840,0.02801183);
   h->SetBinContent(4841,0.02801183);
   h->SetBinContent(4842,0.02801183);
   h->SetBinContent(4843,0.0168071);
   h->SetBinContent(4845,0.01120473);
   h->SetBinContent(4847,0.005602366);
   h->SetBinContent(4905,0.02240947);
   h->SetBinContent(4906,0.2240947);
   h->SetBinContent(4907,0.5938509);
   h->SetBinContent(4908,0.7731265);
   h->SetBinContent(4909,1.019631);
   h->SetBinContent(4910,1.142883);
   h->SetBinContent(4911,1.142883);
   h->SetBinContent(4912,1.271737);
   h->SetBinContent(4913,1.423001);
   h->SetBinContent(4914,1.232521);
   h->SetBinContent(4915,1.37258);
   h->SetBinContent(4916,1.294147);
   h->SetBinContent(4917,1.193304);
   h->SetBinContent(4918,1.114871);
   h->SetBinContent(4919,1.109269);
   h->SetBinContent(4920,0.9580047);
   h->SetBinContent(4921,0.8739692);
   h->SetBinContent(4922,0.8011384);
   h->SetBinContent(4923,0.7058982);
   h->SetBinContent(4924,0.6834887);
   h->SetBinContent(4925,0.6498745);
   h->SetBinContent(4926,0.5490319);
   h->SetBinContent(4927,0.4818035);
   h->SetBinContent(4928,0.4649964);
   h->SetBinContent(4929,0.459394);
   h->SetBinContent(4930,0.2521065);
   h->SetBinContent(4931,0.2857207);
   h->SetBinContent(4932,0.2184923);
   h->SetBinContent(4933,0.2633112);
   h->SetBinContent(4934,0.1736733);
   h->SetBinContent(4935,0.1232521);
   h->SetBinContent(4936,0.1456615);
   h->SetBinContent(4937,0.09524023);
   h->SetBinContent(4938,0.09524023);
   h->SetBinContent(4939,0.07843313);
   h->SetBinContent(4940,0.05602366);
   h->SetBinContent(4941,0.03921656);
   h->SetBinContent(4942,0.02240947);
   h->SetBinContent(4943,0.01120473);
   h->SetBinContent(4944,0.02801183);
   h->SetBinContent(4945,0.005602366);
   h->SetBinContent(4951,0.005602366);
   h->SetBinContent(5007,0.04481893);
   h->SetBinContent(5008,0.2465041);
   h->SetBinContent(5009,0.6050556);
   h->SetBinContent(5010,0.8347526);
   h->SetBinContent(5011,1.109269);
   h->SetBinContent(5012,1.310954);
   h->SetBinContent(5013,1.25493);
   h->SetBinContent(5014,1.238123);
   h->SetBinContent(5015,1.378182);
   h->SetBinContent(5016,1.305351);
   h->SetBinContent(5017,1.35017);
   h->SetBinContent(5018,1.098064);
   h->SetBinContent(5019,1.06445);
   h->SetBinContent(5020,1.025233);
   h->SetBinContent(5021,0.9524023);
   h->SetBinContent(5022,0.8179455);
   h->SetBinContent(5023,0.9355952);
   h->SetBinContent(5024,0.8403549);
   h->SetBinContent(5025,0.6218626);
   h->SetBinContent(5026,0.6946934);
   h->SetBinContent(5027,0.6050556);
   h->SetBinContent(5028,0.4649964);
   h->SetBinContent(5029,0.4089728);
   h->SetBinContent(5030,0.3249373);
   h->SetBinContent(5031,0.3865633);
   h->SetBinContent(5032,0.3473467);
   h->SetBinContent(5033,0.2857207);
   h->SetBinContent(5034,0.2577088);
   h->SetBinContent(5035,0.2072876);
   h->SetBinContent(5036,0.1736733);
   h->SetBinContent(5037,0.1568663);
   h->SetBinContent(5038,0.0504213);
   h->SetBinContent(5039,0.06162603);
   h->SetBinContent(5040,0.0840355);
   h->SetBinContent(5041,0.05602366);
   h->SetBinContent(5042,0.05602366);
   h->SetBinContent(5043,0.0336142);
   h->SetBinContent(5044,0.03921656);
   h->SetBinContent(5045,0.0336142);
   h->SetBinContent(5046,0.005602366);
   h->SetBinContent(5050,0.005602366);
   h->SetBinContent(5109,0.04481893);
   h->SetBinContent(5110,0.2633112);
   h->SetBinContent(5111,0.5714414);
   h->SetBinContent(5112,0.7283077);
   h->SetBinContent(5113,1.058847);
   h->SetBinContent(5114,1.344568);
   h->SetBinContent(5115,1.344568);
   h->SetBinContent(5116,1.327761);
   h->SetBinContent(5117,1.249328);
   h->SetBinContent(5118,1.35017);
   h->SetBinContent(5119,1.327761);
   h->SetBinContent(5120,1.238123);
   h->SetBinContent(5121,1.019631);
   h->SetBinContent(5122,0.9804141);
   h->SetBinContent(5123,0.9467999);
   h->SetBinContent(5124,0.8907763);
   h->SetBinContent(5125,0.7843313);
   h->SetBinContent(5126,0.7563195);
   h->SetBinContent(5127,0.6778864);
   h->SetBinContent(5128,0.5490319);
   h->SetBinContent(5129,0.4762011);
   h->SetBinContent(5130,0.4369846);
   h->SetBinContent(5131,0.4649964);
   h->SetBinContent(5132,0.4201775);
   h->SetBinContent(5133,0.397768);
   h->SetBinContent(5134,0.2801183);
   h->SetBinContent(5135,0.2240947);
   h->SetBinContent(5136,0.1736733);
   h->SetBinContent(5137,0.1792757);
   h->SetBinContent(5138,0.1288544);
   h->SetBinContent(5139,0.1232521);
   h->SetBinContent(5140,0.08963786);
   h->SetBinContent(5141,0.05602366);
   h->SetBinContent(5142,0.02240947);
   h->SetBinContent(5143,0.04481893);
   h->SetBinContent(5144,0.02801183);
   h->SetBinContent(5145,0.0336142);
   h->SetBinContent(5146,0.02240947);
   h->SetBinContent(5147,0.01120473);
   h->SetBinContent(5148,0.005602366);
   h->SetBinContent(5149,0.005602366);
   h->SetBinContent(5152,0.005602366);
   h->SetBinContent(5211,0.06162603);
   h->SetBinContent(5212,0.2409018);
   h->SetBinContent(5213,0.5378272);
   h->SetBinContent(5214,0.8627644);
   h->SetBinContent(5215,1.109269);
   h->SetBinContent(5216,1.210111);
   h->SetBinContent(5217,1.338966);
   h->SetBinContent(5218,1.260532);
   h->SetBinContent(5219,1.338966);
   h->SetBinContent(5220,1.260532);
   h->SetBinContent(5221,1.215714);
   h->SetBinContent(5222,1.198906);
   h->SetBinContent(5223,1.036438);
   h->SetBinContent(5224,1.081257);
   h->SetBinContent(5225,0.9524023);
   h->SetBinContent(5226,0.9524023);
   h->SetBinContent(5227,0.8347526);
   h->SetBinContent(5228,0.6946934);
   h->SetBinContent(5229,0.689091);
   h->SetBinContent(5230,0.5714414);
   h->SetBinContent(5231,0.5882485);
   h->SetBinContent(5232,0.4705988);
   h->SetBinContent(5233,0.4089728);
   h->SetBinContent(5234,0.3417444);
   h->SetBinContent(5235,0.4033704);
   h->SetBinContent(5236,0.2072876);
   h->SetBinContent(5237,0.2577088);
   h->SetBinContent(5238,0.1456615);
   h->SetBinContent(5239,0.1400592);
   h->SetBinContent(5240,0.09524023);
   h->SetBinContent(5241,0.08963786);
   h->SetBinContent(5242,0.0672284);
   h->SetBinContent(5243,0.0840355);
   h->SetBinContent(5244,0.07843313);
   h->SetBinContent(5245,0.0168071);
   h->SetBinContent(5246,0.02801183);
   h->SetBinContent(5247,0.01120473);
   h->SetBinContent(5248,0.005602366);
   h->SetBinContent(5250,0.01120473);
   h->SetBinContent(5251,0.005602366);
   h->SetBinContent(5313,0.0672284);
   h->SetBinContent(5314,0.3025278);
   h->SetBinContent(5315,0.5994532);
   h->SetBinContent(5316,0.8123431);
   h->SetBinContent(5317,1.226918);
   h->SetBinContent(5318,1.182099);
   h->SetBinContent(5319,1.344568);
   h->SetBinContent(5320,1.266135);
   h->SetBinContent(5321,1.154088);
   h->SetBinContent(5322,1.288544);
   h->SetBinContent(5323,1.148485);
   h->SetBinContent(5324,1.092461);
   h->SetBinContent(5325,1.002824);
   h->SetBinContent(5326,0.8235479);
   h->SetBinContent(5327,0.901981);
   h->SetBinContent(5328,0.795536);
   h->SetBinContent(5329,0.8291503);
   h->SetBinContent(5330,0.6162603);
   h->SetBinContent(5331,0.5546343);
   h->SetBinContent(5332,0.5322248);
   h->SetBinContent(5333,0.4874059);
   h->SetBinContent(5334,0.3865633);
   h->SetBinContent(5335,0.3249373);
   h->SetBinContent(5336,0.2969254);
   h->SetBinContent(5337,0.2857207);
   h->SetBinContent(5338,0.2352994);
   h->SetBinContent(5339,0.168071);
   h->SetBinContent(5340,0.2072876);
   h->SetBinContent(5341,0.1120473);
   h->SetBinContent(5342,0.1120473);
   h->SetBinContent(5343,0.07283077);
   h->SetBinContent(5344,0.07283077);
   h->SetBinContent(5345,0.02801183);
   h->SetBinContent(5346,0.0504213);
   h->SetBinContent(5347,0.01120473);
   h->SetBinContent(5348,0.0168071);
   h->SetBinContent(5349,0.0168071);
   h->SetBinContent(5352,0.01120473);
   h->SetBinContent(5415,0.04481893);
   h->SetBinContent(5416,0.3025278);
   h->SetBinContent(5417,0.7115005);
   h->SetBinContent(5418,0.9411976);
   h->SetBinContent(5419,1.058847);
   h->SetBinContent(5420,1.210111);
   h->SetBinContent(5421,1.176497);
   h->SetBinContent(5422,1.439808);
   h->SetBinContent(5423,1.310954);
   h->SetBinContent(5424,1.344568);
   h->SetBinContent(5425,1.070052);
   h->SetBinContent(5426,0.9580047);
   h->SetBinContent(5427,1.036438);
   h->SetBinContent(5428,0.9580047);
   h->SetBinContent(5429,0.8627644);
   h->SetBinContent(5430,0.7843313);
   h->SetBinContent(5431,0.8011384);
   h->SetBinContent(5432,0.6218626);
   h->SetBinContent(5433,0.6386698);
   h->SetBinContent(5434,0.504213);
   h->SetBinContent(5435,0.4537917);
   h->SetBinContent(5436,0.4201775);
   h->SetBinContent(5437,0.3081301);
   h->SetBinContent(5438,0.2969254);
   h->SetBinContent(5439,0.2016852);
   h->SetBinContent(5440,0.2072876);
   h->SetBinContent(5441,0.168071);
   h->SetBinContent(5442,0.09524023);
   h->SetBinContent(5443,0.0840355);
   h->SetBinContent(5444,0.04481893);
   h->SetBinContent(5445,0.06162603);
   h->SetBinContent(5446,0.0504213);
   h->SetBinContent(5447,0.0168071);
   h->SetBinContent(5448,0.0168071);
   h->SetBinContent(5449,0.02240947);
   h->SetBinContent(5450,0.01120473);
   h->SetBinContent(5451,0.005602366);
   h->SetBinContent(5517,0.07843313);
   h->SetBinContent(5518,0.2857207);
   h->SetBinContent(5519,0.6050556);
   h->SetBinContent(5520,0.8347526);
   h->SetBinContent(5521,1.142883);
   h->SetBinContent(5522,1.210111);
   h->SetBinContent(5523,1.165292);
   h->SetBinContent(5524,1.294147);
   h->SetBinContent(5525,1.215714);
   h->SetBinContent(5526,1.131678);
   h->SetBinContent(5527,1.075654);
   h->SetBinContent(5528,0.9972212);
   h->SetBinContent(5529,0.9804141);
   h->SetBinContent(5530,0.9580047);
   h->SetBinContent(5531,0.8011384);
   h->SetBinContent(5532,0.9299928);
   h->SetBinContent(5533,0.7563195);
   h->SetBinContent(5534,0.7002958);
   h->SetBinContent(5535,0.4818035);
   h->SetBinContent(5536,0.5098153);
   h->SetBinContent(5537,0.442587);
   h->SetBinContent(5538,0.336142);
   h->SetBinContent(5539,0.3137325);
   h->SetBinContent(5540,0.1792757);
   h->SetBinContent(5541,0.1904805);
   h->SetBinContent(5542,0.1960828);
   h->SetBinContent(5543,0.1288544);
   h->SetBinContent(5544,0.1456615);
   h->SetBinContent(5545,0.06162603);
   h->SetBinContent(5546,0.07843313);
   h->SetBinContent(5547,0.0672284);
   h->SetBinContent(5548,0.0336142);
   h->SetBinContent(5549,0.02801183);
   h->SetBinContent(5550,0.02801183);
   h->SetBinContent(5551,0.005602366);
   h->SetBinContent(5552,0.01120473);
   h->SetBinContent(5619,0.04481893);
   h->SetBinContent(5620,0.3193349);
   h->SetBinContent(5621,0.6442721);
   h->SetBinContent(5622,1.002824);
   h->SetBinContent(5623,0.9692094);
   h->SetBinContent(5624,1.294147);
   h->SetBinContent(5625,1.243725);
   h->SetBinContent(5626,1.25493);
   h->SetBinContent(5627,1.148485);
   h->SetBinContent(5628,1.232521);
   h->SetBinContent(5629,1.114871);
   h->SetBinContent(5630,0.9748118);
   h->SetBinContent(5631,0.8739692);
   h->SetBinContent(5632,0.7899337);
   h->SetBinContent(5633,0.7058982);
   h->SetBinContent(5634,0.7731265);
   h->SetBinContent(5635,0.5938509);
   h->SetBinContent(5636,0.504213);
   h->SetBinContent(5637,0.4986106);
   h->SetBinContent(5638,0.4537917);
   h->SetBinContent(5639,0.442587);
   h->SetBinContent(5640,0.3697562);
   h->SetBinContent(5641,0.2577088);
   h->SetBinContent(5642,0.2128899);
   h->SetBinContent(5643,0.2128899);
   h->SetBinContent(5644,0.1232521);
   h->SetBinContent(5645,0.106445);
   h->SetBinContent(5646,0.1008426);
   h->SetBinContent(5647,0.04481893);
   h->SetBinContent(5648,0.0504213);
   h->SetBinContent(5649,0.05602366);
   h->SetBinContent(5650,0.0168071);
   h->SetBinContent(5651,0.02240947);
   h->SetBinContent(5652,0.01120473);
   h->SetBinContent(5655,0.01120473);
   h->SetBinContent(5721,0.03921656);
   h->SetBinContent(5722,0.397768);
   h->SetBinContent(5723,0.7058982);
   h->SetBinContent(5724,0.9299928);
   h->SetBinContent(5725,1.154088);
   h->SetBinContent(5726,1.126076);
   h->SetBinContent(5727,1.030835);
   h->SetBinContent(5728,1.266135);
   h->SetBinContent(5729,1.221316);
   h->SetBinContent(5730,1.086859);
   h->SetBinContent(5731,1.06445);
   h->SetBinContent(5732,0.9355952);
   h->SetBinContent(5733,0.8123431);
   h->SetBinContent(5734,0.7395124);
   h->SetBinContent(5735,0.7227052);
   h->SetBinContent(5736,0.689091);
   h->SetBinContent(5737,0.5938509);
   h->SetBinContent(5738,0.5378272);
   h->SetBinContent(5739,0.4033704);
   h->SetBinContent(5740,0.4313822);
   h->SetBinContent(5741,0.3585514);
   h->SetBinContent(5742,0.274516);
   h->SetBinContent(5743,0.2352994);
   h->SetBinContent(5744,0.1568663);
   h->SetBinContent(5745,0.1400592);
   h->SetBinContent(5746,0.1120473);
   h->SetBinContent(5747,0.1120473);
   h->SetBinContent(5748,0.07283077);
   h->SetBinContent(5749,0.02801183);
   h->SetBinContent(5750,0.03921656);
   h->SetBinContent(5751,0.0336142);
   h->SetBinContent(5752,0.02240947);
   h->SetBinContent(5753,0.005602366);
   h->SetBinContent(5754,0.005602366);
   h->SetBinContent(5755,0.005602366);
   h->SetBinContent(5823,0.0672284);
   h->SetBinContent(5824,0.3137325);
   h->SetBinContent(5825,0.6218626);
   h->SetBinContent(5826,0.8627644);
   h->SetBinContent(5827,1.025233);
   h->SetBinContent(5828,1.114871);
   h->SetBinContent(5829,1.316556);
   h->SetBinContent(5830,1.243725);
   h->SetBinContent(5831,1.131678);
   h->SetBinContent(5832,1.204509);
   h->SetBinContent(5833,1.243725);
   h->SetBinContent(5834,0.9075834);
   h->SetBinContent(5835,0.7171029);
   h->SetBinContent(5836,0.8851739);
   h->SetBinContent(5837,0.7787289);
   h->SetBinContent(5838,0.610658);
   h->SetBinContent(5839,0.5994532);
   h->SetBinContent(5840,0.4537917);
   h->SetBinContent(5841,0.4537917);
   h->SetBinContent(5842,0.3697562);
   h->SetBinContent(5843,0.3305396);
   h->SetBinContent(5844,0.2072876);
   h->SetBinContent(5845,0.2016852);
   h->SetBinContent(5846,0.1288544);
   h->SetBinContent(5847,0.1288544);
   h->SetBinContent(5848,0.0840355);
   h->SetBinContent(5849,0.0840355);
   h->SetBinContent(5850,0.02240947);
   h->SetBinContent(5851,0.02801183);
   h->SetBinContent(5852,0.0168071);
   h->SetBinContent(5853,0.02240947);
   h->SetBinContent(5854,0.0168071);
   h->SetBinContent(5855,0.005602366);
   h->SetBinContent(5856,0.01120473);
   h->SetBinContent(5925,0.07283077);
   h->SetBinContent(5926,0.2633112);
   h->SetBinContent(5927,0.6610792);
   h->SetBinContent(5928,1.019631);
   h->SetBinContent(5929,1.070052);
   h->SetBinContent(5930,1.058847);
   h->SetBinContent(5931,1.27734);
   h->SetBinContent(5932,1.131678);
   h->SetBinContent(5933,0.9972212);
   h->SetBinContent(5934,0.9467999);
   h->SetBinContent(5935,0.9692094);
   h->SetBinContent(5936,0.9187881);
   h->SetBinContent(5937,0.7731265);
   h->SetBinContent(5938,0.7563195);
   h->SetBinContent(5939,0.6442721);
   h->SetBinContent(5940,0.6778864);
   h->SetBinContent(5941,0.6162603);
   h->SetBinContent(5942,0.3753586);
   h->SetBinContent(5943,0.3921657);
   h->SetBinContent(5944,0.3753586);
   h->SetBinContent(5945,0.2128899);
   h->SetBinContent(5946,0.2352994);
   h->SetBinContent(5947,0.1456615);
   h->SetBinContent(5948,0.1792757);
   h->SetBinContent(5949,0.1120473);
   h->SetBinContent(5950,0.07283077);
   h->SetBinContent(5951,0.06162603);
   h->SetBinContent(5952,0.0336142);
   h->SetBinContent(5953,0.03921656);
   h->SetBinContent(5954,0.005602366);
   h->SetBinContent(5956,0.005602366);
   h->SetBinContent(6027,0.06162603);
   h->SetBinContent(6028,0.442587);
   h->SetBinContent(6029,0.689091);
   h->SetBinContent(6030,0.8571621);
   h->SetBinContent(6031,0.9804141);
   h->SetBinContent(6032,1.126076);
   h->SetBinContent(6033,1.120473);
   h->SetBinContent(6034,1.210111);
   h->SetBinContent(6035,1.131678);
   h->SetBinContent(6036,1.025233);
   h->SetBinContent(6037,0.9748118);
   h->SetBinContent(6038,0.9075834);
   h->SetBinContent(6039,0.6554769);
   h->SetBinContent(6040,0.6162603);
   h->SetBinContent(6041,0.672284);
   h->SetBinContent(6042,0.504213);
   h->SetBinContent(6043,0.5434295);
   h->SetBinContent(6044,0.4201775);
   h->SetBinContent(6045,0.3081301);
   h->SetBinContent(6046,0.3025278);
   h->SetBinContent(6047,0.229697);
   h->SetBinContent(6048,0.1960828);
   h->SetBinContent(6049,0.1120473);
   h->SetBinContent(6050,0.07283077);
   h->SetBinContent(6051,0.09524023);
   h->SetBinContent(6052,0.0840355);
   h->SetBinContent(6053,0.06162603);
   h->SetBinContent(6054,0.04481893);
   h->SetBinContent(6056,0.0168071);
   h->SetBinContent(6129,0.09524023);
   h->SetBinContent(6130,0.3865633);
   h->SetBinContent(6131,0.7002958);
   h->SetBinContent(6132,0.9299928);
   h->SetBinContent(6133,1.025233);
   h->SetBinContent(6134,1.182099);
   h->SetBinContent(6135,1.053245);
   h->SetBinContent(6136,1.142883);
   h->SetBinContent(6137,1.170895);
   h->SetBinContent(6138,1.014028);
   h->SetBinContent(6139,1.047643);
   h->SetBinContent(6140,0.8067408);
   h->SetBinContent(6141,0.6554769);
   h->SetBinContent(6142,0.7002958);
   h->SetBinContent(6143,0.5714414);
   h->SetBinContent(6144,0.5378272);
   h->SetBinContent(6145,0.4649964);
   h->SetBinContent(6146,0.3865633);
   h->SetBinContent(6147,0.2689136);
   h->SetBinContent(6148,0.2801183);
   h->SetBinContent(6149,0.2128899);
   h->SetBinContent(6150,0.1176497);
   h->SetBinContent(6151,0.1008426);
   h->SetBinContent(6152,0.0672284);
   h->SetBinContent(6153,0.0840355);
   h->SetBinContent(6154,0.02801183);
   h->SetBinContent(6155,0.01120473);
   h->SetBinContent(6156,0.005602366);
   h->SetBinContent(6157,0.01120473);
   h->SetBinContent(6160,0.005602366);
   h->SetBinContent(6164,0.005602366);
   h->SetBinContent(6231,0.07843313);
   h->SetBinContent(6232,0.3417444);
   h->SetBinContent(6233,0.5714414);
   h->SetBinContent(6234,0.901981);
   h->SetBinContent(6235,1.148485);
   h->SetBinContent(6236,1.06445);
   h->SetBinContent(6237,1.109269);
   h->SetBinContent(6238,1.053245);
   h->SetBinContent(6239,1.081257);
   h->SetBinContent(6240,0.9411976);
   h->SetBinContent(6241,0.8683668);
   h->SetBinContent(6242,0.7899337);
   h->SetBinContent(6243,0.7395124);
   h->SetBinContent(6244,0.6330674);
   h->SetBinContent(6245,0.5770438);
   h->SetBinContent(6246,0.4818035);
   h->SetBinContent(6247,0.397768);
   h->SetBinContent(6248,0.3641538);
   h->SetBinContent(6249,0.2913231);
   h->SetBinContent(6250,0.1736733);
   h->SetBinContent(6251,0.1904805);
   h->SetBinContent(6252,0.1344568);
   h->SetBinContent(6253,0.1232521);
   h->SetBinContent(6254,0.06162603);
   h->SetBinContent(6255,0.05602366);
   h->SetBinContent(6256,0.0168071);
   h->SetBinContent(6257,0.01120473);
   h->SetBinContent(6258,0.01120473);
   h->SetBinContent(6259,0.0168071);
   h->SetBinContent(6260,0.005602366);
   h->SetBinContent(6333,0.0336142);
   h->SetBinContent(6334,0.397768);
   h->SetBinContent(6335,0.672284);
   h->SetBinContent(6336,0.901981);
   h->SetBinContent(6337,1.025233);
   h->SetBinContent(6338,1.058847);
   h->SetBinContent(6339,1.114871);
   h->SetBinContent(6340,1.086859);
   h->SetBinContent(6341,0.901981);
   h->SetBinContent(6342,0.9243904);
   h->SetBinContent(6343,0.8235479);
   h->SetBinContent(6344,0.8403549);
   h->SetBinContent(6345,0.7058982);
   h->SetBinContent(6346,0.5210201);
   h->SetBinContent(6347,0.5770438);
   h->SetBinContent(6348,0.4649964);
   h->SetBinContent(6349,0.2913231);
   h->SetBinContent(6350,0.2521065);
   h->SetBinContent(6351,0.1904805);
   h->SetBinContent(6352,0.1848781);
   h->SetBinContent(6353,0.1624686);
   h->SetBinContent(6354,0.1232521);
   h->SetBinContent(6355,0.0672284);
   h->SetBinContent(6356,0.0336142);
   h->SetBinContent(6357,0.0168071);
   h->SetBinContent(6358,0.005602366);
   h->SetBinContent(6359,0.005602366);
   h->SetBinContent(6360,0.01120473);
   h->SetBinContent(6435,0.07843313);
   h->SetBinContent(6436,0.3473467);
   h->SetBinContent(6437,0.6386698);
   h->SetBinContent(6438,0.7227052);
   h->SetBinContent(6439,1.014028);
   h->SetBinContent(6440,1.170895);
   h->SetBinContent(6441,0.9636071);
   h->SetBinContent(6442,0.9804141);
   h->SetBinContent(6443,0.8907763);
   h->SetBinContent(6444,0.8291503);
   h->SetBinContent(6445,0.6778864);
   h->SetBinContent(6446,0.795536);
   h->SetBinContent(6447,0.5602366);
   h->SetBinContent(6448,0.5714414);
   h->SetBinContent(6449,0.4145751);
   h->SetBinContent(6450,0.4537917);
   h->SetBinContent(6451,0.3081301);
   h->SetBinContent(6452,0.2072876);
   h->SetBinContent(6453,0.1848781);
   h->SetBinContent(6454,0.1288544);
   h->SetBinContent(6455,0.06162603);
   h->SetBinContent(6456,0.0504213);
   h->SetBinContent(6457,0.0336142);
   h->SetBinContent(6458,0.0336142);
   h->SetBinContent(6459,0.02240947);
   h->SetBinContent(6460,0.01120473);
   h->SetBinContent(6461,0.0168071);
   h->SetBinContent(6462,0.005602366);
   h->SetBinContent(6537,0.09524023);
   h->SetBinContent(6538,0.3865633);
   h->SetBinContent(6539,0.6162603);
   h->SetBinContent(6540,0.7787289);
   h->SetBinContent(6541,0.8683668);
   h->SetBinContent(6542,0.9748118);
   h->SetBinContent(6543,0.9355952);
   h->SetBinContent(6544,0.9187881);
   h->SetBinContent(6545,0.8459573);
   h->SetBinContent(6546,0.901981);
   h->SetBinContent(6547,0.8123431);
   h->SetBinContent(6548,0.6218626);
   h->SetBinContent(6549,0.5826461);
   h->SetBinContent(6550,0.4705988);
   h->SetBinContent(6551,0.4649964);
   h->SetBinContent(6552,0.336142);
   h->SetBinContent(6553,0.2969254);
   h->SetBinContent(6554,0.2016852);
   h->SetBinContent(6555,0.1512639);
   h->SetBinContent(6556,0.1232521);
   h->SetBinContent(6557,0.07283077);
   h->SetBinContent(6558,0.0336142);
   h->SetBinContent(6559,0.04481893);
   h->SetBinContent(6560,0.02801183);
   h->SetBinContent(6562,0.005602366);
   h->SetBinContent(6639,0.08963786);
   h->SetBinContent(6640,0.3473467);
   h->SetBinContent(6641,0.5378272);
   h->SetBinContent(6642,0.8123431);
   h->SetBinContent(6643,1.008426);
   h->SetBinContent(6644,0.9916189);
   h->SetBinContent(6645,0.9804141);
   h->SetBinContent(6646,0.7899337);
   h->SetBinContent(6647,0.8963786);
   h->SetBinContent(6648,0.9187881);
   h->SetBinContent(6649,0.7619218);
   h->SetBinContent(6650,0.5938509);
   h->SetBinContent(6651,0.610658);
   h->SetBinContent(6652,0.565839);
   h->SetBinContent(6653,0.3809609);
   h->SetBinContent(6654,0.3025278);
   h->SetBinContent(6655,0.2577088);
   h->SetBinContent(6656,0.2128899);
   h->SetBinContent(6657,0.1008426);
   h->SetBinContent(6658,0.1120473);
   h->SetBinContent(6659,0.0672284);
   h->SetBinContent(6660,0.04481893);
   h->SetBinContent(6661,0.01120473);
   h->SetBinContent(6663,0.01120473);
   h->SetBinContent(6741,0.06162603);
   h->SetBinContent(6742,0.336142);
   h->SetBinContent(6743,0.5602366);
   h->SetBinContent(6744,0.7843313);
   h->SetBinContent(6745,0.9916189);
   h->SetBinContent(6746,0.8571621);
   h->SetBinContent(6747,0.9860165);
   h->SetBinContent(6748,1.025233);
   h->SetBinContent(6749,0.7619218);
   h->SetBinContent(6750,0.7451147);
   h->SetBinContent(6751,0.8683668);
   h->SetBinContent(6752,0.5266225);
   h->SetBinContent(6753,0.5770438);
   h->SetBinContent(6754,0.4313822);
   h->SetBinContent(6755,0.3809609);
   h->SetBinContent(6756,0.229697);
   h->SetBinContent(6757,0.2352994);
   h->SetBinContent(6758,0.1400592);
   h->SetBinContent(6759,0.0840355);
   h->SetBinContent(6760,0.06162603);
   h->SetBinContent(6761,0.03921656);
   h->SetBinContent(6762,0.0168071);
   h->SetBinContent(6763,0.02240947);
   h->SetBinContent(6843,0.04481893);
   h->SetBinContent(6844,0.2801183);
   h->SetBinContent(6845,0.5378272);
   h->SetBinContent(6846,0.7731265);
   h->SetBinContent(6847,0.8627644);
   h->SetBinContent(6848,0.9131857);
   h->SetBinContent(6849,0.9860165);
   h->SetBinContent(6850,0.9804141);
   h->SetBinContent(6851,0.8291503);
   h->SetBinContent(6852,0.627465);
   h->SetBinContent(6853,0.6554769);
   h->SetBinContent(6854,0.5714414);
   h->SetBinContent(6855,0.5378272);
   h->SetBinContent(6856,0.2577088);
   h->SetBinContent(6857,0.3529491);
   h->SetBinContent(6858,0.2409018);
   h->SetBinContent(6859,0.1960828);
   h->SetBinContent(6860,0.08963786);
   h->SetBinContent(6861,0.06162603);
   h->SetBinContent(6862,0.0336142);
   h->SetBinContent(6863,0.02240947);
   h->SetBinContent(6864,0.01120473);
   h->SetBinContent(6865,0.01120473);
   h->SetBinContent(6866,0.005602366);
   h->SetBinContent(6867,0.005602366);
   h->SetBinContent(6945,0.07843313);
   h->SetBinContent(6946,0.3809609);
   h->SetBinContent(6947,0.5322248);
   h->SetBinContent(6948,0.6498745);
   h->SetBinContent(6949,0.8515597);
   h->SetBinContent(6950,0.9131857);
   h->SetBinContent(6951,0.8627644);
   h->SetBinContent(6952,0.8123431);
   h->SetBinContent(6953,0.8683668);
   h->SetBinContent(6954,0.6834887);
   h->SetBinContent(6955,0.7507171);
   h->SetBinContent(6956,0.6498745);
   h->SetBinContent(6957,0.4649964);
   h->SetBinContent(6958,0.3921657);
   h->SetBinContent(6959,0.2409018);
   h->SetBinContent(6960,0.2016852);
   h->SetBinContent(6961,0.09524023);
   h->SetBinContent(6962,0.1008426);
   h->SetBinContent(6963,0.07843313);
   h->SetBinContent(6964,0.04481893);
   h->SetBinContent(6965,0.01120473);
   h->SetBinContent(6966,0.01120473);
   h->SetBinContent(6968,0.005602366);
   h->SetBinContent(7047,0.05602366);
   h->SetBinContent(7048,0.336142);
   h->SetBinContent(7049,0.3809609);
   h->SetBinContent(7050,0.6218626);
   h->SetBinContent(7051,0.8123431);
   h->SetBinContent(7052,0.8515597);
   h->SetBinContent(7053,0.9411976);
   h->SetBinContent(7054,0.8235479);
   h->SetBinContent(7055,0.6666816);
   h->SetBinContent(7056,0.8123431);
   h->SetBinContent(7057,0.6050556);
   h->SetBinContent(7058,0.4033704);
   h->SetBinContent(7059,0.4369846);
   h->SetBinContent(7060,0.2913231);
   h->SetBinContent(7061,0.229697);
   h->SetBinContent(7062,0.0840355);
   h->SetBinContent(7063,0.1232521);
   h->SetBinContent(7064,0.05602366);
   h->SetBinContent(7065,0.02801183);
   h->SetBinContent(7066,0.0168071);
   h->SetBinContent(7149,0.07283077);
   h->SetBinContent(7150,0.336142);
   h->SetBinContent(7151,0.4649964);
   h->SetBinContent(7152,0.5994532);
   h->SetBinContent(7153,0.6330674);
   h->SetBinContent(7154,0.6330674);
   h->SetBinContent(7155,0.8515597);
   h->SetBinContent(7156,0.8011384);
   h->SetBinContent(7157,0.689091);
   h->SetBinContent(7158,0.5882485);
   h->SetBinContent(7159,0.5434295);
   h->SetBinContent(7160,0.4257798);
   h->SetBinContent(7161,0.4369846);
   h->SetBinContent(7162,0.1736733);
   h->SetBinContent(7251,0.0672284);
   h->SetBinContent(7252,0.3025278);
   h->SetBinContent(7253,0.4145751);
   h->SetBinContent(7254,0.5602366);
   h->SetBinContent(7255,0.7507171);
   h->SetBinContent(7256,0.8291503);
   h->SetBinContent(7257,0.6610792);
   h->SetBinContent(7258,0.6946934);
   h->SetBinContent(7259,0.6386698);
   h->SetBinContent(7260,0.5882485);
   h->SetBinContent(7261,0.4537917);
   h->SetBinContent(7262,0.3809609);
   h->SetBinContent(7263,0.2857207);
   h->SetBinContent(7264,0.1288544);
   h->SetBinContent(7353,0.1176497);
   h->SetBinContent(7354,0.2465041);
   h->SetBinContent(7355,0.4537917);
   h->SetBinContent(7356,0.5546343);
   h->SetBinContent(7357,0.5714414);
   h->SetBinContent(7358,0.7451147);
   h->SetBinContent(7359,0.6610792);
   h->SetBinContent(7360,0.610658);
   h->SetBinContent(7361,0.5714414);
   h->SetBinContent(7362,0.4930082);
   h->SetBinContent(7363,0.4313822);
   h->SetBinContent(7364,0.3193349);
   h->SetBinContent(7365,0.2521065);
   h->SetBinContent(7366,0.1232521);
   h->SetBinContent(7455,0.0840355);
   h->SetBinContent(7456,0.2465041);
   h->SetBinContent(7457,0.2913231);
   h->SetBinContent(7458,0.504213);
   h->SetBinContent(7459,0.6610792);
   h->SetBinContent(7460,0.5826461);
   h->SetBinContent(7461,0.5882485);
   h->SetBinContent(7462,0.5882485);
   h->SetBinContent(7463,0.504213);
   h->SetBinContent(7464,0.4369846);
   h->SetBinContent(7465,0.3697562);
   h->SetBinContent(7466,0.2801183);
   h->SetBinContent(7467,0.2352994);
   h->SetBinContent(7468,0.08963786);
   h->SetBinContent(7557,0.06162603);
   h->SetBinContent(7558,0.2184923);
   h->SetBinContent(7559,0.3305396);
   h->SetBinContent(7560,0.4369846);
   h->SetBinContent(7561,0.4930082);
   h->SetBinContent(7562,0.4481893);
   h->SetBinContent(7563,0.5098153);
   h->SetBinContent(7564,0.5098153);
   h->SetBinContent(7565,0.3865633);
   h->SetBinContent(7566,0.3809609);
   h->SetBinContent(7567,0.336142);
   h->SetBinContent(7568,0.2352994);
   h->SetBinContent(7569,0.1624686);
   h->SetBinContent(7570,0.0840355);
   h->SetBinContent(7659,0.04481893);
   h->SetBinContent(7660,0.2072876);
   h->SetBinContent(7661,0.336142);
   h->SetBinContent(7662,0.397768);
   h->SetBinContent(7663,0.442587);
   h->SetBinContent(7664,0.4818035);
   h->SetBinContent(7665,0.5154177);
   h->SetBinContent(7666,0.3585514);
   h->SetBinContent(7667,0.3809609);
   h->SetBinContent(7668,0.2577088);
   h->SetBinContent(7669,0.2072876);
   h->SetBinContent(7670,0.168071);
   h->SetBinContent(7671,0.1176497);
   h->SetBinContent(7672,0.05602366);
   h->SetBinContent(7761,0.04481893);
   h->SetBinContent(7762,0.2128899);
   h->SetBinContent(7763,0.2128899);
   h->SetBinContent(7764,0.3193349);
   h->SetBinContent(7765,0.3753586);
   h->SetBinContent(7766,0.4145751);
   h->SetBinContent(7767,0.4033704);
   h->SetBinContent(7768,0.2913231);
   h->SetBinContent(7769,0.3249373);
   h->SetBinContent(7770,0.2521065);
   h->SetBinContent(7771,0.168071);
   h->SetBinContent(7772,0.1736733);
   h->SetBinContent(7773,0.0840355);
   h->SetBinContent(7774,0.03921656);
   h->SetBinContent(7863,0.0504213);
   h->SetBinContent(7864,0.1736733);
   h->SetBinContent(7865,0.2128899);
   h->SetBinContent(7866,0.2913231);
   h->SetBinContent(7867,0.3529491);
   h->SetBinContent(7868,0.3697562);
   h->SetBinContent(7869,0.336142);
   h->SetBinContent(7870,0.3081301);
   h->SetBinContent(7871,0.3305396);
   h->SetBinContent(7872,0.1344568);
   h->SetBinContent(7873,0.168071);
   h->SetBinContent(7874,0.09524023);
   h->SetBinContent(7875,0.06162603);
   h->SetBinContent(7876,0.0336142);
   h->SetBinContent(7965,0.02801183);
   h->SetBinContent(7966,0.1288544);
   h->SetBinContent(7967,0.168071);
   h->SetBinContent(7968,0.2352994);
   h->SetBinContent(7969,0.2521065);
   h->SetBinContent(7970,0.2352994);
   h->SetBinContent(7971,0.229697);
   h->SetBinContent(7972,0.2689136);
   h->SetBinContent(7973,0.1624686);
   h->SetBinContent(7974,0.1568663);
   h->SetBinContent(7975,0.1008426);
   h->SetBinContent(7976,0.03921656);
   h->SetBinContent(7977,0.02801183);
   h->SetBinContent(7978,0.04481893);
   h->SetBinContent(8067,0.0336142);
   h->SetBinContent(8068,0.106445);
   h->SetBinContent(8069,0.2184923);
   h->SetBinContent(8070,0.2072876);
   h->SetBinContent(8071,0.1848781);
   h->SetBinContent(8072,0.168071);
   h->SetBinContent(8073,0.1568663);
   h->SetBinContent(8074,0.1344568);
   h->SetBinContent(8075,0.1120473);
   h->SetBinContent(8076,0.06162603);
   h->SetBinContent(8077,0.07843313);
   h->SetBinContent(8078,0.05602366);
   h->SetBinContent(8079,0.01120473);
   h->SetBinContent(8080,0.0168071);
   h->SetBinContent(8169,0.02240947);
   h->SetBinContent(8170,0.1120473);
   h->SetBinContent(8171,0.0672284);
   h->SetBinContent(8172,0.106445);
   h->SetBinContent(8173,0.1624686);
   h->SetBinContent(8174,0.1848781);
   h->SetBinContent(8175,0.1008426);
   h->SetBinContent(8176,0.09524023);
   h->SetBinContent(8177,0.09524023);
   h->SetBinContent(8178,0.05602366);
   h->SetBinContent(8179,0.0504213);
   h->SetBinContent(8180,0.02240947);
   h->SetBinContent(8181,0.03921656);
   h->SetBinContent(8182,0.0168071);
   h->SetBinContent(8271,0.01120473);
   h->SetBinContent(8272,0.0504213);
   h->SetBinContent(8273,0.09524023);
   h->SetBinContent(8274,0.08963786);
   h->SetBinContent(8275,0.106445);
   h->SetBinContent(8276,0.1456615);
   h->SetBinContent(8277,0.08963786);
   h->SetBinContent(8278,0.05602366);
   h->SetBinContent(8279,0.0504213);
   h->SetBinContent(8280,0.0504213);
   h->SetBinContent(8281,0.02240947);
   h->SetBinContent(8282,0.005602366);
   h->SetBinContent(8373,0.005602366);
   h->SetBinContent(8374,0.0672284);
   h->SetBinContent(8375,0.1008426);
   h->SetBinContent(8376,0.106445);
   h->SetBinContent(8377,0.0504213);
   h->SetBinContent(8378,0.0672284);
   h->SetBinContent(8379,0.03921656);
   h->SetBinContent(8380,0.08963786);
   h->SetBinContent(8381,0.02240947);
   h->SetBinContent(8382,0.02240947);
   h->SetBinContent(8383,0.005602366);
   h->SetBinContent(8384,0.005602366);
   h->SetBinContent(8385,0.005602366);
   h->SetBinContent(8476,0.06162603);
   h->SetBinContent(8477,0.03921656);
   h->SetBinContent(8478,0.03921656);
   h->SetBinContent(8479,0.08963786);
   h->SetBinContent(8480,0.0336142);
   h->SetBinContent(8481,0.0336142);
   h->SetBinContent(8482,0.05602366);
   h->SetBinContent(8483,0.01120473);
   h->SetBinContent(8484,0.0168071);
   h->SetBinContent(8485,0.02240947);
   h->SetBinContent(8577,0.005602366);
   h->SetBinContent(8578,0.02240947);
   h->SetBinContent(8579,0.02240947);
   h->SetBinContent(8580,0.0336142);
   h->SetBinContent(8581,0.07843313);
   h->SetBinContent(8582,0.0168071);
   h->SetBinContent(8583,0.0336142);
   h->SetBinContent(8584,0.005602366);
   h->SetBinContent(8585,0.005602366);
   h->SetBinContent(8586,0.005602366);
   h->SetBinContent(8587,0.005602366);
   h->SetBinContent(8680,0.02240947);
   h->SetBinContent(8681,0.02240947);
   h->SetBinContent(8682,0.01120473);
   h->SetBinContent(8683,0.02240947);
   h->SetBinContent(8684,0.005602366);
   h->SetBinContent(8685,0.005602366);
   h->SetBinError(739,0.005602366);
   h->SetBinError(741,0.005602366);
   h->SetBinError(742,0.009703583);
   h->SetBinError(743,0.01120473);
   h->SetBinError(744,0.005602366);
   h->SetBinError(746,0.005602366);
   h->SetBinError(747,0.009703583);
   h->SetBinError(748,0.01372294);
   h->SetBinError(749,0.005602366);
   h->SetBinError(750,0.005602366);
   h->SetBinError(751,0.007922943);
   h->SetBinError(752,0.007922943);
   h->SetBinError(753,0.007922943);
   h->SetBinError(754,0.009703583);
   h->SetBinError(755,0.007922943);
   h->SetBinError(756,0.009703583);
   h->SetBinError(757,0.007922943);
   h->SetBinError(758,0.005602366);
   h->SetBinError(759,0.007922943);
   h->SetBinError(760,0.007922943);
   h->SetBinError(762,0.005602366);
   h->SetBinError(763,0.007922943);
   h->SetBinError(764,0.007922943);
   h->SetBinError(765,0.005602366);
   h->SetBinError(767,0.005602366);
   h->SetBinError(768,0.007922943);
   h->SetBinError(769,0.009703583);
   h->SetBinError(770,0.007922943);
   h->SetBinError(771,0.007922943);
   h->SetBinError(773,0.007922943);
   h->SetBinError(778,0.007922943);
   h->SetBinError(780,0.007922943);
   h->SetBinError(790,0.005602366);
   h->SetBinError(791,0.007922943);
   h->SetBinError(796,0.005602366);
   h->SetBinError(840,0.007922943);
   h->SetBinError(841,0.005602366);
   h->SetBinError(842,0.005602366);
   h->SetBinError(843,0.009703583);
   h->SetBinError(844,0.01252727);
   h->SetBinError(845,0.01252727);
   h->SetBinError(846,0.01120473);
   h->SetBinError(847,0.01120473);
   h->SetBinError(848,0.01584589);
   h->SetBinError(849,0.01372294);
   h->SetBinError(850,0.01372294);
   h->SetBinError(851,0.01252727);
   h->SetBinError(852,0.01252727);
   h->SetBinError(853,0.009703583);
   h->SetBinError(854,0.0168071);
   h->SetBinError(855,0.0168071);
   h->SetBinError(856,0.01120473);
   h->SetBinError(857,0.01252727);
   h->SetBinError(858,0.009703583);
   h->SetBinError(859,0.01372294);
   h->SetBinError(860,0.01372294);
   h->SetBinError(861,0.007922943);
   h->SetBinError(862,0.01372294);
   h->SetBinError(863,0.007922943);
   h->SetBinError(864,0.01252727);
   h->SetBinError(865,0.01120473);
   h->SetBinError(866,0.01252727);
   h->SetBinError(867,0.007922943);
   h->SetBinError(868,0.007922943);
   h->SetBinError(869,0.009703583);
   h->SetBinError(870,0.01120473);
   h->SetBinError(872,0.01120473);
   h->SetBinError(873,0.005602366);
   h->SetBinError(877,0.01120473);
   h->SetBinError(878,0.007922943);
   h->SetBinError(879,0.007922943);
   h->SetBinError(881,0.007922943);
   h->SetBinError(888,0.005602366);
   h->SetBinError(890,0.007922943);
   h->SetBinError(897,0.005602366);
   h->SetBinError(934,0.005602366);
   h->SetBinError(940,0.007922943);
   h->SetBinError(941,0.01120473);
   h->SetBinError(942,0.01372294);
   h->SetBinError(943,0.01120473);
   h->SetBinError(944,0.01482247);
   h->SetBinError(945,0.01482247);
   h->SetBinError(946,0.02019962);
   h->SetBinError(947,0.01858095);
   h->SetBinError(948,0.02019962);
   h->SetBinError(949,0.0168071);
   h->SetBinError(950,0.01252727);
   h->SetBinError(951,0.01372294);
   h->SetBinError(952,0.01771624);
   h->SetBinError(953,0.02019962);
   h->SetBinError(954,0.01771624);
   h->SetBinError(955,0.02442015);
   h->SetBinError(956,0.02019962);
   h->SetBinError(957,0.0168071);
   h->SetBinError(958,0.0168071);
   h->SetBinError(959,0.01372294);
   h->SetBinError(960,0.01372294);
   h->SetBinError(961,0.007922943);
   h->SetBinError(962,0.01482247);
   h->SetBinError(963,0.01252727);
   h->SetBinError(964,0.01584589);
   h->SetBinError(965,0.01252727);
   h->SetBinError(966,0.01120473);
   h->SetBinError(967,0.01252727);
   h->SetBinError(968,0.007922943);
   h->SetBinError(969,0.01252727);
   h->SetBinError(970,0.007922943);
   h->SetBinError(971,0.009703583);
   h->SetBinError(972,0.01120473);
   h->SetBinError(973,0.009703583);
   h->SetBinError(975,0.005602366);
   h->SetBinError(976,0.009703583);
   h->SetBinError(977,0.007922943);
   h->SetBinError(978,0.009703583);
   h->SetBinError(979,0.005602366);
   h->SetBinError(980,0.007922943);
   h->SetBinError(981,0.005602366);
   h->SetBinError(982,0.009703583);
   h->SetBinError(983,0.005602366);
   h->SetBinError(984,0.005602366);
   h->SetBinError(985,0.005602366);
   h->SetBinError(986,0.007922943);
   h->SetBinError(988,0.005602366);
   h->SetBinError(990,0.005602366);
   h->SetBinError(993,0.005602366);
   h->SetBinError(994,0.005602366);
   h->SetBinError(995,0.005602366);
   h->SetBinError(998,0.005602366);
   h->SetBinError(1037,0.005602366);
   h->SetBinError(1040,0.005602366);
   h->SetBinError(1041,0.01120473);
   h->SetBinError(1042,0.01372294);
   h->SetBinError(1043,0.01771624);
   h->SetBinError(1044,0.01584589);
   h->SetBinError(1045,0.009703583);
   h->SetBinError(1046,0.0168071);
   h->SetBinError(1047,0.02096214);
   h->SetBinError(1048,0.01372294);
   h->SetBinError(1049,0.01584589);
   h->SetBinError(1050,0.0168071);
   h->SetBinError(1051,0.02627743);
   h->SetBinError(1052,0.02240947);
   h->SetBinError(1053,0.02309915);
   h->SetBinError(1054,0.01940717);
   h->SetBinError(1055,0.02442015);
   h->SetBinError(1056,0.0168071);
   h->SetBinError(1057,0.02442015);
   h->SetBinError(1058,0.01940717);
   h->SetBinError(1059,0.01940717);
   h->SetBinError(1060,0.01252727);
   h->SetBinError(1061,0.02096214);
   h->SetBinError(1062,0.0168071);
   h->SetBinError(1063,0.01372294);
   h->SetBinError(1064,0.01372294);
   h->SetBinError(1065,0.01940717);
   h->SetBinError(1066,0.01858095);
   h->SetBinError(1067,0.01372294);
   h->SetBinError(1068,0.01584589);
   h->SetBinError(1069,0.0168071);
   h->SetBinError(1070,0.0168071);
   h->SetBinError(1071,0.01120473);
   h->SetBinError(1072,0.01372294);
   h->SetBinError(1073,0.007922943);
   h->SetBinError(1074,0.01252727);
   h->SetBinError(1075,0.01771624);
   h->SetBinError(1076,0.007922943);
   h->SetBinError(1077,0.007922943);
   h->SetBinError(1078,0.007922943);
   h->SetBinError(1080,0.005602366);
   h->SetBinError(1081,0.009703583);
   h->SetBinError(1083,0.009703583);
   h->SetBinError(1084,0.005602366);
   h->SetBinError(1085,0.007922943);
   h->SetBinError(1086,0.005602366);
   h->SetBinError(1088,0.005602366);
   h->SetBinError(1089,0.007922943);
   h->SetBinError(1090,0.005602366);
   h->SetBinError(1093,0.009703583);
   h->SetBinError(1094,0.005602366);
   h->SetBinError(1095,0.005602366);
   h->SetBinError(1097,0.007922943);
   h->SetBinError(1102,0.005602366);
   h->SetBinError(1139,0.005602366);
   h->SetBinError(1140,0.009703583);
   h->SetBinError(1141,0.007922943);
   h->SetBinError(1142,0.01120473);
   h->SetBinError(1143,0.0168071);
   h->SetBinError(1144,0.02096214);
   h->SetBinError(1145,0.02019962);
   h->SetBinError(1146,0.02442015);
   h->SetBinError(1147,0.02376883);
   h->SetBinError(1148,0.02376883);
   h->SetBinError(1149,0.02964494);
   h->SetBinError(1150,0.01940717);
   h->SetBinError(1151,0.02505454);
   h->SetBinError(1152,0.01940717);
   h->SetBinError(1153,0.03169177);
   h->SetBinError(1154,0.03407786);
   h->SetBinError(1155,0.02096214);
   h->SetBinError(1156,0.02744588);
   h->SetBinError(1157,0.01940717);
   h->SetBinError(1158,0.02019962);
   h->SetBinError(1159,0.01858095);
   h->SetBinError(1160,0.02442015);
   h->SetBinError(1161,0.02686801);
   h->SetBinError(1162,0.02096214);
   h->SetBinError(1163,0.01940717);
   h->SetBinError(1164,0.01940717);
   h->SetBinError(1165,0.02019962);
   h->SetBinError(1166,0.01584589);
   h->SetBinError(1167,0.02096214);
   h->SetBinError(1168,0.01584589);
   h->SetBinError(1169,0.0168071);
   h->SetBinError(1170,0.02096214);
   h->SetBinError(1171,0.009703583);
   h->SetBinError(1172,0.01252727);
   h->SetBinError(1173,0.01584589);
   h->SetBinError(1174,0.01482247);
   h->SetBinError(1175,0.007922943);
   h->SetBinError(1176,0.01252727);
   h->SetBinError(1177,0.01120473);
   h->SetBinError(1178,0.01252727);
   h->SetBinError(1179,0.009703583);
   h->SetBinError(1180,0.01372294);
   h->SetBinError(1182,0.007922943);
   h->SetBinError(1183,0.005602366);
   h->SetBinError(1184,0.009703583);
   h->SetBinError(1185,0.009703583);
   h->SetBinError(1186,0.009703583);
   h->SetBinError(1187,0.007922943);
   h->SetBinError(1188,0.009703583);
   h->SetBinError(1191,0.01252727);
   h->SetBinError(1193,0.007922943);
   h->SetBinError(1195,0.005602366);
   h->SetBinError(1197,0.007922943);
   h->SetBinError(1200,0.007922943);
   h->SetBinError(1202,0.005602366);
   h->SetBinError(1240,0.007922943);
   h->SetBinError(1241,0.01482247);
   h->SetBinError(1242,0.01372294);
   h->SetBinError(1243,0.01372294);
   h->SetBinError(1244,0.01858095);
   h->SetBinError(1245,0.02240947);
   h->SetBinError(1246,0.02309915);
   h->SetBinError(1247,0.02169787);
   h->SetBinError(1248,0.02442015);
   h->SetBinError(1249,0.02019962);
   h->SetBinError(1250,0.03068542);
   h->SetBinError(1251,0.03119266);
   h->SetBinError(1252,0.02964494);
   h->SetBinError(1253,0.03119266);
   h->SetBinError(1254,0.02744588);
   h->SetBinError(1255,0.03119266);
   h->SetBinError(1256,0.02686801);
   h->SetBinError(1257,0.03068542);
   h->SetBinError(1258,0.02376883);
   h->SetBinError(1259,0.02964494);
   h->SetBinError(1260,0.02744588);
   h->SetBinError(1261,0.02627743);
   h->SetBinError(1262,0.02505454);
   h->SetBinError(1263,0.02627743);
   h->SetBinError(1264,0.02505454);
   h->SetBinError(1265,0.02309915);
   h->SetBinError(1266,0.02240947);
   h->SetBinError(1267,0.01771624);
   h->SetBinError(1268,0.01584589);
   h->SetBinError(1269,0.0168071);
   h->SetBinError(1270,0.02442015);
   h->SetBinError(1271,0.01372294);
   h->SetBinError(1272,0.01252727);
   h->SetBinError(1273,0.01584589);
   h->SetBinError(1274,0.01372294);
   h->SetBinError(1275,0.01584589);
   h->SetBinError(1276,0.01372294);
   h->SetBinError(1277,0.009703583);
   h->SetBinError(1278,0.01252727);
   h->SetBinError(1279,0.01252727);
   h->SetBinError(1280,0.01252727);
   h->SetBinError(1281,0.007922943);
   h->SetBinError(1282,0.009703583);
   h->SetBinError(1283,0.01372294);
   h->SetBinError(1284,0.01252727);
   h->SetBinError(1285,0.005602366);
   h->SetBinError(1286,0.009703583);
   h->SetBinError(1287,0.009703583);
   h->SetBinError(1288,0.007922943);
   h->SetBinError(1289,0.007922943);
   h->SetBinError(1290,0.005602366);
   h->SetBinError(1291,0.005602366);
   h->SetBinError(1292,0.005602366);
   h->SetBinError(1293,0.005602366);
   h->SetBinError(1294,0.007922943);
   h->SetBinError(1295,0.005602366);
   h->SetBinError(1297,0.01120473);
   h->SetBinError(1298,0.005602366);
   h->SetBinError(1299,0.005602366);
   h->SetBinError(1301,0.005602366);
   h->SetBinError(1341,0.01252727);
   h->SetBinError(1342,0.009703583);
   h->SetBinError(1343,0.01482247);
   h->SetBinError(1344,0.01372294);
   h->SetBinError(1345,0.01482247);
   h->SetBinError(1346,0.02567327);
   h->SetBinError(1347,0.02856658);
   h->SetBinError(1348,0.02505454);
   h->SetBinError(1349,0.0336142);
   h->SetBinError(1350,0.03407786);
   h->SetBinError(1351,0.02744588);
   h->SetBinError(1352,0.03314405);
   h->SetBinError(1353,0.03218314);
   h->SetBinError(1354,0.03543248);
   h->SetBinError(1355,0.0379971);
   h->SetBinError(1356,0.03119266);
   h->SetBinError(1357,0.03218314);
   h->SetBinError(1358,0.02376883);
   h->SetBinError(1359,0.03498677);
   h->SetBinError(1360,0.02801183);
   h->SetBinError(1361,0.03119266);
   h->SetBinError(1362,0.03016967);
   h->SetBinError(1363,0.02686801);
   h->SetBinError(1364,0.02744588);
   h->SetBinError(1365,0.02505454);
   h->SetBinError(1366,0.02856658);
   h->SetBinError(1367,0.02505454);
   h->SetBinError(1368,0.01771624);
   h->SetBinError(1369,0.02169787);
   h->SetBinError(1370,0.01858095);
   h->SetBinError(1371,0.01482247);
   h->SetBinError(1372,0.02309915);
   h->SetBinError(1373,0.01482247);
   h->SetBinError(1374,0.01584589);
   h->SetBinError(1375,0.01482247);
   h->SetBinError(1376,0.01482247);
   h->SetBinError(1377,0.0168071);
   h->SetBinError(1378,0.009703583);
   h->SetBinError(1379,0.01252727);
   h->SetBinError(1380,0.01120473);
   h->SetBinError(1381,0.01252727);
   h->SetBinError(1382,0.01120473);
   h->SetBinError(1383,0.01120473);
   h->SetBinError(1384,0.009703583);
   h->SetBinError(1385,0.01372294);
   h->SetBinError(1386,0.007922943);
   h->SetBinError(1387,0.009703583);
   h->SetBinError(1389,0.007922943);
   h->SetBinError(1390,0.009703583);
   h->SetBinError(1391,0.01120473);
   h->SetBinError(1392,0.005602366);
   h->SetBinError(1393,0.01120473);
   h->SetBinError(1394,0.007922943);
   h->SetBinError(1396,0.005602366);
   h->SetBinError(1398,0.005602366);
   h->SetBinError(1401,0.005602366);
   h->SetBinError(1402,0.007922943);
   h->SetBinError(1403,0.005602366);
   h->SetBinError(1404,0.005602366);
   h->SetBinError(1405,0.007922943);
   h->SetBinError(1442,0.005602366);
   h->SetBinError(1443,0.01120473);
   h->SetBinError(1444,0.01120473);
   h->SetBinError(1445,0.0168071);
   h->SetBinError(1446,0.01940717);
   h->SetBinError(1447,0.02686801);
   h->SetBinError(1448,0.02964494);
   h->SetBinError(1449,0.02309915);
   h->SetBinError(1450,0.02911075);
   h->SetBinError(1451,0.03881433);
   h->SetBinError(1452,0.0336142);
   h->SetBinError(1453,0.03673717);
   h->SetBinError(1454,0.03881433);
   h->SetBinError(1455,0.04303259);
   h->SetBinError(1456,0.03961471);
   h->SetBinError(1457,0.03758182);
   h->SetBinError(1458,0.03218314);
   h->SetBinError(1459,0.03218314);
   h->SetBinError(1460,0.03169177);
   h->SetBinError(1461,0.03119266);
   h->SetBinError(1462,0.03169177);
   h->SetBinError(1463,0.03314405);
   h->SetBinError(1464,0.03169177);
   h->SetBinError(1465,0.02801183);
   h->SetBinError(1466,0.03119266);
   h->SetBinError(1467,0.02801183);
   h->SetBinError(1468,0.03068542);
   h->SetBinError(1469,0.01771624);
   h->SetBinError(1470,0.02505454);
   h->SetBinError(1471,0.02240947);
   h->SetBinError(1472,0.02567327);
   h->SetBinError(1473,0.01940717);
   h->SetBinError(1474,0.01771624);
   h->SetBinError(1475,0.01858095);
   h->SetBinError(1476,0.01482247);
   h->SetBinError(1477,0.01771624);
   h->SetBinError(1478,0.02169787);
   h->SetBinError(1479,0.01858095);
   h->SetBinError(1480,0.01940717);
   h->SetBinError(1481,0.0168071);
   h->SetBinError(1482,0.009703583);
   h->SetBinError(1483,0.0168071);
   h->SetBinError(1484,0.01120473);
   h->SetBinError(1485,0.0168071);
   h->SetBinError(1486,0.005602366);
   h->SetBinError(1487,0.01372294);
   h->SetBinError(1488,0.007922943);
   h->SetBinError(1489,0.009703583);
   h->SetBinError(1490,0.007922943);
   h->SetBinError(1491,0.009703583);
   h->SetBinError(1492,0.007922943);
   h->SetBinError(1493,0.009703583);
   h->SetBinError(1494,0.009703583);
   h->SetBinError(1495,0.007922943);
   h->SetBinError(1498,0.005602366);
   h->SetBinError(1500,0.005602366);
   h->SetBinError(1501,0.005602366);
   h->SetBinError(1502,0.005602366);
   h->SetBinError(1504,0.005602366);
   h->SetBinError(1506,0.005602366);
   h->SetBinError(1508,0.005602366);
   h->SetBinError(1510,0.005602366);
   h->SetBinError(1544,0.007922943);
   h->SetBinError(1545,0.009703583);
   h->SetBinError(1546,0.02019962);
   h->SetBinError(1547,0.02856658);
   h->SetBinError(1548,0.03068542);
   h->SetBinError(1549,0.02964494);
   h->SetBinError(1550,0.03453531);
   h->SetBinError(1551,0.03407786);
   h->SetBinError(1552,0.03407786);
   h->SetBinError(1553,0.03921657);
   h->SetBinError(1554,0.03921657);
   h->SetBinError(1555,0.03716189);
   h->SetBinError(1556,0.03758182);
   h->SetBinError(1557,0.02911075);
   h->SetBinError(1558,0.03758182);
   h->SetBinError(1559,0.03921657);
   h->SetBinError(1560,0.03407786);
   h->SetBinError(1561,0.03840789);
   h->SetBinError(1562,0.03169177);
   h->SetBinError(1563,0.0400089);
   h->SetBinError(1564,0.03407786);
   h->SetBinError(1565,0.03218314);
   h->SetBinError(1566,0.03119266);
   h->SetBinError(1567,0.02686801);
   h->SetBinError(1568,0.03266713);
   h->SetBinError(1569,0.03016967);
   h->SetBinError(1570,0.02686801);
   h->SetBinError(1571,0.02567327);
   h->SetBinError(1572,0.02169787);
   h->SetBinError(1573,0.01584589);
   h->SetBinError(1574,0.02442015);
   h->SetBinError(1575,0.02309915);
   h->SetBinError(1576,0.02505454);
   h->SetBinError(1577,0.02169787);
   h->SetBinError(1578,0.01482247);
   h->SetBinError(1579,0.02376883);
   h->SetBinError(1580,0.01584589);
   h->SetBinError(1581,0.01584589);
   h->SetBinError(1582,0.0168071);
   h->SetBinError(1583,0.0168071);
   h->SetBinError(1584,0.0168071);
   h->SetBinError(1585,0.01120473);
   h->SetBinError(1586,0.01252727);
   h->SetBinError(1587,0.01120473);
   h->SetBinError(1588,0.007922943);
   h->SetBinError(1589,0.007922943);
   h->SetBinError(1591,0.007922943);
   h->SetBinError(1592,0.007922943);
   h->SetBinError(1593,0.005602366);
   h->SetBinError(1594,0.007922943);
   h->SetBinError(1596,0.005602366);
   h->SetBinError(1598,0.01120473);
   h->SetBinError(1599,0.007922943);
   h->SetBinError(1602,0.005602366);
   h->SetBinError(1604,0.005602366);
   h->SetBinError(1646,0.007922943);
   h->SetBinError(1647,0.02240947);
   h->SetBinError(1648,0.02744588);
   h->SetBinError(1649,0.03266713);
   h->SetBinError(1650,0.03407786);
   h->SetBinError(1651,0.03068542);
   h->SetBinError(1652,0.03673717);
   h->SetBinError(1653,0.04819338);
   h->SetBinError(1654,0.0400089);
   h->SetBinError(1655,0.04266635);
   h->SetBinError(1656,0.04753766);
   h->SetBinError(1657,0.04687276);
   h->SetBinError(1658,0.0400089);
   h->SetBinError(1659,0.04078584);
   h->SetBinError(1660,0.04375588);
   h->SetBinError(1661,0.03543248);
   h->SetBinError(1662,0.04116882);
   h->SetBinError(1663,0.03498677);
   h->SetBinError(1664,0.03758182);
   h->SetBinError(1665,0.04192427);
   h->SetBinError(1666,0.03543248);
   h->SetBinError(1667,0.03453531);
   h->SetBinError(1668,0.03169177);
   h->SetBinError(1669,0.03169177);
   h->SetBinError(1670,0.03453531);
   h->SetBinError(1671,0.02567327);
   h->SetBinError(1672,0.02686801);
   h->SetBinError(1673,0.02567327);
   h->SetBinError(1674,0.02567327);
   h->SetBinError(1675,0.02567327);
   h->SetBinError(1676,0.02505454);
   h->SetBinError(1677,0.02627743);
   h->SetBinError(1678,0.02240947);
   h->SetBinError(1679,0.01940717);
   h->SetBinError(1680,0.02019962);
   h->SetBinError(1681,0.01771624);
   h->SetBinError(1682,0.01482247);
   h->SetBinError(1683,0.01858095);
   h->SetBinError(1684,0.01858095);
   h->SetBinError(1685,0.01252727);
   h->SetBinError(1686,0.01372294);
   h->SetBinError(1687,0.01584589);
   h->SetBinError(1688,0.005602366);
   h->SetBinError(1689,0.01252727);
   h->SetBinError(1690,0.009703583);
   h->SetBinError(1691,0.009703583);
   h->SetBinError(1693,0.007922943);
   h->SetBinError(1694,0.007922943);
   h->SetBinError(1695,0.007922943);
   h->SetBinError(1696,0.009703583);
   h->SetBinError(1698,0.007922943);
   h->SetBinError(1700,0.007922943);
   h->SetBinError(1702,0.007922943);
   h->SetBinError(1704,0.005602366);
   h->SetBinError(1705,0.005602366);
   h->SetBinError(1708,0.005602366);
   h->SetBinError(1714,0.005602366);
   h->SetBinError(1747,0.009703583);
   h->SetBinError(1748,0.01482247);
   h->SetBinError(1749,0.02240947);
   h->SetBinError(1750,0.02376883);
   h->SetBinError(1751,0.03716189);
   h->SetBinError(1752,0.04154826);
   h->SetBinError(1753,0.04720638);
   h->SetBinError(1754,0.04266635);
   h->SetBinError(1755,0.04339574);
   h->SetBinError(1756,0.04786664);
   h->SetBinError(1757,0.04078584);
   h->SetBinError(1758,0.04585735);
   h->SetBinError(1759,0.04411308);
   h->SetBinError(1760,0.04229694);
   h->SetBinError(1761,0.0379971);
   h->SetBinError(1762,0.04653675);
   h->SetBinError(1763,0.04851792);
   h->SetBinError(1764,0.03758182);
   h->SetBinError(1765,0.04192427);
   h->SetBinError(1766,0.04192427);
   h->SetBinError(1767,0.04039924);
   h->SetBinError(1768,0.03498677);
   h->SetBinError(1769,0.03758182);
   h->SetBinError(1770,0.03314405);
   h->SetBinError(1771,0.0336142);
   h->SetBinError(1772,0.03543248);
   h->SetBinError(1773,0.03218314);
   h->SetBinError(1774,0.02856658);
   h->SetBinError(1775,0.02911075);
   h->SetBinError(1776,0.02686801);
   h->SetBinError(1777,0.02801183);
   h->SetBinError(1778,0.02096214);
   h->SetBinError(1779,0.02169787);
   h->SetBinError(1780,0.02240947);
   h->SetBinError(1781,0.02096214);
   h->SetBinError(1782,0.02019962);
   h->SetBinError(1783,0.01771624);
   h->SetBinError(1784,0.0168071);
   h->SetBinError(1785,0.01372294);
   h->SetBinError(1786,0.0168071);
   h->SetBinError(1787,0.01120473);
   h->SetBinError(1788,0.01584589);
   h->SetBinError(1789,0.007922943);
   h->SetBinError(1790,0.01482247);
   h->SetBinError(1791,0.0168071);
   h->SetBinError(1792,0.01252727);
   h->SetBinError(1793,0.01252727);
   h->SetBinError(1794,0.01372294);
   h->SetBinError(1795,0.007922943);
   h->SetBinError(1796,0.005602366);
   h->SetBinError(1797,0.007922943);
   h->SetBinError(1798,0.009703583);
   h->SetBinError(1799,0.01120473);
   h->SetBinError(1800,0.005602366);
   h->SetBinError(1801,0.005602366);
   h->SetBinError(1802,0.005602366);
   h->SetBinError(1803,0.007922943);
   h->SetBinError(1808,0.005602366);
   h->SetBinError(1809,0.009703583);
   h->SetBinError(1810,0.005602366);
   h->SetBinError(1848,0.005602366);
   h->SetBinError(1849,0.01858095);
   h->SetBinError(1850,0.01584589);
   h->SetBinError(1851,0.02744588);
   h->SetBinError(1852,0.03266713);
   h->SetBinError(1853,0.0400089);
   h->SetBinError(1854,0.03630748);
   h->SetBinError(1855,0.04653675);
   h->SetBinError(1856,0.04851792);
   h->SetBinError(1857,0.04585735);
   h->SetBinError(1858,0.05010909);
   h->SetBinError(1859,0.0488403);
   h->SetBinError(1860,0.04516772);
   h->SetBinError(1861,0.04753766);
   h->SetBinError(1862,0.04481893);
   h->SetBinError(1863,0.04039924);
   h->SetBinError(1864,0.04481893);
   h->SetBinError(1865,0.04411308);
   h->SetBinError(1866,0.04516772);
   h->SetBinError(1867,0.04481893);
   h->SetBinError(1868,0.04039924);
   h->SetBinError(1869,0.04078584);
   h->SetBinError(1870,0.03498677);
   h->SetBinError(1871,0.03498677);
   h->SetBinError(1872,0.03543248);
   h->SetBinError(1873,0.03314405);
   h->SetBinError(1874,0.03587265);
   h->SetBinError(1875,0.03407786);
   h->SetBinError(1876,0.02744588);
   h->SetBinError(1877,0.03119266);
   h->SetBinError(1878,0.02505454);
   h->SetBinError(1879,0.02627743);
   h->SetBinError(1880,0.02096214);
   h->SetBinError(1881,0.02505454);
   h->SetBinError(1882,0.02309915);
   h->SetBinError(1883,0.02240947);
   h->SetBinError(1884,0.02019962);
   h->SetBinError(1885,0.0168071);
   h->SetBinError(1886,0.0168071);
   h->SetBinError(1887,0.02309915);
   h->SetBinError(1888,0.01940717);
   h->SetBinError(1889,0.01372294);
   h->SetBinError(1890,0.01120473);
   h->SetBinError(1891,0.01372294);
   h->SetBinError(1892,0.01584589);
   h->SetBinError(1893,0.007922943);
   h->SetBinError(1894,0.01482247);
   h->SetBinError(1895,0.01372294);
   h->SetBinError(1896,0.007922943);
   h->SetBinError(1897,0.005602366);
   h->SetBinError(1898,0.009703583);
   h->SetBinError(1899,0.009703583);
   h->SetBinError(1900,0.009703583);
   h->SetBinError(1901,0.007922943);
   h->SetBinError(1902,0.009703583);
   h->SetBinError(1903,0.005602366);
   h->SetBinError(1904,0.007922943);
   h->SetBinError(1905,0.005602366);
   h->SetBinError(1906,0.009703583);
   h->SetBinError(1911,0.005602366);
   h->SetBinError(1912,0.01120473);
   h->SetBinError(1950,0.007922943);
   h->SetBinError(1951,0.01372294);
   h->SetBinError(1952,0.02744588);
   h->SetBinError(1953,0.03266713);
   h->SetBinError(1954,0.03543248);
   h->SetBinError(1955,0.03881433);
   h->SetBinError(1956,0.04229694);
   h->SetBinError(1957,0.05630309);
   h->SetBinError(1958,0.04516772);
   h->SetBinError(1959,0.05344317);
   h->SetBinError(1960,0.05314871);
   h->SetBinError(1961,0.05195421);
   h->SetBinError(1962,0.04585735);
   h->SetBinError(1963,0.04947876);
   h->SetBinError(1964,0.04786664);
   h->SetBinError(1965,0.04851792);
   h->SetBinError(1966,0.04411308);
   h->SetBinError(1967,0.04753766);
   h->SetBinError(1968,0.04411308);
   h->SetBinError(1969,0.04947876);
   h->SetBinError(1970,0.04375588);
   h->SetBinError(1971,0.04303259);
   h->SetBinError(1972,0.03758182);
   h->SetBinError(1973,0.03921657);
   h->SetBinError(1974,0.03169177);
   h->SetBinError(1975,0.02964494);
   h->SetBinError(1976,0.0336142);
   h->SetBinError(1977,0.03453531);
   h->SetBinError(1978,0.02801183);
   h->SetBinError(1979,0.03169177);
   h->SetBinError(1980,0.03169177);
   h->SetBinError(1981,0.02744588);
   h->SetBinError(1982,0.02567327);
   h->SetBinError(1983,0.02505454);
   h->SetBinError(1984,0.02309915);
   h->SetBinError(1985,0.02567327);
   h->SetBinError(1986,0.02567327);
   h->SetBinError(1987,0.02169787);
   h->SetBinError(1988,0.01858095);
   h->SetBinError(1989,0.01482247);
   h->SetBinError(1990,0.01584589);
   h->SetBinError(1991,0.01252727);
   h->SetBinError(1992,0.01372294);
   h->SetBinError(1993,0.009703583);
   h->SetBinError(1994,0.01120473);
   h->SetBinError(1995,0.01252727);
   h->SetBinError(1996,0.01372294);
   h->SetBinError(1997,0.01252727);
   h->SetBinError(1998,0.01120473);
   h->SetBinError(1999,0.007922943);
   h->SetBinError(2001,0.009703583);
   h->SetBinError(2002,0.007922943);
   h->SetBinError(2005,0.007922943);
   h->SetBinError(2006,0.005602366);
   h->SetBinError(2008,0.005602366);
   h->SetBinError(2012,0.007922943);
   h->SetBinError(2013,0.005602366);
   h->SetBinError(2022,0.005602366);
   h->SetBinError(2051,0.005602366);
   h->SetBinError(2052,0.01252727);
   h->SetBinError(2053,0.02376883);
   h->SetBinError(2054,0.02627743);
   h->SetBinError(2055,0.03921657);
   h->SetBinError(2056,0.04078584);
   h->SetBinError(2057,0.04786664);
   h->SetBinError(2058,0.04851792);
   h->SetBinError(2059,0.04786664);
   h->SetBinError(2060,0.05431696);
   h->SetBinError(2061,0.05314871);
   h->SetBinError(2062,0.05574284);
   h->SetBinError(2063,0.05460511);
   h->SetBinError(2064,0.05285262);
   h->SetBinError(2065,0.05195421);
   h->SetBinError(2066,0.04411308);
   h->SetBinError(2067,0.05402727);
   h->SetBinError(2068,0.04947876);
   h->SetBinError(2069,0.04551384);
   h->SetBinError(2070,0.04753766);
   h->SetBinError(2071,0.04229694);
   h->SetBinError(2072,0.04446741);
   h->SetBinError(2073,0.04303259);
   h->SetBinError(2074,0.04266635);
   h->SetBinError(2075,0.03630748);
   h->SetBinError(2076,0.03716189);
   h->SetBinError(2077,0.03587265);
   h->SetBinError(2078,0.03543248);
   h->SetBinError(2079,0.03498677);
   h->SetBinError(2080,0.03758182);
   h->SetBinError(2081,0.03266713);
   h->SetBinError(2082,0.03068542);
   h->SetBinError(2083,0.03016967);
   h->SetBinError(2084,0.02240947);
   h->SetBinError(2085,0.01771624);
   h->SetBinError(2086,0.01858095);
   h->SetBinError(2087,0.02376883);
   h->SetBinError(2088,0.02376883);
   h->SetBinError(2089,0.01858095);
   h->SetBinError(2090,0.01584589);
   h->SetBinError(2091,0.02096214);
   h->SetBinError(2092,0.02096214);
   h->SetBinError(2093,0.0168071);
   h->SetBinError(2094,0.01584589);
   h->SetBinError(2095,0.01584589);
   h->SetBinError(2096,0.01584589);
   h->SetBinError(2097,0.01584589);
   h->SetBinError(2098,0.01120473);
   h->SetBinError(2099,0.005602366);
   h->SetBinError(2100,0.01120473);
   h->SetBinError(2101,0.005602366);
   h->SetBinError(2102,0.007922943);
   h->SetBinError(2103,0.005602366);
   h->SetBinError(2104,0.007922943);
   h->SetBinError(2107,0.007922943);
   h->SetBinError(2112,0.005602366);
   h->SetBinError(2115,0.005602366);
   h->SetBinError(2153,0.007922943);
   h->SetBinError(2154,0.01771624);
   h->SetBinError(2155,0.02567327);
   h->SetBinError(2156,0.03266713);
   h->SetBinError(2157,0.0379971);
   h->SetBinError(2158,0.04687276);
   h->SetBinError(2159,0.05103999);
   h->SetBinError(2160,0.0522554);
   h->SetBinError(2161,0.05630309);
   h->SetBinError(2162,0.05314871);
   h->SetBinError(2163,0.05928987);
   h->SetBinError(2164,0.05431696);
   h->SetBinError(2165,0.0522554);
   h->SetBinError(2166,0.05134654);
   h->SetBinError(2167,0.04979492);
   h->SetBinError(2168,0.05103999);
   h->SetBinError(2169,0.05344317);
   h->SetBinError(2170,0.0522554);
   h->SetBinError(2171,0.04753766);
   h->SetBinError(2172,0.04446741);
   h->SetBinError(2173,0.04786664);
   h->SetBinError(2174,0.04446741);
   h->SetBinError(2175,0.04585735);
   h->SetBinError(2176,0.04819338);
   h->SetBinError(2177,0.04192427);
   h->SetBinError(2178,0.0400089);
   h->SetBinError(2179,0.03758182);
   h->SetBinError(2180,0.03758182);
   h->SetBinError(2181,0.03169177);
   h->SetBinError(2182,0.03498677);
   h->SetBinError(2183,0.03266713);
   h->SetBinError(2184,0.02856658);
   h->SetBinError(2185,0.02567327);
   h->SetBinError(2186,0.02911075);
   h->SetBinError(2187,0.02376883);
   h->SetBinError(2188,0.02686801);
   h->SetBinError(2189,0.02376883);
   h->SetBinError(2190,0.02019962);
   h->SetBinError(2191,0.02019962);
   h->SetBinError(2192,0.02096214);
   h->SetBinError(2193,0.01771624);
   h->SetBinError(2194,0.01252727);
   h->SetBinError(2195,0.01858095);
   h->SetBinError(2196,0.01482247);
   h->SetBinError(2197,0.01372294);
   h->SetBinError(2198,0.009703583);
   h->SetBinError(2199,0.007922943);
   h->SetBinError(2200,0.009703583);
   h->SetBinError(2201,0.007922943);
   h->SetBinError(2202,0.01482247);
   h->SetBinError(2203,0.007922943);
   h->SetBinError(2204,0.007922943);
   h->SetBinError(2205,0.007922943);
   h->SetBinError(2208,0.009703583);
   h->SetBinError(2209,0.005602366);
   h->SetBinError(2211,0.005602366);
   h->SetBinError(2216,0.005602366);
   h->SetBinError(2220,0.005602366);
   h->SetBinError(2221,0.005602366);
   h->SetBinError(2225,0.005602366);
   h->SetBinError(2254,0.007922943);
   h->SetBinError(2255,0.007922943);
   h->SetBinError(2256,0.0168071);
   h->SetBinError(2257,0.02856658);
   h->SetBinError(2258,0.03961471);
   h->SetBinError(2259,0.04411308);
   h->SetBinError(2260,0.05134654);
   h->SetBinError(2261,0.05685781);
   h->SetBinError(2262,0.05517691);
   h->SetBinError(2263,0.0554606);
   h->SetBinError(2264,0.05740717);
   h->SetBinError(2265,0.05767989);
   h->SetBinError(2266,0.05344317);
   h->SetBinError(2267,0.05165127);
   h->SetBinError(2268,0.05685781);
   h->SetBinError(2269,0.05574284);
   h->SetBinError(2270,0.05073159);
   h->SetBinError(2271,0.05285262);
   h->SetBinError(2272,0.05103999);
   h->SetBinError(2273,0.05344317);
   h->SetBinError(2274,0.05010909);
   h->SetBinError(2275,0.04720638);
   h->SetBinError(2276,0.04266635);
   h->SetBinError(2277,0.04303259);
   h->SetBinError(2278,0.03716189);
   h->SetBinError(2279,0.04266635);
   h->SetBinError(2280,0.04154826);
   h->SetBinError(2281,0.03266713);
   h->SetBinError(2282,0.0400089);
   h->SetBinError(2283,0.03673717);
   h->SetBinError(2284,0.03453531);
   h->SetBinError(2285,0.03169177);
   h->SetBinError(2286,0.03016967);
   h->SetBinError(2287,0.03119266);
   h->SetBinError(2288,0.02686801);
   h->SetBinError(2289,0.02376883);
   h->SetBinError(2290,0.02096214);
   h->SetBinError(2291,0.02505454);
   h->SetBinError(2292,0.01858095);
   h->SetBinError(2293,0.0168071);
   h->SetBinError(2294,0.01771624);
   h->SetBinError(2295,0.02019962);
   h->SetBinError(2296,0.01584589);
   h->SetBinError(2297,0.01482247);
   h->SetBinError(2298,0.01120473);
   h->SetBinError(2299,0.01584589);
   h->SetBinError(2300,0.01372294);
   h->SetBinError(2301,0.009703583);
   h->SetBinError(2302,0.01482247);
   h->SetBinError(2303,0.01372294);
   h->SetBinError(2304,0.007922943);
   h->SetBinError(2305,0.01120473);
   h->SetBinError(2306,0.01120473);
   h->SetBinError(2307,0.009703583);
   h->SetBinError(2309,0.009703583);
   h->SetBinError(2310,0.005602366);
   h->SetBinError(2311,0.005602366);
   h->SetBinError(2312,0.005602366);
   h->SetBinError(2313,0.005602366);
   h->SetBinError(2314,0.007922943);
   h->SetBinError(2317,0.005602366);
   h->SetBinError(2318,0.005602366);
   h->SetBinError(2322,0.005602366);
   h->SetBinError(2323,0.005602366);
   h->SetBinError(2357,0.01372294);
   h->SetBinError(2358,0.02169787);
   h->SetBinError(2359,0.03169177);
   h->SetBinError(2360,0.04446741);
   h->SetBinError(2361,0.04653675);
   h->SetBinError(2362,0.0522554);
   h->SetBinError(2363,0.05431696);
   h->SetBinError(2364,0.05431696);
   h->SetBinError(2365,0.06238531);
   h->SetBinError(2366,0.06007869);
   h->SetBinError(2367,0.05713315);
   h->SetBinError(2368,0.05460511);
   h->SetBinError(2369,0.05767989);
   h->SetBinError(2370,0.05431696);
   h->SetBinError(2371,0.05630309);
   h->SetBinError(2372,0.05713315);
   h->SetBinError(2373,0.05685781);
   h->SetBinError(2374,0.05517691);
   h->SetBinError(2375,0.05195421);
   h->SetBinError(2376,0.05195421);
   h->SetBinError(2377,0.04851792);
   h->SetBinError(2378,0.04687276);
   h->SetBinError(2379,0.04154826);
   h->SetBinError(2380,0.04116882);
   h->SetBinError(2381,0.03716189);
   h->SetBinError(2382,0.04116882);
   h->SetBinError(2383,0.04375588);
   h->SetBinError(2384,0.03673717);
   h->SetBinError(2385,0.03453531);
   h->SetBinError(2386,0.03407786);
   h->SetBinError(2387,0.03169177);
   h->SetBinError(2388,0.02442015);
   h->SetBinError(2389,0.02911075);
   h->SetBinError(2390,0.0336142);
   h->SetBinError(2391,0.02169787);
   h->SetBinError(2392,0.01771624);
   h->SetBinError(2393,0.02240947);
   h->SetBinError(2394,0.02096214);
   h->SetBinError(2395,0.02169787);
   h->SetBinError(2396,0.01771624);
   h->SetBinError(2397,0.0168071);
   h->SetBinError(2398,0.01858095);
   h->SetBinError(2399,0.01584589);
   h->SetBinError(2400,0.01584589);
   h->SetBinError(2401,0.01252727);
   h->SetBinError(2402,0.01482247);
   h->SetBinError(2403,0.007922943);
   h->SetBinError(2404,0.007922943);
   h->SetBinError(2405,0.009703583);
   h->SetBinError(2406,0.009703583);
   h->SetBinError(2407,0.01120473);
   h->SetBinError(2408,0.007922943);
   h->SetBinError(2409,0.009703583);
   h->SetBinError(2411,0.005602366);
   h->SetBinError(2414,0.005602366);
   h->SetBinError(2415,0.005602366);
   h->SetBinError(2417,0.005602366);
   h->SetBinError(2419,0.005602366);
   h->SetBinError(2458,0.005602366);
   h->SetBinError(2459,0.01482247);
   h->SetBinError(2460,0.02627743);
   h->SetBinError(2461,0.0379971);
   h->SetBinError(2462,0.04039924);
   h->SetBinError(2463,0.05602366);
   h->SetBinError(2464,0.06288641);
   h->SetBinError(2465,0.06085728);
   h->SetBinError(2466,0.05795133);
   h->SetBinError(2467,0.05602366);
   h->SetBinError(2468,0.06363065);
   h->SetBinError(2469,0.06033933);
   h->SetBinError(2470,0.06238531);
   h->SetBinError(2471,0.06085728);
   h->SetBinError(2472,0.06363065);
   h->SetBinError(2473,0.05658113);
   h->SetBinError(2474,0.05795133);
   h->SetBinError(2475,0.05314871);
   h->SetBinError(2476,0.05255486);
   h->SetBinError(2477,0.05165127);
   h->SetBinError(2478,0.04229694);
   h->SetBinError(2479,0.0461983);
   h->SetBinError(2480,0.04720638);
   h->SetBinError(2481,0.04481893);
   h->SetBinError(2482,0.04516772);
   h->SetBinError(2483,0.03961471);
   h->SetBinError(2484,0.03266713);
   h->SetBinError(2485,0.03921657);
   h->SetBinError(2486,0.03961471);
   h->SetBinError(2487,0.0336142);
   h->SetBinError(2488,0.03498677);
   h->SetBinError(2489,0.03016967);
   h->SetBinError(2490,0.02911075);
   h->SetBinError(2491,0.02505454);
   h->SetBinError(2492,0.02686801);
   h->SetBinError(2493,0.02169787);
   h->SetBinError(2494,0.02169787);
   h->SetBinError(2495,0.0168071);
   h->SetBinError(2496,0.01584589);
   h->SetBinError(2497,0.02376883);
   h->SetBinError(2498,0.02019962);
   h->SetBinError(2499,0.0168071);
   h->SetBinError(2500,0.01584589);
   h->SetBinError(2501,0.0168071);
   h->SetBinError(2502,0.01372294);
   h->SetBinError(2503,0.007922943);
   h->SetBinError(2504,0.01120473);
   h->SetBinError(2505,0.009703583);
   h->SetBinError(2506,0.01252727);
   h->SetBinError(2507,0.009703583);
   h->SetBinError(2508,0.007922943);
   h->SetBinError(2509,0.007922943);
   h->SetBinError(2510,0.005602366);
   h->SetBinError(2511,0.009703583);
   h->SetBinError(2513,0.005602366);
   h->SetBinError(2518,0.005602366);
   h->SetBinError(2519,0.007922943);
   h->SetBinError(2560,0.007922943);
   h->SetBinError(2561,0.01940717);
   h->SetBinError(2562,0.03218314);
   h->SetBinError(2563,0.03716189);
   h->SetBinError(2564,0.04753766);
   h->SetBinError(2565,0.05314871);
   h->SetBinError(2566,0.05602366);
   h->SetBinError(2567,0.06338354);
   h->SetBinError(2568,0.06033933);
   h->SetBinError(2569,0.06509362);
   h->SetBinError(2570,0.06313546);
   h->SetBinError(2571,0.0658129);
   h->SetBinError(2572,0.06605093);
   h->SetBinError(2573,0.06313546);
   h->SetBinError(2574,0.05928987);
   h->SetBinError(2575,0.05740717);
   h->SetBinError(2576,0.05740717);
   h->SetBinError(2577,0.05517691);
   h->SetBinError(2578,0.05875811);
   h->SetBinError(2579,0.05103999);
   h->SetBinError(2580,0.04947876);
   h->SetBinError(2581,0.0504213);
   h->SetBinError(2582,0.04653675);
   h->SetBinError(2583,0.04687276);
   h->SetBinError(2584,0.0461983);
   h->SetBinError(2585,0.03921657);
   h->SetBinError(2586,0.03758182);
   h->SetBinError(2587,0.04039924);
   h->SetBinError(2588,0.04039924);
   h->SetBinError(2589,0.03921657);
   h->SetBinError(2590,0.02627743);
   h->SetBinError(2591,0.03068542);
   h->SetBinError(2592,0.02744588);
   h->SetBinError(2593,0.02744588);
   h->SetBinError(2594,0.02096214);
   h->SetBinError(2595,0.01771624);
   h->SetBinError(2596,0.02856658);
   h->SetBinError(2597,0.02240947);
   h->SetBinError(2598,0.02309915);
   h->SetBinError(2599,0.0168071);
   h->SetBinError(2600,0.02240947);
   h->SetBinError(2601,0.01940717);
   h->SetBinError(2602,0.02096214);
   h->SetBinError(2603,0.01482247);
   h->SetBinError(2604,0.01120473);
   h->SetBinError(2605,0.01372294);
   h->SetBinError(2606,0.007922943);
   h->SetBinError(2607,0.01120473);
   h->SetBinError(2608,0.009703583);
   h->SetBinError(2609,0.007922943);
   h->SetBinError(2610,0.01120473);
   h->SetBinError(2611,0.005602366);
   h->SetBinError(2617,0.007922943);
   h->SetBinError(2619,0.005602366);
   h->SetBinError(2620,0.005602366);
   h->SetBinError(2621,0.005602366);
   h->SetBinError(2631,0.005602366);
   h->SetBinError(2662,0.009703583);
   h->SetBinError(2663,0.01858095);
   h->SetBinError(2664,0.02856658);
   h->SetBinError(2665,0.03961471);
   h->SetBinError(2666,0.05195421);
   h->SetBinError(2667,0.05574284);
   h->SetBinError(2668,0.06605093);
   h->SetBinError(2669,0.06792508);
   h->SetBinError(2670,0.05902459);
   h->SetBinError(2671,0.06485208);
   h->SetBinError(2672,0.05955397);
   h->SetBinError(2673,0.06213325);
   h->SetBinError(2674,0.06699456);
   h->SetBinError(2675,0.06387681);
   h->SetBinError(2676,0.06238531);
   h->SetBinError(2677,0.0598169);
   h->SetBinError(2678,0.05955397);
   h->SetBinError(2679,0.05685781);
   h->SetBinError(2680,0.05431696);
   h->SetBinError(2681,0.05285262);
   h->SetBinError(2682,0.05134654);
   h->SetBinError(2683,0.0461983);
   h->SetBinError(2684,0.04516772);
   h->SetBinError(2685,0.04653675);
   h->SetBinError(2686,0.04446741);
   h->SetBinError(2687,0.04411308);
   h->SetBinError(2688,0.03961471);
   h->SetBinError(2689,0.04303259);
   h->SetBinError(2690,0.03453531);
   h->SetBinError(2691,0.03016967);
   h->SetBinError(2692,0.03453531);
   h->SetBinError(2693,0.02856658);
   h->SetBinError(2694,0.02856658);
   h->SetBinError(2695,0.02801183);
   h->SetBinError(2696,0.03068542);
   h->SetBinError(2697,0.02567327);
   h->SetBinError(2698,0.02442015);
   h->SetBinError(2699,0.02442015);
   h->SetBinError(2700,0.02169787);
   h->SetBinError(2701,0.01858095);
   h->SetBinError(2702,0.01858095);
   h->SetBinError(2703,0.01372294);
   h->SetBinError(2704,0.009703583);
   h->SetBinError(2705,0.01120473);
   h->SetBinError(2706,0.007922943);
   h->SetBinError(2707,0.01858095);
   h->SetBinError(2708,0.01120473);
   h->SetBinError(2709,0.01120473);
   h->SetBinError(2710,0.007922943);
   h->SetBinError(2711,0.009703583);
   h->SetBinError(2712,0.009703583);
   h->SetBinError(2713,0.009703583);
   h->SetBinError(2716,0.007922943);
   h->SetBinError(2718,0.007922943);
   h->SetBinError(2719,0.005602366);
   h->SetBinError(2720,0.005602366);
   h->SetBinError(2727,0.005602366);
   h->SetBinError(2764,0.01120473);
   h->SetBinError(2765,0.02240947);
   h->SetBinError(2766,0.03673717);
   h->SetBinError(2767,0.04819338);
   h->SetBinError(2768,0.05460511);
   h->SetBinError(2769,0.05740717);
   h->SetBinError(2770,0.06533426);
   h->SetBinError(2771,0.06313546);
   h->SetBinError(2772,0.06746143);
   h->SetBinError(2773,0.06605093);
   h->SetBinError(2774,0.06338354);
   h->SetBinError(2775,0.07108606);
   h->SetBinError(2776,0.07042065);
   h->SetBinError(2777,0.06436629);
   h->SetBinError(2778,0.0672284);
   h->SetBinError(2779,0.05902459);
   h->SetBinError(2780,0.05875811);
   h->SetBinError(2781,0.05314871);
   h->SetBinError(2782,0.05431696);
   h->SetBinError(2783,0.05602366);
   h->SetBinError(2784,0.05010909);
   h->SetBinError(2785,0.0461983);
   h->SetBinError(2786,0.04585735);
   h->SetBinError(2787,0.04947876);
   h->SetBinError(2788,0.04266635);
   h->SetBinError(2789,0.0461983);
   h->SetBinError(2790,0.04116882);
   h->SetBinError(2791,0.04039924);
   h->SetBinError(2792,0.03587265);
   h->SetBinError(2793,0.03543248);
   h->SetBinError(2794,0.03068542);
   h->SetBinError(2795,0.03407786);
   h->SetBinError(2796,0.02911075);
   h->SetBinError(2797,0.02442015);
   h->SetBinError(2798,0.02169787);
   h->SetBinError(2799,0.01858095);
   h->SetBinError(2800,0.02442015);
   h->SetBinError(2801,0.01858095);
   h->SetBinError(2802,0.01771624);
   h->SetBinError(2803,0.01771624);
   h->SetBinError(2804,0.02019962);
   h->SetBinError(2805,0.01252727);
   h->SetBinError(2806,0.01372294);
   h->SetBinError(2807,0.01482247);
   h->SetBinError(2808,0.01372294);
   h->SetBinError(2809,0.01252727);
   h->SetBinError(2810,0.009703583);
   h->SetBinError(2811,0.01372294);
   h->SetBinError(2812,0.007922943);
   h->SetBinError(2813,0.01120473);
   h->SetBinError(2815,0.009703583);
   h->SetBinError(2816,0.007922943);
   h->SetBinError(2817,0.005602366);
   h->SetBinError(2818,0.005602366);
   h->SetBinError(2819,0.005602366);
   h->SetBinError(2823,0.005602366);
   h->SetBinError(2824,0.005602366);
   h->SetBinError(2866,0.01372294);
   h->SetBinError(2867,0.03068542);
   h->SetBinError(2868,0.03881433);
   h->SetBinError(2869,0.04947876);
   h->SetBinError(2870,0.0554606);
   h->SetBinError(2871,0.06137085);
   h->SetBinError(2872,0.06363065);
   h->SetBinError(2873,0.06460964);
   h->SetBinError(2874,0.06952354);
   h->SetBinError(2875,0.07261497);
   h->SetBinError(2876,0.06884303);
   h->SetBinError(2877,0.06557402);
   h->SetBinError(2878,0.06628809);
   h->SetBinError(2879,0.06436629);
   h->SetBinError(2880,0.06162603);
   h->SetBinError(2881,0.06188016);
   h->SetBinError(2882,0.06188016);
   h->SetBinError(2883,0.05955397);
   h->SetBinError(2884,0.05517691);
   h->SetBinError(2885,0.05255486);
   h->SetBinError(2886,0.05517691);
   h->SetBinError(2887,0.0504213);
   h->SetBinError(2888,0.04411308);
   h->SetBinError(2889,0.04786664);
   h->SetBinError(2890,0.04753766);
   h->SetBinError(2891,0.04192427);
   h->SetBinError(2892,0.04411308);
   h->SetBinError(2893,0.0379971);
   h->SetBinError(2894,0.03407786);
   h->SetBinError(2895,0.02911075);
   h->SetBinError(2896,0.03543248);
   h->SetBinError(2897,0.03119266);
   h->SetBinError(2898,0.02686801);
   h->SetBinError(2899,0.02744588);
   h->SetBinError(2900,0.02169787);
   h->SetBinError(2901,0.02096214);
   h->SetBinError(2902,0.02240947);
   h->SetBinError(2903,0.01940717);
   h->SetBinError(2904,0.01771624);
   h->SetBinError(2905,0.01940717);
   h->SetBinError(2906,0.0168071);
   h->SetBinError(2907,0.01482247);
   h->SetBinError(2908,0.01771624);
   h->SetBinError(2909,0.01120473);
   h->SetBinError(2910,0.01584589);
   h->SetBinError(2911,0.009703583);
   h->SetBinError(2912,0.007922943);
   h->SetBinError(2913,0.01120473);
   h->SetBinError(2914,0.009703583);
   h->SetBinError(2915,0.01120473);
   h->SetBinError(2916,0.009703583);
   h->SetBinError(2918,0.009703583);
   h->SetBinError(2920,0.005602366);
   h->SetBinError(2922,0.007922943);
   h->SetBinError(2925,0.005602366);
   h->SetBinError(2927,0.005602366);
   h->SetBinError(2931,0.005602366);
   h->SetBinError(2933,0.005602366);
   h->SetBinError(2968,0.02019962);
   h->SetBinError(2969,0.03314405);
   h->SetBinError(2970,0.04375588);
   h->SetBinError(2971,0.04851792);
   h->SetBinError(2972,0.05489176);
   h->SetBinError(2973,0.06238531);
   h->SetBinError(2974,0.06769365);
   h->SetBinError(2975,0.07064315);
   h->SetBinError(2976,0.0672284);
   h->SetBinError(2977,0.0717453);
   h->SetBinError(2978,0.07042065);
   h->SetBinError(2979,0.07411234);
   h->SetBinError(2980,0.06412201);
   h->SetBinError(2981,0.06387681);
   h->SetBinError(2982,0.06460964);
   h->SetBinError(2983,0.06288641);
   h->SetBinError(2984,0.05902459);
   h->SetBinError(2985,0.05795133);
   h->SetBinError(2986,0.05902459);
   h->SetBinError(2987,0.05875811);
   h->SetBinError(2988,0.05103999);
   h->SetBinError(2989,0.04979492);
   h->SetBinError(2990,0.04411308);
   h->SetBinError(2991,0.04753766);
   h->SetBinError(2992,0.0461983);
   h->SetBinError(2993,0.04339574);
   h->SetBinError(2994,0.04446741);
   h->SetBinError(2995,0.03314405);
   h->SetBinError(2996,0.04154826);
   h->SetBinError(2997,0.03543248);
   h->SetBinError(2998,0.03266713);
   h->SetBinError(2999,0.02442015);
   h->SetBinError(3000,0.02801183);
   h->SetBinError(3001,0.03119266);
   h->SetBinError(3002,0.02309915);
   h->SetBinError(3003,0.02505454);
   h->SetBinError(3004,0.02019962);
   h->SetBinError(3005,0.02096214);
   h->SetBinError(3006,0.01771624);
   h->SetBinError(3007,0.02019962);
   h->SetBinError(3008,0.0168071);
   h->SetBinError(3009,0.01584589);
   h->SetBinError(3010,0.0168071);
   h->SetBinError(3011,0.007922943);
   h->SetBinError(3012,0.009703583);
   h->SetBinError(3013,0.01252727);
   h->SetBinError(3014,0.01372294);
   h->SetBinError(3015,0.007922943);
   h->SetBinError(3016,0.01252727);
   h->SetBinError(3017,0.005602366);
   h->SetBinError(3020,0.007922943);
   h->SetBinError(3022,0.007922943);
   h->SetBinError(3026,0.005602366);
   h->SetBinError(3028,0.005602366);
   h->SetBinError(3029,0.005602366);
   h->SetBinError(3070,0.01372294);
   h->SetBinError(3071,0.03016967);
   h->SetBinError(3072,0.04481893);
   h->SetBinError(3073,0.05602366);
   h->SetBinError(3074,0.0582215);
   h->SetBinError(3075,0.06238531);
   h->SetBinError(3076,0.06699456);
   h->SetBinError(3077,0.06929745);
   h->SetBinError(3078,0.0719637);
   h->SetBinError(3079,0.07390029);
   h->SetBinError(3080,0.07064315);
   h->SetBinError(3081,0.0697489);
   h->SetBinError(3082,0.07108606);
   h->SetBinError(3083,0.06238531);
   h->SetBinError(3084,0.06746143);
   h->SetBinError(3085,0.06387681);
   h->SetBinError(3086,0.05402727);
   h->SetBinError(3087,0.05658113);
   h->SetBinError(3088,0.05489176);
   h->SetBinError(3089,0.05255486);
   h->SetBinError(3090,0.05285262);
   h->SetBinError(3091,0.05134654);
   h->SetBinError(3092,0.04687276);
   h->SetBinError(3093,0.04753766);
   h->SetBinError(3094,0.04851792);
   h->SetBinError(3095,0.03840789);
   h->SetBinError(3096,0.03543248);
   h->SetBinError(3097,0.03921657);
   h->SetBinError(3098,0.0336142);
   h->SetBinError(3099,0.03407786);
   h->SetBinError(3100,0.03453531);
   h->SetBinError(3101,0.03169177);
   h->SetBinError(3102,0.02686801);
   h->SetBinError(3103,0.02376883);
   h->SetBinError(3104,0.02309915);
   h->SetBinError(3105,0.02169787);
   h->SetBinError(3106,0.02169787);
   h->SetBinError(3107,0.01940717);
   h->SetBinError(3108,0.02240947);
   h->SetBinError(3109,0.02169787);
   h->SetBinError(3110,0.01771624);
   h->SetBinError(3111,0.01771624);
   h->SetBinError(3112,0.01252727);
   h->SetBinError(3113,0.01252727);
   h->SetBinError(3114,0.01120473);
   h->SetBinError(3115,0.01584589);
   h->SetBinError(3116,0.01771624);
   h->SetBinError(3117,0.009703583);
   h->SetBinError(3118,0.009703583);
   h->SetBinError(3119,0.01120473);
   h->SetBinError(3120,0.007922943);
   h->SetBinError(3121,0.007922943);
   h->SetBinError(3122,0.007922943);
   h->SetBinError(3123,0.005602366);
   h->SetBinError(3124,0.005602366);
   h->SetBinError(3126,0.005602366);
   h->SetBinError(3128,0.005602366);
   h->SetBinError(3132,0.005602366);
   h->SetBinError(3140,0.005602366);
   h->SetBinError(3172,0.02019962);
   h->SetBinError(3173,0.0379971);
   h->SetBinError(3174,0.05010909);
   h->SetBinError(3175,0.05285262);
   h->SetBinError(3176,0.0611146);
   h->SetBinError(3177,0.0672284);
   h->SetBinError(3178,0.07283076);
   h->SetBinError(3179,0.06929745);
   h->SetBinError(3180,0.07368763);
   h->SetBinError(3181,0.06952354);
   h->SetBinError(3182,0.07304592);
   h->SetBinError(3183,0.0683856);
   h->SetBinError(3184,0.0667599);
   h->SetBinError(3185,0.06746143);
   h->SetBinError(3186,0.06509362);
   h->SetBinError(3187,0.05875811);
   h->SetBinError(3188,0.0582215);
   h->SetBinError(3189,0.06033933);
   h->SetBinError(3190,0.05767989);
   h->SetBinError(3191,0.05489176);
   h->SetBinError(3192,0.0504213);
   h->SetBinError(3193,0.05402727);
   h->SetBinError(3194,0.0522554);
   h->SetBinError(3195,0.04819338);
   h->SetBinError(3196,0.04585735);
   h->SetBinError(3197,0.04411308);
   h->SetBinError(3198,0.03921657);
   h->SetBinError(3199,0.03921657);
   h->SetBinError(3200,0.03453531);
   h->SetBinError(3201,0.03881433);
   h->SetBinError(3202,0.03266713);
   h->SetBinError(3203,0.02964494);
   h->SetBinError(3204,0.02801183);
   h->SetBinError(3205,0.02856658);
   h->SetBinError(3206,0.02505454);
   h->SetBinError(3207,0.02096214);
   h->SetBinError(3208,0.02627743);
   h->SetBinError(3209,0.01771624);
   h->SetBinError(3210,0.02169787);
   h->SetBinError(3211,0.02240947);
   h->SetBinError(3212,0.01372294);
   h->SetBinError(3213,0.01372294);
   h->SetBinError(3214,0.01482247);
   h->SetBinError(3215,0.01252727);
   h->SetBinError(3216,0.01482247);
   h->SetBinError(3217,0.005602366);
   h->SetBinError(3218,0.009703583);
   h->SetBinError(3219,0.01252727);
   h->SetBinError(3220,0.01252727);
   h->SetBinError(3221,0.005602366);
   h->SetBinError(3222,0.009703583);
   h->SetBinError(3223,0.007922943);
   h->SetBinError(3224,0.01120473);
   h->SetBinError(3225,0.007922943);
   h->SetBinError(3226,0.005602366);
   h->SetBinError(3227,0.005602366);
   h->SetBinError(3230,0.005602366);
   h->SetBinError(3233,0.005602366);
   h->SetBinError(3234,0.005602366);
   h->SetBinError(3241,0.005602366);
   h->SetBinError(3274,0.02169787);
   h->SetBinError(3275,0.03921657);
   h->SetBinError(3276,0.05010909);
   h->SetBinError(3277,0.06007869);
   h->SetBinError(3278,0.06387681);
   h->SetBinError(3279,0.0717453);
   h->SetBinError(3280,0.07558006);
   h->SetBinError(3281,0.07108606);
   h->SetBinError(3282,0.07843313);
   h->SetBinError(3283,0.07304592);
   h->SetBinError(3284,0.07411234);
   h->SetBinError(3285,0.07261497);
   h->SetBinError(3286,0.06907061);
   h->SetBinError(3287,0.07368763);
   h->SetBinError(3288,0.0672284);
   h->SetBinError(3289,0.06085728);
   h->SetBinError(3290,0.05875811);
   h->SetBinError(3291,0.0611146);
   h->SetBinError(3292,0.05955397);
   h->SetBinError(3293,0.05010909);
   h->SetBinError(3294,0.0554606);
   h->SetBinError(3295,0.05165127);
   h->SetBinError(3296,0.05285262);
   h->SetBinError(3297,0.04116882);
   h->SetBinError(3298,0.04720638);
   h->SetBinError(3299,0.04154826);
   h->SetBinError(3300,0.04192427);
   h->SetBinError(3301,0.04154826);
   h->SetBinError(3302,0.03881433);
   h->SetBinError(3303,0.03119266);
   h->SetBinError(3304,0.0336142);
   h->SetBinError(3305,0.03314405);
   h->SetBinError(3306,0.02376883);
   h->SetBinError(3307,0.02801183);
   h->SetBinError(3308,0.02627743);
   h->SetBinError(3309,0.02627743);
   h->SetBinError(3310,0.02309915);
   h->SetBinError(3311,0.01584589);
   h->SetBinError(3312,0.02442015);
   h->SetBinError(3313,0.02309915);
   h->SetBinError(3314,0.01120473);
   h->SetBinError(3315,0.01584589);
   h->SetBinError(3316,0.01940717);
   h->SetBinError(3317,0.01584589);
   h->SetBinError(3318,0.01252727);
   h->SetBinError(3319,0.005602366);
   h->SetBinError(3320,0.01372294);
   h->SetBinError(3321,0.009703583);
   h->SetBinError(3322,0.005602366);
   h->SetBinError(3324,0.005602366);
   h->SetBinError(3325,0.007922943);
   h->SetBinError(3326,0.005602366);
   h->SetBinError(3327,0.01120473);
   h->SetBinError(3328,0.005602366);
   h->SetBinError(3330,0.007922943);
   h->SetBinError(3332,0.005602366);
   h->SetBinError(3333,0.005602366);
   h->SetBinError(3335,0.007922943);
   h->SetBinError(3376,0.01584589);
   h->SetBinError(3377,0.04078584);
   h->SetBinError(3378,0.05073159);
   h->SetBinError(3379,0.06188016);
   h->SetBinError(3380,0.06238531);
   h->SetBinError(3381,0.06997353);
   h->SetBinError(3382,0.07326045);
   h->SetBinError(3383,0.07922943);
   h->SetBinError(3384,0.07086495);
   h->SetBinError(3385,0.07304592);
   h->SetBinError(3386,0.07474489);
   h->SetBinError(3387,0.06952354);
   h->SetBinError(3388,0.07304592);
   h->SetBinError(3389,0.07432379);
   h->SetBinError(3390,0.06288641);
   h->SetBinError(3391,0.05685781);
   h->SetBinError(3392,0.06387681);
   h->SetBinError(3393,0.06162603);
   h->SetBinError(3394,0.05431696);
   h->SetBinError(3395,0.05875811);
   h->SetBinError(3396,0.0598169);
   h->SetBinError(3397,0.05630309);
   h->SetBinError(3398,0.04585735);
   h->SetBinError(3399,0.04851792);
   h->SetBinError(3400,0.04916057);
   h->SetBinError(3401,0.04585735);
   h->SetBinError(3402,0.03543248);
   h->SetBinError(3403,0.04078584);
   h->SetBinError(3404,0.03453531);
   h->SetBinError(3405,0.03716189);
   h->SetBinError(3406,0.04039924);
   h->SetBinError(3407,0.02801183);
   h->SetBinError(3408,0.03068542);
   h->SetBinError(3409,0.02505454);
   h->SetBinError(3410,0.02744588);
   h->SetBinError(3411,0.02627743);
   h->SetBinError(3412,0.02096214);
   h->SetBinError(3413,0.02169787);
   h->SetBinError(3414,0.02096214);
   h->SetBinError(3415,0.01858095);
   h->SetBinError(3416,0.01372294);
   h->SetBinError(3417,0.01482247);
   h->SetBinError(3418,0.0168071);
   h->SetBinError(3419,0.01252727);
   h->SetBinError(3420,0.01584589);
   h->SetBinError(3421,0.007922943);
   h->SetBinError(3422,0.007922943);
   h->SetBinError(3423,0.009703583);
   h->SetBinError(3424,0.01584589);
   h->SetBinError(3425,0.009703583);
   h->SetBinError(3426,0.005602366);
   h->SetBinError(3427,0.007922943);
   h->SetBinError(3429,0.005602366);
   h->SetBinError(3430,0.007922943);
   h->SetBinError(3434,0.005602366);
   h->SetBinError(3477,0.005602366);
   h->SetBinError(3478,0.02442015);
   h->SetBinError(3479,0.04154826);
   h->SetBinError(3480,0.04851792);
   h->SetBinError(3481,0.06059886);
   h->SetBinError(3482,0.06485208);
   h->SetBinError(3483,0.07411234);
   h->SetBinError(3484,0.07130648);
   h->SetBinError(3485,0.07474489);
   h->SetBinError(3486,0.0770198);
   h->SetBinError(3487,0.07578741);
   h->SetBinError(3488,0.06792508);
   h->SetBinError(3489,0.07390029);
   h->SetBinError(3490,0.0683856);
   h->SetBinError(3491,0.07152623);
   h->SetBinError(3492,0.0697489);
   h->SetBinError(3493,0.06557402);
   h->SetBinError(3494,0.05740717);
   h->SetBinError(3495,0.06313546);
   h->SetBinError(3496,0.06085728);
   h->SetBinError(3497,0.05460511);
   h->SetBinError(3498,0.05134654);
   h->SetBinError(3499,0.0522554);
   h->SetBinError(3500,0.0461983);
   h->SetBinError(3501,0.05373601);
   h->SetBinError(3502,0.04585735);
   h->SetBinError(3503,0.04303259);
   h->SetBinError(3504,0.04078584);
   h->SetBinError(3505,0.03716189);
   h->SetBinError(3506,0.03673717);
   h->SetBinError(3507,0.03881433);
   h->SetBinError(3508,0.03453531);
   h->SetBinError(3509,0.02856658);
   h->SetBinError(3510,0.02686801);
   h->SetBinError(3511,0.02505454);
   h->SetBinError(3512,0.02627743);
   h->SetBinError(3513,0.02801183);
   h->SetBinError(3514,0.02169787);
   h->SetBinError(3515,0.02096214);
   h->SetBinError(3516,0.01771624);
   h->SetBinError(3517,0.01771624);
   h->SetBinError(3518,0.01771624);
   h->SetBinError(3519,0.01252727);
   h->SetBinError(3520,0.01858095);
   h->SetBinError(3521,0.01252727);
   h->SetBinError(3522,0.01252727);
   h->SetBinError(3523,0.01482247);
   h->SetBinError(3524,0.01252727);
   h->SetBinError(3525,0.007922943);
   h->SetBinError(3526,0.01252727);
   h->SetBinError(3527,0.01120473);
   h->SetBinError(3528,0.01252727);
   h->SetBinError(3529,0.005602366);
   h->SetBinError(3530,0.007922943);
   h->SetBinError(3531,0.009703583);
   h->SetBinError(3532,0.007922943);
   h->SetBinError(3536,0.005602366);
   h->SetBinError(3579,0.005602366);
   h->SetBinError(3580,0.02442015);
   h->SetBinError(3581,0.03961471);
   h->SetBinError(3582,0.05134654);
   h->SetBinError(3583,0.06815573);
   h->SetBinError(3584,0.0683856);
   h->SetBinError(3585,0.07368763);
   h->SetBinError(3586,0.07347435);
   h->SetBinError(3587,0.07516363);
   h->SetBinError(3588,0.07803194);
   h->SetBinError(3589,0.07042065);
   h->SetBinError(3590,0.07516363);
   h->SetBinError(3591,0.07390029);
   h->SetBinError(3592,0.07261497);
   h->SetBinError(3593,0.06485208);
   h->SetBinError(3594,0.06815573);
   h->SetBinError(3595,0.0667599);
   h->SetBinError(3596,0.06363065);
   h->SetBinError(3597,0.0672284);
   h->SetBinError(3598,0.05658113);
   h->SetBinError(3599,0.0554606);
   h->SetBinError(3600,0.05740717);
   h->SetBinError(3601,0.05195421);
   h->SetBinError(3602,0.04720638);
   h->SetBinError(3603,0.04339574);
   h->SetBinError(3604,0.04411308);
   h->SetBinError(3605,0.04039924);
   h->SetBinError(3606,0.04446741);
   h->SetBinError(3607,0.03881433);
   h->SetBinError(3608,0.03543248);
   h->SetBinError(3609,0.03758182);
   h->SetBinError(3610,0.03407786);
   h->SetBinError(3611,0.03016967);
   h->SetBinError(3612,0.02801183);
   h->SetBinError(3613,0.02627743);
   h->SetBinError(3614,0.02964494);
   h->SetBinError(3615,0.02744588);
   h->SetBinError(3616,0.01940717);
   h->SetBinError(3617,0.01252727);
   h->SetBinError(3618,0.02019962);
   h->SetBinError(3619,0.01940717);
   h->SetBinError(3620,0.01940717);
   h->SetBinError(3621,0.01771624);
   h->SetBinError(3622,0.01252727);
   h->SetBinError(3623,0.01372294);
   h->SetBinError(3624,0.01120473);
   h->SetBinError(3625,0.009703583);
   h->SetBinError(3626,0.009703583);
   h->SetBinError(3627,0.009703583);
   h->SetBinError(3628,0.01120473);
   h->SetBinError(3629,0.007922943);
   h->SetBinError(3630,0.007922943);
   h->SetBinError(3632,0.007922943);
   h->SetBinError(3633,0.005602366);
   h->SetBinError(3634,0.005602366);
   h->SetBinError(3637,0.007922943);
   h->SetBinError(3639,0.005602366);
   h->SetBinError(3681,0.005602366);
   h->SetBinError(3682,0.02505454);
   h->SetBinError(3683,0.03921657);
   h->SetBinError(3684,0.05344317);
   h->SetBinError(3685,0.07130648);
   h->SetBinError(3686,0.0697489);
   h->SetBinError(3687,0.07742624);
   h->SetBinError(3688,0.07681578);
   h->SetBinError(3689,0.07578741);
   h->SetBinError(3690,0.07942725);
   h->SetBinError(3691,0.07681578);
   h->SetBinError(3692,0.07578741);
   h->SetBinError(3693,0.07326045);
   h->SetBinError(3694,0.0770198);
   h->SetBinError(3695,0.07152623);
   h->SetBinError(3696,0.07390029);
   h->SetBinError(3697,0.06792508);
   h->SetBinError(3698,0.06605093);
   h->SetBinError(3699,0.05849042);
   h->SetBinError(3700,0.06188016);
   h->SetBinError(3701,0.06162603);
   h->SetBinError(3702,0.05630309);
   h->SetBinError(3703,0.04979492);
   h->SetBinError(3704,0.0488403);
   h->SetBinError(3705,0.04851792);
   h->SetBinError(3706,0.04551384);
   h->SetBinError(3707,0.04266635);
   h->SetBinError(3708,0.04116882);
   h->SetBinError(3709,0.03407786);
   h->SetBinError(3710,0.03630748);
   h->SetBinError(3711,0.03169177);
   h->SetBinError(3712,0.03266713);
   h->SetBinError(3713,0.03119266);
   h->SetBinError(3714,0.02801183);
   h->SetBinError(3715,0.03169177);
   h->SetBinError(3716,0.02744588);
   h->SetBinError(3717,0.02442015);
   h->SetBinError(3718,0.02169787);
   h->SetBinError(3719,0.01940717);
   h->SetBinError(3720,0.02169787);
   h->SetBinError(3721,0.02309915);
   h->SetBinError(3722,0.01584589);
   h->SetBinError(3723,0.01482247);
   h->SetBinError(3724,0.009703583);
   h->SetBinError(3725,0.01771624);
   h->SetBinError(3726,0.01252727);
   h->SetBinError(3727,0.009703583);
   h->SetBinError(3728,0.01120473);
   h->SetBinError(3729,0.005602366);
   h->SetBinError(3730,0.005602366);
   h->SetBinError(3731,0.007922943);
   h->SetBinError(3733,0.007922943);
   h->SetBinError(3736,0.005602366);
   h->SetBinError(3737,0.007922943);
   h->SetBinError(3739,0.005602366);
   h->SetBinError(3784,0.02856658);
   h->SetBinError(3785,0.04266635);
   h->SetBinError(3786,0.05460511);
   h->SetBinError(3787,0.06313546);
   h->SetBinError(3788,0.07283076);
   h->SetBinError(3789,0.07661121);
   h->SetBinError(3790,0.07762867);
   h->SetBinError(3791,0.07516363);
   h->SetBinError(3792,0.07516363);
   h->SetBinError(3793,0.07661121);
   h->SetBinError(3794,0.07516363);
   h->SetBinError(3795,0.07283076);
   h->SetBinError(3796,0.0672284);
   h->SetBinError(3797,0.06815573);
   h->SetBinError(3798,0.06162603);
   h->SetBinError(3799,0.0686147);
   h->SetBinError(3800,0.06929745);
   h->SetBinError(3801,0.06263636);
   h->SetBinError(3802,0.06085728);
   h->SetBinError(3803,0.05740717);
   h->SetBinError(3804,0.05460511);
   h->SetBinError(3805,0.05402727);
   h->SetBinError(3806,0.04916057);
   h->SetBinError(3807,0.04947876);
   h->SetBinError(3808,0.04753766);
   h->SetBinError(3809,0.04266635);
   h->SetBinError(3810,0.04192427);
   h->SetBinError(3811,0.04375588);
   h->SetBinError(3812,0.03587265);
   h->SetBinError(3813,0.03453531);
   h->SetBinError(3814,0.03068542);
   h->SetBinError(3815,0.03218314);
   h->SetBinError(3816,0.02856658);
   h->SetBinError(3817,0.02567327);
   h->SetBinError(3818,0.02567327);
   h->SetBinError(3819,0.02744588);
   h->SetBinError(3820,0.02505454);
   h->SetBinError(3821,0.0168071);
   h->SetBinError(3822,0.02240947);
   h->SetBinError(3823,0.02096214);
   h->SetBinError(3824,0.01584589);
   h->SetBinError(3825,0.009703583);
   h->SetBinError(3826,0.01482247);
   h->SetBinError(3827,0.005602366);
   h->SetBinError(3828,0.009703583);
   h->SetBinError(3829,0.007922943);
   h->SetBinError(3830,0.007922943);
   h->SetBinError(3831,0.009703583);
   h->SetBinError(3832,0.01584589);
   h->SetBinError(3835,0.005602366);
   h->SetBinError(3836,0.007922943);
   h->SetBinError(3837,0.005602366);
   h->SetBinError(3885,0.009703583);
   h->SetBinError(3886,0.02744588);
   h->SetBinError(3887,0.04653675);
   h->SetBinError(3888,0.05373601);
   h->SetBinError(3889,0.06288641);
   h->SetBinError(3890,0.07390029);
   h->SetBinError(3891,0.07640609);
   h->SetBinError(3892,0.07742624);
   h->SetBinError(3893,0.07432379);
   h->SetBinError(3894,0.07843313);
   h->SetBinError(3895,0.07411234);
   h->SetBinError(3896,0.0800178);
   h->SetBinError(3897,0.07304592);
   h->SetBinError(3898,0.07108606);
   h->SetBinError(3899,0.06699456);
   h->SetBinError(3900,0.06792508);
   h->SetBinError(3901,0.06929745);
   h->SetBinError(3902,0.06907061);
   h->SetBinError(3903,0.06460964);
   h->SetBinError(3904,0.05955397);
   h->SetBinError(3905,0.05630309);
   h->SetBinError(3906,0.05402727);
   h->SetBinError(3907,0.0522554);
   h->SetBinError(3908,0.05255486);
   h->SetBinError(3909,0.05010909);
   h->SetBinError(3910,0.04653675);
   h->SetBinError(3911,0.04339574);
   h->SetBinError(3912,0.04116882);
   h->SetBinError(3913,0.03961471);
   h->SetBinError(3914,0.03218314);
   h->SetBinError(3915,0.03716189);
   h->SetBinError(3916,0.03587265);
   h->SetBinError(3917,0.03016967);
   h->SetBinError(3918,0.02911075);
   h->SetBinError(3919,0.02376883);
   h->SetBinError(3920,0.02627743);
   h->SetBinError(3921,0.02627743);
   h->SetBinError(3922,0.02376883);
   h->SetBinError(3923,0.01771624);
   h->SetBinError(3924,0.0168071);
   h->SetBinError(3925,0.02019962);
   h->SetBinError(3926,0.01372294);
   h->SetBinError(3927,0.01584589);
   h->SetBinError(3928,0.02019962);
   h->SetBinError(3929,0.01120473);
   h->SetBinError(3930,0.009703583);
   h->SetBinError(3931,0.007922943);
   h->SetBinError(3932,0.007922943);
   h->SetBinError(3933,0.009703583);
   h->SetBinError(3934,0.009703583);
   h->SetBinError(3935,0.005602366);
   h->SetBinError(3936,0.005602366);
   h->SetBinError(3940,0.005602366);
   h->SetBinError(3987,0.007922943);
   h->SetBinError(3988,0.02686801);
   h->SetBinError(3989,0.0461983);
   h->SetBinError(3990,0.05795133);
   h->SetBinError(3991,0.06907061);
   h->SetBinError(3992,0.07347435);
   h->SetBinError(3993,0.07453464);
   h->SetBinError(3994,0.07762867);
   h->SetBinError(3995,0.08099247);
   h->SetBinError(3996,0.07742624);
   h->SetBinError(3997,0.07783056);
   h->SetBinError(3998,0.07453464);
   h->SetBinError(3999,0.0759942);
   h->SetBinError(4000,0.07537213);
   h->SetBinError(4001,0.07411234);
   h->SetBinError(4002,0.0683856);
   h->SetBinError(4003,0.0697489);
   h->SetBinError(4004,0.06533426);
   h->SetBinError(4005,0.06652442);
   h->SetBinError(4006,0.06238531);
   h->SetBinError(4007,0.06007869);
   h->SetBinError(4008,0.05314871);
   h->SetBinError(4009,0.05373601);
   h->SetBinError(4010,0.05574284);
   h->SetBinError(4011,0.04339574);
   h->SetBinError(4012,0.04786664);
   h->SetBinError(4013,0.04078584);
   h->SetBinError(4014,0.03673717);
   h->SetBinError(4015,0.03840789);
   h->SetBinError(4016,0.03881433);
   h->SetBinError(4017,0.03758182);
   h->SetBinError(4018,0.03266713);
   h->SetBinError(4019,0.03169177);
   h->SetBinError(4020,0.02964494);
   h->SetBinError(4021,0.02801183);
   h->SetBinError(4022,0.02627743);
   h->SetBinError(4023,0.02240947);
   h->SetBinError(4024,0.02627743);
   h->SetBinError(4025,0.02096214);
   h->SetBinError(4026,0.01482247);
   h->SetBinError(4027,0.01771624);
   h->SetBinError(4028,0.01120473);
   h->SetBinError(4029,0.01482247);
   h->SetBinError(4030,0.01372294);
   h->SetBinError(4031,0.01120473);
   h->SetBinError(4032,0.009703583);
   h->SetBinError(4033,0.007922943);
   h->SetBinError(4034,0.007922943);
   h->SetBinError(4035,0.007922943);
   h->SetBinError(4036,0.01372294);
   h->SetBinError(4038,0.007922943);
   h->SetBinError(4089,0.01120473);
   h->SetBinError(4090,0.03016967);
   h->SetBinError(4091,0.04266635);
   h->SetBinError(4092,0.0582215);
   h->SetBinError(4093,0.06605093);
   h->SetBinError(4094,0.07474489);
   h->SetBinError(4095,0.08214682);
   h->SetBinError(4096,0.08176385);
   h->SetBinError(4097,0.08060402);
   h->SetBinError(4098,0.07863296);
   h->SetBinError(4099,0.07742624);
   h->SetBinError(4100,0.08060402);
   h->SetBinError(4101,0.07495455);
   h->SetBinError(4102,0.07783056);
   h->SetBinError(4103,0.07019745);
   h->SetBinError(4104,0.06460964);
   h->SetBinError(4105,0.07537213);
   h->SetBinError(4106,0.06792508);
   h->SetBinError(4107,0.06412201);
   h->SetBinError(4108,0.05285262);
   h->SetBinError(4109,0.05713315);
   h->SetBinError(4110,0.06059886);
   h->SetBinError(4111,0.04979492);
   h->SetBinError(4112,0.05314871);
   h->SetBinError(4113,0.04446741);
   h->SetBinError(4114,0.04720638);
   h->SetBinError(4115,0.04947876);
   h->SetBinError(4116,0.04303259);
   h->SetBinError(4117,0.03453531);
   h->SetBinError(4118,0.03673717);
   h->SetBinError(4119,0.0336142);
   h->SetBinError(4120,0.03218314);
   h->SetBinError(4121,0.02801183);
   h->SetBinError(4122,0.03016967);
   h->SetBinError(4123,0.02240947);
   h->SetBinError(4124,0.02309915);
   h->SetBinError(4125,0.02442015);
   h->SetBinError(4126,0.02169787);
   h->SetBinError(4127,0.02169787);
   h->SetBinError(4128,0.02019962);
   h->SetBinError(4129,0.02096214);
   h->SetBinError(4130,0.0168071);
   h->SetBinError(4131,0.01771624);
   h->SetBinError(4132,0.009703583);
   h->SetBinError(4133,0.007922943);
   h->SetBinError(4134,0.007922943);
   h->SetBinError(4135,0.01120473);
   h->SetBinError(4136,0.007922943);
   h->SetBinError(4137,0.007922943);
   h->SetBinError(4138,0.009703583);
   h->SetBinError(4140,0.005602366);
   h->SetBinError(4141,0.005602366);
   h->SetBinError(4145,0.005602366);
   h->SetBinError(4149,0.005602366);
   h->SetBinError(4191,0.009703583);
   h->SetBinError(4192,0.03673717);
   h->SetBinError(4193,0.04687276);
   h->SetBinError(4194,0.06436629);
   h->SetBinError(4195,0.06628809);
   h->SetBinError(4196,0.07661121);
   h->SetBinError(4197,0.07722329);
   h->SetBinError(4198,0.08176385);
   h->SetBinError(4199,0.08496409);
   h->SetBinError(4200,0.081186);
   h->SetBinError(4201,0.08366117);
   h->SetBinError(4202,0.07863296);
   h->SetBinError(4203,0.07681578);
   h->SetBinError(4204,0.08060402);
   h->SetBinError(4205,0.07495455);
   h->SetBinError(4206,0.07283076);
   h->SetBinError(4207,0.06884303);
   h->SetBinError(4208,0.0667599);
   h->SetBinError(4209,0.06213325);
   h->SetBinError(4210,0.06907061);
   h->SetBinError(4211,0.0582215);
   h->SetBinError(4212,0.05574284);
   h->SetBinError(4213,0.05574284);
   h->SetBinError(4214,0.05344317);
   h->SetBinError(4215,0.04687276);
   h->SetBinError(4216,0.04303259);
   h->SetBinError(4217,0.04229694);
   h->SetBinError(4218,0.03921657);
   h->SetBinError(4219,0.04192427);
   h->SetBinError(4220,0.03407786);
   h->SetBinError(4221,0.03673717);
   h->SetBinError(4222,0.03314405);
   h->SetBinError(4223,0.03498677);
   h->SetBinError(4224,0.03016967);
   h->SetBinError(4225,0.02686801);
   h->SetBinError(4226,0.02169787);
   h->SetBinError(4227,0.02169787);
   h->SetBinError(4228,0.0168071);
   h->SetBinError(4229,0.02096214);
   h->SetBinError(4230,0.01858095);
   h->SetBinError(4231,0.0168071);
   h->SetBinError(4232,0.01584589);
   h->SetBinError(4233,0.01584589);
   h->SetBinError(4234,0.01372294);
   h->SetBinError(4235,0.009703583);
   h->SetBinError(4236,0.009703583);
   h->SetBinError(4237,0.01120473);
   h->SetBinError(4239,0.005602366);
   h->SetBinError(4241,0.005602366);
   h->SetBinError(4242,0.005602366);
   h->SetBinError(4293,0.005602366);
   h->SetBinError(4294,0.03016967);
   h->SetBinError(4295,0.05134654);
   h->SetBinError(4296,0.06213325);
   h->SetBinError(4297,0.07042065);
   h->SetBinError(4298,0.08309652);
   h->SetBinError(4299,0.07261497);
   h->SetBinError(4300,0.08459388);
   h->SetBinError(4301,0.08060402);
   h->SetBinError(4302,0.08195556);
   h->SetBinError(4303,0.07962459);
   h->SetBinError(4304,0.07762867);
   h->SetBinError(4305,0.07681578);
   h->SetBinError(4306,0.07722329);
   h->SetBinError(4307,0.0697489);
   h->SetBinError(4308,0.07086495);
   h->SetBinError(4309,0.0697489);
   h->SetBinError(4310,0.07064315);
   h->SetBinError(4311,0.06162603);
   h->SetBinError(4312,0.0598169);
   h->SetBinError(4313,0.05685781);
   h->SetBinError(4314,0.05373601);
   h->SetBinError(4315,0.05460511);
   h->SetBinError(4316,0.05685781);
   h->SetBinError(4317,0.04446741);
   h->SetBinError(4318,0.04446741);
   h->SetBinError(4319,0.0400089);
   h->SetBinError(4320,0.04375588);
   h->SetBinError(4321,0.04039924);
   h->SetBinError(4322,0.03716189);
   h->SetBinError(4323,0.03961471);
   h->SetBinError(4324,0.03498677);
   h->SetBinError(4325,0.02801183);
   h->SetBinError(4326,0.0336142);
   h->SetBinError(4327,0.02505454);
   h->SetBinError(4328,0.02376883);
   h->SetBinError(4329,0.02169787);
   h->SetBinError(4330,0.0168071);
   h->SetBinError(4331,0.01120473);
   h->SetBinError(4332,0.01482247);
   h->SetBinError(4333,0.009703583);
   h->SetBinError(4334,0.01120473);
   h->SetBinError(4335,0.01252727);
   h->SetBinError(4336,0.007922943);
   h->SetBinError(4337,0.007922943);
   h->SetBinError(4338,0.01120473);
   h->SetBinError(4340,0.005602366);
   h->SetBinError(4341,0.005602366);
   h->SetBinError(4342,0.007922943);
   h->SetBinError(4395,0.01252727);
   h->SetBinError(4396,0.0379971);
   h->SetBinError(4397,0.05103999);
   h->SetBinError(4398,0.06509362);
   h->SetBinError(4399,0.07042065);
   h->SetBinError(4400,0.08309652);
   h->SetBinError(4401,0.08176385);
   h->SetBinError(4402,0.08290745);
   h->SetBinError(4403,0.08021368);
   h->SetBinError(4404,0.0864291);
   h->SetBinError(4405,0.08440816);
   h->SetBinError(4406,0.08157169);
   h->SetBinError(4407,0.07453464);
   h->SetBinError(4408,0.07578741);
   h->SetBinError(4409,0.07432379);
   h->SetBinError(4410,0.07537213);
   h->SetBinError(4411,0.07239853);
   h->SetBinError(4412,0.06059886);
   h->SetBinError(4413,0.06509362);
   h->SetBinError(4414,0.06059886);
   h->SetBinError(4415,0.06033933);
   h->SetBinError(4416,0.05685781);
   h->SetBinError(4417,0.05713315);
   h->SetBinError(4418,0.05285262);
   h->SetBinError(4419,0.05344317);
   h->SetBinError(4420,0.04916057);
   h->SetBinError(4421,0.04687276);
   h->SetBinError(4422,0.04116882);
   h->SetBinError(4423,0.03630748);
   h->SetBinError(4424,0.03266713);
   h->SetBinError(4425,0.03543248);
   h->SetBinError(4426,0.03169177);
   h->SetBinError(4427,0.02567327);
   h->SetBinError(4428,0.02505454);
   h->SetBinError(4429,0.02505454);
   h->SetBinError(4430,0.02442015);
   h->SetBinError(4431,0.0168071);
   h->SetBinError(4432,0.02240947);
   h->SetBinError(4433,0.01584589);
   h->SetBinError(4434,0.01252727);
   h->SetBinError(4435,0.01482247);
   h->SetBinError(4436,0.01252727);
   h->SetBinError(4437,0.005602366);
   h->SetBinError(4438,0.007922943);
   h->SetBinError(4439,0.009703583);
   h->SetBinError(4440,0.009703583);
   h->SetBinError(4441,0.005602366);
   h->SetBinError(4442,0.009703583);
   h->SetBinError(4444,0.005602366);
   h->SetBinError(4497,0.01482247);
   h->SetBinError(4498,0.03218314);
   h->SetBinError(4499,0.05134654);
   h->SetBinError(4500,0.06412201);
   h->SetBinError(4501,0.07261497);
   h->SetBinError(4502,0.08137907);
   h->SetBinError(4503,0.08347338);
   h->SetBinError(4504,0.08769091);
   h->SetBinError(4505,0.0853327);
   h->SetBinError(4506,0.08176385);
   h->SetBinError(4507,0.08422204);
   h->SetBinError(4508,0.08679149);
   h->SetBinError(4509,0.07982143);
   h->SetBinError(4510,0.08157169);
   h->SetBinError(4511,0.07108606);
   h->SetBinError(4512,0.0697489);
   h->SetBinError(4513,0.07283076);
   h->SetBinError(4514,0.07019745);
   h->SetBinError(4515,0.06628809);
   h->SetBinError(4516,0.06059886);
   h->SetBinError(4517,0.05740717);
   h->SetBinError(4518,0.05255486);
   h->SetBinError(4519,0.04851792);
   h->SetBinError(4520,0.04786664);
   h->SetBinError(4521,0.05165127);
   h->SetBinError(4522,0.04375588);
   h->SetBinError(4523,0.04229694);
   h->SetBinError(4524,0.04266635);
   h->SetBinError(4525,0.03921657);
   h->SetBinError(4526,0.03218314);
   h->SetBinError(4527,0.03119266);
   h->SetBinError(4528,0.02442015);
   h->SetBinError(4529,0.02801183);
   h->SetBinError(4530,0.02376883);
   h->SetBinError(4531,0.03016967);
   h->SetBinError(4532,0.02096214);
   h->SetBinError(4533,0.02096214);
   h->SetBinError(4534,0.01584589);
   h->SetBinError(4535,0.01372294);
   h->SetBinError(4536,0.01584589);
   h->SetBinError(4537,0.01120473);
   h->SetBinError(4538,0.01372294);
   h->SetBinError(4539,0.01120473);
   h->SetBinError(4540,0.01120473);
   h->SetBinError(4541,0.007922943);
   h->SetBinError(4542,0.005602366);
   h->SetBinError(4544,0.007922943);
   h->SetBinError(4548,0.005602366);
   h->SetBinError(4599,0.007922943);
   h->SetBinError(4600,0.03881433);
   h->SetBinError(4601,0.05740717);
   h->SetBinError(4602,0.06699456);
   h->SetBinError(4603,0.07218144);
   h->SetBinError(4604,0.07922943);
   h->SetBinError(4605,0.08661048);
   h->SetBinError(4606,0.08911109);
   h->SetBinError(4607,0.08366117);
   h->SetBinError(4608,0.07962459);
   h->SetBinError(4609,0.08328516);
   h->SetBinError(4610,0.08099247);
   h->SetBinError(4611,0.0790311);
   h->SetBinError(4612,0.0770198);
   h->SetBinError(4613,0.07620042);
   h->SetBinError(4614,0.07019745);
   h->SetBinError(4615,0.07283076);
   h->SetBinError(4616,0.06997353);
   h->SetBinError(4617,0.06460964);
   h->SetBinError(4618,0.06033933);
   h->SetBinError(4619,0.0582215);
   h->SetBinError(4620,0.05195421);
   h->SetBinError(4621,0.05402727);
   h->SetBinError(4622,0.04720638);
   h->SetBinError(4623,0.05010909);
   h->SetBinError(4624,0.0488403);
   h->SetBinError(4625,0.04078584);
   h->SetBinError(4626,0.03961471);
   h->SetBinError(4627,0.03716189);
   h->SetBinError(4628,0.03543248);
   h->SetBinError(4629,0.03016967);
   h->SetBinError(4630,0.02911075);
   h->SetBinError(4631,0.03119266);
   h->SetBinError(4632,0.02801183);
   h->SetBinError(4633,0.02442015);
   h->SetBinError(4634,0.01940717);
   h->SetBinError(4635,0.01252727);
   h->SetBinError(4636,0.01858095);
   h->SetBinError(4637,0.01584589);
   h->SetBinError(4638,0.01372294);
   h->SetBinError(4639,0.01120473);
   h->SetBinError(4640,0.007922943);
   h->SetBinError(4641,0.009703583);
   h->SetBinError(4642,0.007922943);
   h->SetBinError(4645,0.005602366);
   h->SetBinError(4647,0.005602366);
   h->SetBinError(4648,0.005602366);
   h->SetBinError(4701,0.009703583);
   h->SetBinError(4702,0.0379971);
   h->SetBinError(4703,0.05740717);
   h->SetBinError(4704,0.06792508);
   h->SetBinError(4705,0.06952354);
   h->SetBinError(4706,0.07942725);
   h->SetBinError(4707,0.08060402);
   h->SetBinError(4708,0.08195556);
   h->SetBinError(4709,0.08733225);
   h->SetBinError(4710,0.08384854);
   h->SetBinError(4711,0.08384854);
   h->SetBinError(4712,0.08733225);
   h->SetBinError(4713,0.07640609);
   h->SetBinError(4714,0.08233763);
   h->SetBinError(4715,0.07823279);
   h->SetBinError(4716,0.07411234);
   h->SetBinError(4717,0.06792508);
   h->SetBinError(4718,0.06412201);
   h->SetBinError(4719,0.06460964);
   h->SetBinError(4720,0.05849042);
   h->SetBinError(4721,0.05795133);
   h->SetBinError(4722,0.05955397);
   h->SetBinError(4723,0.0504213);
   h->SetBinError(4724,0.0522554);
   h->SetBinError(4725,0.04653675);
   h->SetBinError(4726,0.04551384);
   h->SetBinError(4727,0.04078584);
   h->SetBinError(4728,0.03673717);
   h->SetBinError(4729,0.03314405);
   h->SetBinError(4730,0.03498677);
   h->SetBinError(4731,0.03119266);
   h->SetBinError(4732,0.03169177);
   h->SetBinError(4733,0.02686801);
   h->SetBinError(4734,0.02744588);
   h->SetBinError(4735,0.01940717);
   h->SetBinError(4736,0.01940717);
   h->SetBinError(4737,0.01858095);
   h->SetBinError(4738,0.01940717);
   h->SetBinError(4739,0.01120473);
   h->SetBinError(4740,0.005602366);
   h->SetBinError(4741,0.009703583);
   h->SetBinError(4742,0.005602366);
   h->SetBinError(4743,0.009703583);
   h->SetBinError(4744,0.005602366);
   h->SetBinError(4745,0.005602366);
   h->SetBinError(4746,0.005602366);
   h->SetBinError(4748,0.005602366);
   h->SetBinError(4803,0.01584589);
   h->SetBinError(4804,0.04446741);
   h->SetBinError(4805,0.0582215);
   h->SetBinError(4806,0.07042065);
   h->SetBinError(4807,0.0790311);
   h->SetBinError(4808,0.07823279);
   h->SetBinError(4809,0.08496409);
   h->SetBinError(4810,0.08840385);
   h->SetBinError(4811,0.08769091);
   h->SetBinError(4812,0.09171469);
   h->SetBinError(4813,0.08440816);
   h->SetBinError(4814,0.0770198);
   h->SetBinError(4815,0.07823279);
   h->SetBinError(4816,0.07261497);
   h->SetBinError(4817,0.07453464);
   h->SetBinError(4818,0.07042065);
   h->SetBinError(4819,0.0719637);
   h->SetBinError(4820,0.06557402);
   h->SetBinError(4821,0.06387681);
   h->SetBinError(4822,0.06085728);
   h->SetBinError(4823,0.05402727);
   h->SetBinError(4824,0.05373601);
   h->SetBinError(4825,0.05602366);
   h->SetBinError(4826,0.04720638);
   h->SetBinError(4827,0.04446741);
   h->SetBinError(4828,0.04653675);
   h->SetBinError(4829,0.04039924);
   h->SetBinError(4830,0.03673717);
   h->SetBinError(4831,0.03218314);
   h->SetBinError(4832,0.03453531);
   h->SetBinError(4833,0.02442015);
   h->SetBinError(4834,0.03218314);
   h->SetBinError(4835,0.02376883);
   h->SetBinError(4836,0.02505454);
   h->SetBinError(4837,0.02240947);
   h->SetBinError(4838,0.0168071);
   h->SetBinError(4839,0.01372294);
   h->SetBinError(4840,0.01252727);
   h->SetBinError(4841,0.01252727);
   h->SetBinError(4842,0.01252727);
   h->SetBinError(4843,0.009703583);
   h->SetBinError(4845,0.007922943);
   h->SetBinError(4847,0.005602366);
   h->SetBinError(4905,0.01120473);
   h->SetBinError(4906,0.03543248);
   h->SetBinError(4907,0.05767989);
   h->SetBinError(4908,0.0658129);
   h->SetBinError(4909,0.07558006);
   h->SetBinError(4910,0.0800178);
   h->SetBinError(4911,0.0800178);
   h->SetBinError(4912,0.08440816);
   h->SetBinError(4913,0.08928703);
   h->SetBinError(4914,0.08309652);
   h->SetBinError(4915,0.08769091);
   h->SetBinError(4916,0.0851486);
   h->SetBinError(4917,0.08176385);
   h->SetBinError(4918,0.0790311);
   h->SetBinError(4919,0.07883228);
   h->SetBinError(4920,0.07326045);
   h->SetBinError(4921,0.06997353);
   h->SetBinError(4922,0.06699456);
   h->SetBinError(4923,0.06288641);
   h->SetBinError(4924,0.06188016);
   h->SetBinError(4925,0.06033933);
   h->SetBinError(4926,0.0554606);
   h->SetBinError(4927,0.05195421);
   h->SetBinError(4928,0.05103999);
   h->SetBinError(4929,0.05073159);
   h->SetBinError(4930,0.03758182);
   h->SetBinError(4931,0.0400089);
   h->SetBinError(4932,0.03498677);
   h->SetBinError(4933,0.03840789);
   h->SetBinError(4934,0.03119266);
   h->SetBinError(4935,0.02627743);
   h->SetBinError(4936,0.02856658);
   h->SetBinError(4937,0.02309915);
   h->SetBinError(4938,0.02309915);
   h->SetBinError(4939,0.02096214);
   h->SetBinError(4940,0.01771624);
   h->SetBinError(4941,0.01482247);
   h->SetBinError(4942,0.01120473);
   h->SetBinError(4943,0.007922943);
   h->SetBinError(4944,0.01252727);
   h->SetBinError(4945,0.005602366);
   h->SetBinError(4951,0.005602366);
   h->SetBinError(5007,0.01584589);
   h->SetBinError(5008,0.03716189);
   h->SetBinError(5009,0.0582215);
   h->SetBinError(5010,0.0683856);
   h->SetBinError(5011,0.07883228);
   h->SetBinError(5012,0.08569973);
   h->SetBinError(5013,0.08384854);
   h->SetBinError(5014,0.08328516);
   h->SetBinError(5015,0.08786968);
   h->SetBinError(5016,0.08551641);
   h->SetBinError(5017,0.08697212);
   h->SetBinError(5018,0.07843313);
   h->SetBinError(5019,0.07722329);
   h->SetBinError(5020,0.07578741);
   h->SetBinError(5021,0.07304592);
   h->SetBinError(5022,0.06769365);
   h->SetBinError(5023,0.07239853);
   h->SetBinError(5024,0.0686147);
   h->SetBinError(5025,0.05902459);
   h->SetBinError(5026,0.06238531);
   h->SetBinError(5027,0.0582215);
   h->SetBinError(5028,0.05103999);
   h->SetBinError(5029,0.04786664);
   h->SetBinError(5030,0.04266635);
   h->SetBinError(5031,0.04653675);
   h->SetBinError(5032,0.04411308);
   h->SetBinError(5033,0.0400089);
   h->SetBinError(5034,0.0379971);
   h->SetBinError(5035,0.03407786);
   h->SetBinError(5036,0.03119266);
   h->SetBinError(5037,0.02964494);
   h->SetBinError(5038,0.0168071);
   h->SetBinError(5039,0.01858095);
   h->SetBinError(5040,0.02169787);
   h->SetBinError(5041,0.01771624);
   h->SetBinError(5042,0.01771624);
   h->SetBinError(5043,0.01372294);
   h->SetBinError(5044,0.01482247);
   h->SetBinError(5045,0.01372294);
   h->SetBinError(5046,0.005602366);
   h->SetBinError(5050,0.005602366);
   h->SetBinError(5109,0.01584589);
   h->SetBinError(5110,0.03840789);
   h->SetBinError(5111,0.05658113);
   h->SetBinError(5112,0.06387681);
   h->SetBinError(5113,0.0770198);
   h->SetBinError(5114,0.08679149);
   h->SetBinError(5115,0.08679149);
   h->SetBinError(5116,0.08624734);
   h->SetBinError(5117,0.08366117);
   h->SetBinError(5118,0.08697212);
   h->SetBinError(5119,0.08624734);
   h->SetBinError(5120,0.08328516);
   h->SetBinError(5121,0.07558006);
   h->SetBinError(5122,0.07411234);
   h->SetBinError(5123,0.07283076);
   h->SetBinError(5124,0.07064315);
   h->SetBinError(5125,0.06628809);
   h->SetBinError(5126,0.06509362);
   h->SetBinError(5127,0.06162603);
   h->SetBinError(5128,0.0554606);
   h->SetBinError(5129,0.05165127);
   h->SetBinError(5130,0.04947876);
   h->SetBinError(5131,0.05103999);
   h->SetBinError(5132,0.04851792);
   h->SetBinError(5133,0.04720638);
   h->SetBinError(5134,0.03961471);
   h->SetBinError(5135,0.03543248);
   h->SetBinError(5136,0.03119266);
   h->SetBinError(5137,0.03169177);
   h->SetBinError(5138,0.02686801);
   h->SetBinError(5139,0.02627743);
   h->SetBinError(5140,0.02240947);
   h->SetBinError(5141,0.01771624);
   h->SetBinError(5142,0.01120473);
   h->SetBinError(5143,0.01584589);
   h->SetBinError(5144,0.01252727);
   h->SetBinError(5145,0.01372294);
   h->SetBinError(5146,0.01120473);
   h->SetBinError(5147,0.007922943);
   h->SetBinError(5148,0.005602366);
   h->SetBinError(5149,0.005602366);
   h->SetBinError(5152,0.005602366);
   h->SetBinError(5211,0.01858095);
   h->SetBinError(5212,0.03673717);
   h->SetBinError(5213,0.05489176);
   h->SetBinError(5214,0.06952354);
   h->SetBinError(5215,0.07883228);
   h->SetBinError(5216,0.08233763);
   h->SetBinError(5217,0.08661048);
   h->SetBinError(5218,0.0840355);
   h->SetBinError(5219,0.08661048);
   h->SetBinError(5220,0.0840355);
   h->SetBinError(5221,0.08252801);
   h->SetBinError(5222,0.08195556);
   h->SetBinError(5223,0.07620042);
   h->SetBinError(5224,0.07783056);
   h->SetBinError(5225,0.07304592);
   h->SetBinError(5226,0.07304592);
   h->SetBinError(5227,0.0683856);
   h->SetBinError(5228,0.06238531);
   h->SetBinError(5229,0.06213325);
   h->SetBinError(5230,0.05658113);
   h->SetBinError(5231,0.05740717);
   h->SetBinError(5232,0.05134654);
   h->SetBinError(5233,0.04786664);
   h->SetBinError(5234,0.04375588);
   h->SetBinError(5235,0.04753766);
   h->SetBinError(5236,0.03407786);
   h->SetBinError(5237,0.0379971);
   h->SetBinError(5238,0.02856658);
   h->SetBinError(5239,0.02801183);
   h->SetBinError(5240,0.02309915);
   h->SetBinError(5241,0.02240947);
   h->SetBinError(5242,0.01940717);
   h->SetBinError(5243,0.02169787);
   h->SetBinError(5244,0.02096214);
   h->SetBinError(5245,0.009703583);
   h->SetBinError(5246,0.01252727);
   h->SetBinError(5247,0.007922943);
   h->SetBinError(5248,0.005602366);
   h->SetBinError(5250,0.007922943);
   h->SetBinError(5251,0.005602366);
   h->SetBinError(5313,0.01940717);
   h->SetBinError(5314,0.04116882);
   h->SetBinError(5315,0.05795133);
   h->SetBinError(5316,0.06746143);
   h->SetBinError(5317,0.08290745);
   h->SetBinError(5318,0.08137907);
   h->SetBinError(5319,0.08679149);
   h->SetBinError(5320,0.08422204);
   h->SetBinError(5321,0.08040909);
   h->SetBinError(5322,0.08496409);
   h->SetBinError(5323,0.08021368);
   h->SetBinError(5324,0.07823279);
   h->SetBinError(5325,0.07495455);
   h->SetBinError(5326,0.06792508);
   h->SetBinError(5327,0.07108606);
   h->SetBinError(5328,0.0667599);
   h->SetBinError(5329,0.06815573);
   h->SetBinError(5330,0.05875811);
   h->SetBinError(5331,0.05574284);
   h->SetBinError(5332,0.05460511);
   h->SetBinError(5333,0.0522554);
   h->SetBinError(5334,0.04653675);
   h->SetBinError(5335,0.04266635);
   h->SetBinError(5336,0.04078584);
   h->SetBinError(5337,0.0400089);
   h->SetBinError(5338,0.03630748);
   h->SetBinError(5339,0.03068542);
   h->SetBinError(5340,0.03407786);
   h->SetBinError(5341,0.02505454);
   h->SetBinError(5342,0.02505454);
   h->SetBinError(5343,0.02019962);
   h->SetBinError(5344,0.02019962);
   h->SetBinError(5345,0.01252727);
   h->SetBinError(5346,0.0168071);
   h->SetBinError(5347,0.007922943);
   h->SetBinError(5348,0.009703583);
   h->SetBinError(5349,0.009703583);
   h->SetBinError(5352,0.007922943);
   h->SetBinError(5415,0.01584589);
   h->SetBinError(5416,0.04116882);
   h->SetBinError(5417,0.06313546);
   h->SetBinError(5418,0.07261497);
   h->SetBinError(5419,0.0770198);
   h->SetBinError(5420,0.08233763);
   h->SetBinError(5421,0.081186);
   h->SetBinError(5422,0.08981277);
   h->SetBinError(5423,0.08569973);
   h->SetBinError(5424,0.08679149);
   h->SetBinError(5425,0.07742624);
   h->SetBinError(5426,0.07326045);
   h->SetBinError(5427,0.07620042);
   h->SetBinError(5428,0.07326045);
   h->SetBinError(5429,0.06952354);
   h->SetBinError(5430,0.06628809);
   h->SetBinError(5431,0.06699456);
   h->SetBinError(5432,0.05902459);
   h->SetBinError(5433,0.0598169);
   h->SetBinError(5434,0.05314871);
   h->SetBinError(5435,0.0504213);
   h->SetBinError(5436,0.04851792);
   h->SetBinError(5437,0.04154826);
   h->SetBinError(5438,0.04078584);
   h->SetBinError(5439,0.0336142);
   h->SetBinError(5440,0.03407786);
   h->SetBinError(5441,0.03068542);
   h->SetBinError(5442,0.02309915);
   h->SetBinError(5443,0.02169787);
   h->SetBinError(5444,0.01584589);
   h->SetBinError(5445,0.01858095);
   h->SetBinError(5446,0.0168071);
   h->SetBinError(5447,0.009703583);
   h->SetBinError(5448,0.009703583);
   h->SetBinError(5449,0.01120473);
   h->SetBinError(5450,0.007922943);
   h->SetBinError(5451,0.005602366);
   h->SetBinError(5517,0.02096214);
   h->SetBinError(5518,0.0400089);
   h->SetBinError(5519,0.0582215);
   h->SetBinError(5520,0.0683856);
   h->SetBinError(5521,0.0800178);
   h->SetBinError(5522,0.08233763);
   h->SetBinError(5523,0.08079848);
   h->SetBinError(5524,0.0851486);
   h->SetBinError(5525,0.08252801);
   h->SetBinError(5526,0.07962459);
   h->SetBinError(5527,0.07762867);
   h->SetBinError(5528,0.07474489);
   h->SetBinError(5529,0.07411234);
   h->SetBinError(5530,0.07326045);
   h->SetBinError(5531,0.06699456);
   h->SetBinError(5532,0.07218144);
   h->SetBinError(5533,0.06509362);
   h->SetBinError(5534,0.06263636);
   h->SetBinError(5535,0.05195421);
   h->SetBinError(5536,0.05344317);
   h->SetBinError(5537,0.04979492);
   h->SetBinError(5538,0.04339574);
   h->SetBinError(5539,0.04192427);
   h->SetBinError(5540,0.03169177);
   h->SetBinError(5541,0.03266713);
   h->SetBinError(5542,0.03314405);
   h->SetBinError(5543,0.02686801);
   h->SetBinError(5544,0.02856658);
   h->SetBinError(5545,0.01858095);
   h->SetBinError(5546,0.02096214);
   h->SetBinError(5547,0.01940717);
   h->SetBinError(5548,0.01372294);
   h->SetBinError(5549,0.01252727);
   h->SetBinError(5550,0.01252727);
   h->SetBinError(5551,0.005602366);
   h->SetBinError(5552,0.007922943);
   h->SetBinError(5619,0.01584589);
   h->SetBinError(5620,0.04229694);
   h->SetBinError(5621,0.06007869);
   h->SetBinError(5622,0.07495455);
   h->SetBinError(5623,0.07368763);
   h->SetBinError(5624,0.0851486);
   h->SetBinError(5625,0.08347338);
   h->SetBinError(5626,0.08384854);
   h->SetBinError(5627,0.08021368);
   h->SetBinError(5628,0.08309652);
   h->SetBinError(5629,0.0790311);
   h->SetBinError(5630,0.07390029);
   h->SetBinError(5631,0.06997353);
   h->SetBinError(5632,0.06652442);
   h->SetBinError(5633,0.06288641);
   h->SetBinError(5634,0.0658129);
   h->SetBinError(5635,0.05767989);
   h->SetBinError(5636,0.05314871);
   h->SetBinError(5637,0.05285262);
   h->SetBinError(5638,0.0504213);
   h->SetBinError(5639,0.04979492);
   h->SetBinError(5640,0.04551384);
   h->SetBinError(5641,0.0379971);
   h->SetBinError(5642,0.03453531);
   h->SetBinError(5643,0.03453531);
   h->SetBinError(5644,0.02627743);
   h->SetBinError(5645,0.02442015);
   h->SetBinError(5646,0.02376883);
   h->SetBinError(5647,0.01584589);
   h->SetBinError(5648,0.0168071);
   h->SetBinError(5649,0.01771624);
   h->SetBinError(5650,0.009703583);
   h->SetBinError(5651,0.01120473);
   h->SetBinError(5652,0.007922943);
   h->SetBinError(5655,0.007922943);
   h->SetBinError(5721,0.01482247);
   h->SetBinError(5722,0.04720638);
   h->SetBinError(5723,0.06288641);
   h->SetBinError(5724,0.07218144);
   h->SetBinError(5725,0.08040909);
   h->SetBinError(5726,0.07942725);
   h->SetBinError(5727,0.0759942);
   h->SetBinError(5728,0.08422204);
   h->SetBinError(5729,0.08271795);
   h->SetBinError(5730,0.07803194);
   h->SetBinError(5731,0.07722329);
   h->SetBinError(5732,0.07239853);
   h->SetBinError(5733,0.06746143);
   h->SetBinError(5734,0.06436629);
   h->SetBinError(5735,0.06363065);
   h->SetBinError(5736,0.06213325);
   h->SetBinError(5737,0.05767989);
   h->SetBinError(5738,0.05489176);
   h->SetBinError(5739,0.04753766);
   h->SetBinError(5740,0.04916057);
   h->SetBinError(5741,0.04481893);
   h->SetBinError(5742,0.03921657);
   h->SetBinError(5743,0.03630748);
   h->SetBinError(5744,0.02964494);
   h->SetBinError(5745,0.02801183);
   h->SetBinError(5746,0.02505454);
   h->SetBinError(5747,0.02505454);
   h->SetBinError(5748,0.02019962);
   h->SetBinError(5749,0.01252727);
   h->SetBinError(5750,0.01482247);
   h->SetBinError(5751,0.01372294);
   h->SetBinError(5752,0.01120473);
   h->SetBinError(5753,0.005602366);
   h->SetBinError(5754,0.005602366);
   h->SetBinError(5755,0.005602366);
   h->SetBinError(5823,0.01940717);
   h->SetBinError(5824,0.04192427);
   h->SetBinError(5825,0.05902459);
   h->SetBinError(5826,0.06952354);
   h->SetBinError(5827,0.07578741);
   h->SetBinError(5828,0.0790311);
   h->SetBinError(5829,0.08588265);
   h->SetBinError(5830,0.08347338);
   h->SetBinError(5831,0.07962459);
   h->SetBinError(5832,0.08214682);
   h->SetBinError(5833,0.08347338);
   h->SetBinError(5834,0.07130648);
   h->SetBinError(5835,0.06338354);
   h->SetBinError(5836,0.07042065);
   h->SetBinError(5837,0.06605093);
   h->SetBinError(5838,0.05849042);
   h->SetBinError(5839,0.05795133);
   h->SetBinError(5840,0.0504213);
   h->SetBinError(5841,0.0504213);
   h->SetBinError(5842,0.04551384);
   h->SetBinError(5843,0.04303259);
   h->SetBinError(5844,0.03407786);
   h->SetBinError(5845,0.0336142);
   h->SetBinError(5846,0.02686801);
   h->SetBinError(5847,0.02686801);
   h->SetBinError(5848,0.02169787);
   h->SetBinError(5849,0.02169787);
   h->SetBinError(5850,0.01120473);
   h->SetBinError(5851,0.01252727);
   h->SetBinError(5852,0.009703583);
   h->SetBinError(5853,0.01120473);
   h->SetBinError(5854,0.009703583);
   h->SetBinError(5855,0.005602366);
   h->SetBinError(5856,0.007922943);
   h->SetBinError(5925,0.02019962);
   h->SetBinError(5926,0.03840789);
   h->SetBinError(5927,0.06085728);
   h->SetBinError(5928,0.07558006);
   h->SetBinError(5929,0.07742624);
   h->SetBinError(5930,0.0770198);
   h->SetBinError(5931,0.08459388);
   h->SetBinError(5932,0.07962459);
   h->SetBinError(5933,0.07474489);
   h->SetBinError(5934,0.07283076);
   h->SetBinError(5935,0.07368763);
   h->SetBinError(5936,0.0717453);
   h->SetBinError(5937,0.0658129);
   h->SetBinError(5938,0.06509362);
   h->SetBinError(5939,0.06007869);
   h->SetBinError(5940,0.06162603);
   h->SetBinError(5941,0.05875811);
   h->SetBinError(5942,0.04585735);
   h->SetBinError(5943,0.04687276);
   h->SetBinError(5944,0.04585735);
   h->SetBinError(5945,0.03453531);
   h->SetBinError(5946,0.03630748);
   h->SetBinError(5947,0.02856658);
   h->SetBinError(5948,0.03169177);
   h->SetBinError(5949,0.02505454);
   h->SetBinError(5950,0.02019962);
   h->SetBinError(5951,0.01858095);
   h->SetBinError(5952,0.01372294);
   h->SetBinError(5953,0.01482247);
   h->SetBinError(5954,0.005602366);
   h->SetBinError(5956,0.005602366);
   h->SetBinError(6027,0.01858095);
   h->SetBinError(6028,0.04979492);
   h->SetBinError(6029,0.06213325);
   h->SetBinError(6030,0.06929745);
   h->SetBinError(6031,0.07411234);
   h->SetBinError(6032,0.07942725);
   h->SetBinError(6033,0.07922943);
   h->SetBinError(6034,0.08233763);
   h->SetBinError(6035,0.07962459);
   h->SetBinError(6036,0.07578741);
   h->SetBinError(6037,0.07390029);
   h->SetBinError(6038,0.07130648);
   h->SetBinError(6039,0.06059886);
   h->SetBinError(6040,0.05875811);
   h->SetBinError(6041,0.06137085);
   h->SetBinError(6042,0.05314871);
   h->SetBinError(6043,0.05517691);
   h->SetBinError(6044,0.04851792);
   h->SetBinError(6045,0.04154826);
   h->SetBinError(6046,0.04116882);
   h->SetBinError(6047,0.03587265);
   h->SetBinError(6048,0.03314405);
   h->SetBinError(6049,0.02505454);
   h->SetBinError(6050,0.02019962);
   h->SetBinError(6051,0.02309915);
   h->SetBinError(6052,0.02169787);
   h->SetBinError(6053,0.01858095);
   h->SetBinError(6054,0.01584589);
   h->SetBinError(6056,0.009703583);
   h->SetBinError(6129,0.02309915);
   h->SetBinError(6130,0.04653675);
   h->SetBinError(6131,0.06263636);
   h->SetBinError(6132,0.07218144);
   h->SetBinError(6133,0.07578741);
   h->SetBinError(6134,0.08137907);
   h->SetBinError(6135,0.07681578);
   h->SetBinError(6136,0.0800178);
   h->SetBinError(6137,0.08099247);
   h->SetBinError(6138,0.07537213);
   h->SetBinError(6139,0.07661121);
   h->SetBinError(6140,0.0672284);
   h->SetBinError(6141,0.06059886);
   h->SetBinError(6142,0.06263636);
   h->SetBinError(6143,0.05658113);
   h->SetBinError(6144,0.05489176);
   h->SetBinError(6145,0.05103999);
   h->SetBinError(6146,0.04653675);
   h->SetBinError(6147,0.03881433);
   h->SetBinError(6148,0.03961471);
   h->SetBinError(6149,0.03453531);
   h->SetBinError(6150,0.02567327);
   h->SetBinError(6151,0.02376883);
   h->SetBinError(6152,0.01940717);
   h->SetBinError(6153,0.02169787);
   h->SetBinError(6154,0.01252727);
   h->SetBinError(6155,0.007922943);
   h->SetBinError(6156,0.005602366);
   h->SetBinError(6157,0.007922943);
   h->SetBinError(6160,0.005602366);
   h->SetBinError(6164,0.005602366);
   h->SetBinError(6231,0.02096214);
   h->SetBinError(6232,0.04375588);
   h->SetBinError(6233,0.05658113);
   h->SetBinError(6234,0.07108606);
   h->SetBinError(6235,0.08021368);
   h->SetBinError(6236,0.07722329);
   h->SetBinError(6237,0.07883228);
   h->SetBinError(6238,0.07681578);
   h->SetBinError(6239,0.07783056);
   h->SetBinError(6240,0.07261497);
   h->SetBinError(6241,0.0697489);
   h->SetBinError(6242,0.06652442);
   h->SetBinError(6243,0.06436629);
   h->SetBinError(6244,0.05955397);
   h->SetBinError(6245,0.05685781);
   h->SetBinError(6246,0.05195421);
   h->SetBinError(6247,0.04720638);
   h->SetBinError(6248,0.04516772);
   h->SetBinError(6249,0.04039924);
   h->SetBinError(6250,0.03119266);
   h->SetBinError(6251,0.03266713);
   h->SetBinError(6252,0.02744588);
   h->SetBinError(6253,0.02627743);
   h->SetBinError(6254,0.01858095);
   h->SetBinError(6255,0.01771624);
   h->SetBinError(6256,0.009703583);
   h->SetBinError(6257,0.007922943);
   h->SetBinError(6258,0.007922943);
   h->SetBinError(6259,0.009703583);
   h->SetBinError(6260,0.005602366);
   h->SetBinError(6333,0.01372294);
   h->SetBinError(6334,0.04720638);
   h->SetBinError(6335,0.06137085);
   h->SetBinError(6336,0.07108606);
   h->SetBinError(6337,0.07578741);
   h->SetBinError(6338,0.0770198);
   h->SetBinError(6339,0.0790311);
   h->SetBinError(6340,0.07803194);
   h->SetBinError(6341,0.07108606);
   h->SetBinError(6342,0.0719637);
   h->SetBinError(6343,0.06792508);
   h->SetBinError(6344,0.0686147);
   h->SetBinError(6345,0.06288641);
   h->SetBinError(6346,0.05402727);
   h->SetBinError(6347,0.05685781);
   h->SetBinError(6348,0.05103999);
   h->SetBinError(6349,0.04039924);
   h->SetBinError(6350,0.03758182);
   h->SetBinError(6351,0.03266713);
   h->SetBinError(6352,0.03218314);
   h->SetBinError(6353,0.03016967);
   h->SetBinError(6354,0.02627743);
   h->SetBinError(6355,0.01940717);
   h->SetBinError(6356,0.01372294);
   h->SetBinError(6357,0.009703583);
   h->SetBinError(6358,0.005602366);
   h->SetBinError(6359,0.005602366);
   h->SetBinError(6360,0.007922943);
   h->SetBinError(6435,0.02096214);
   h->SetBinError(6436,0.04411308);
   h->SetBinError(6437,0.0598169);
   h->SetBinError(6438,0.06363065);
   h->SetBinError(6439,0.07537213);
   h->SetBinError(6440,0.08099247);
   h->SetBinError(6441,0.07347435);
   h->SetBinError(6442,0.07411234);
   h->SetBinError(6443,0.07064315);
   h->SetBinError(6444,0.06815573);
   h->SetBinError(6445,0.06162603);
   h->SetBinError(6446,0.0667599);
   h->SetBinError(6447,0.05602366);
   h->SetBinError(6448,0.05658113);
   h->SetBinError(6449,0.04819338);
   h->SetBinError(6450,0.0504213);
   h->SetBinError(6451,0.04154826);
   h->SetBinError(6452,0.03407786);
   h->SetBinError(6453,0.03218314);
   h->SetBinError(6454,0.02686801);
   h->SetBinError(6455,0.01858095);
   h->SetBinError(6456,0.0168071);
   h->SetBinError(6457,0.01372294);
   h->SetBinError(6458,0.01372294);
   h->SetBinError(6459,0.01120473);
   h->SetBinError(6460,0.007922943);
   h->SetBinError(6461,0.009703583);
   h->SetBinError(6462,0.005602366);
   h->SetBinError(6537,0.02309915);
   h->SetBinError(6538,0.04653675);
   h->SetBinError(6539,0.05875811);
   h->SetBinError(6540,0.06605093);
   h->SetBinError(6541,0.0697489);
   h->SetBinError(6542,0.07390029);
   h->SetBinError(6543,0.07239853);
   h->SetBinError(6544,0.0717453);
   h->SetBinError(6545,0.06884303);
   h->SetBinError(6546,0.07108606);
   h->SetBinError(6547,0.06746143);
   h->SetBinError(6548,0.05902459);
   h->SetBinError(6549,0.05713315);
   h->SetBinError(6550,0.05134654);
   h->SetBinError(6551,0.05103999);
   h->SetBinError(6552,0.04339574);
   h->SetBinError(6553,0.04078584);
   h->SetBinError(6554,0.0336142);
   h->SetBinError(6555,0.02911075);
   h->SetBinError(6556,0.02627743);
   h->SetBinError(6557,0.02019962);
   h->SetBinError(6558,0.01372294);
   h->SetBinError(6559,0.01584589);
   h->SetBinError(6560,0.01252727);
   h->SetBinError(6562,0.005602366);
   h->SetBinError(6639,0.02240947);
   h->SetBinError(6640,0.04411308);
   h->SetBinError(6641,0.05489176);
   h->SetBinError(6642,0.06746143);
   h->SetBinError(6643,0.07516363);
   h->SetBinError(6644,0.07453464);
   h->SetBinError(6645,0.07411234);
   h->SetBinError(6646,0.06652442);
   h->SetBinError(6647,0.07086495);
   h->SetBinError(6648,0.0717453);
   h->SetBinError(6649,0.06533426);
   h->SetBinError(6650,0.05767989);
   h->SetBinError(6651,0.05849042);
   h->SetBinError(6652,0.05630309);
   h->SetBinError(6653,0.0461983);
   h->SetBinError(6654,0.04116882);
   h->SetBinError(6655,0.0379971);
   h->SetBinError(6656,0.03453531);
   h->SetBinError(6657,0.02376883);
   h->SetBinError(6658,0.02505454);
   h->SetBinError(6659,0.01940717);
   h->SetBinError(6660,0.01584589);
   h->SetBinError(6661,0.007922943);
   h->SetBinError(6663,0.007922943);
   h->SetBinError(6741,0.01858095);
   h->SetBinError(6742,0.04339574);
   h->SetBinError(6743,0.05602366);
   h->SetBinError(6744,0.06628809);
   h->SetBinError(6745,0.07453464);
   h->SetBinError(6746,0.06929745);
   h->SetBinError(6747,0.07432379);
   h->SetBinError(6748,0.07578741);
   h->SetBinError(6749,0.06533426);
   h->SetBinError(6750,0.06460964);
   h->SetBinError(6751,0.0697489);
   h->SetBinError(6752,0.05431696);
   h->SetBinError(6753,0.05685781);
   h->SetBinError(6754,0.04916057);
   h->SetBinError(6755,0.0461983);
   h->SetBinError(6756,0.03587265);
   h->SetBinError(6757,0.03630748);
   h->SetBinError(6758,0.02801183);
   h->SetBinError(6759,0.02169787);
   h->SetBinError(6760,0.01858095);
   h->SetBinError(6761,0.01482247);
   h->SetBinError(6762,0.009703583);
   h->SetBinError(6763,0.01120473);
   h->SetBinError(6843,0.01584589);
   h->SetBinError(6844,0.03961471);
   h->SetBinError(6845,0.05489176);
   h->SetBinError(6846,0.0658129);
   h->SetBinError(6847,0.06952354);
   h->SetBinError(6848,0.07152623);
   h->SetBinError(6849,0.07432379);
   h->SetBinError(6850,0.07411234);
   h->SetBinError(6851,0.06815573);
   h->SetBinError(6852,0.05928987);
   h->SetBinError(6853,0.06059886);
   h->SetBinError(6854,0.05658113);
   h->SetBinError(6855,0.05489176);
   h->SetBinError(6856,0.0379971);
   h->SetBinError(6857,0.04446741);
   h->SetBinError(6858,0.03673717);
   h->SetBinError(6859,0.03314405);
   h->SetBinError(6860,0.02240947);
   h->SetBinError(6861,0.01858095);
   h->SetBinError(6862,0.01372294);
   h->SetBinError(6863,0.01120473);
   h->SetBinError(6864,0.007922943);
   h->SetBinError(6865,0.007922943);
   h->SetBinError(6866,0.005602366);
   h->SetBinError(6867,0.005602366);
   h->SetBinError(6945,0.02096214);
   h->SetBinError(6946,0.0461983);
   h->SetBinError(6947,0.05460511);
   h->SetBinError(6948,0.06033933);
   h->SetBinError(6949,0.06907061);
   h->SetBinError(6950,0.07152623);
   h->SetBinError(6951,0.06952354);
   h->SetBinError(6952,0.06746143);
   h->SetBinError(6953,0.0697489);
   h->SetBinError(6954,0.06188016);
   h->SetBinError(6955,0.06485208);
   h->SetBinError(6956,0.06033933);
   h->SetBinError(6957,0.05103999);
   h->SetBinError(6958,0.04687276);
   h->SetBinError(6959,0.03673717);
   h->SetBinError(6960,0.0336142);
   h->SetBinError(6961,0.02309915);
   h->SetBinError(6962,0.02376883);
   h->SetBinError(6963,0.02096214);
   h->SetBinError(6964,0.01584589);
   h->SetBinError(6965,0.007922943);
   h->SetBinError(6966,0.007922943);
   h->SetBinError(6968,0.005602366);
   h->SetBinError(7047,0.01771624);
   h->SetBinError(7048,0.04339574);
   h->SetBinError(7049,0.0461983);
   h->SetBinError(7050,0.05902459);
   h->SetBinError(7051,0.06746143);
   h->SetBinError(7052,0.06907061);
   h->SetBinError(7053,0.07261497);
   h->SetBinError(7054,0.06792508);
   h->SetBinError(7055,0.0611146);
   h->SetBinError(7056,0.06746143);
   h->SetBinError(7057,0.0582215);
   h->SetBinError(7058,0.04753766);
   h->SetBinError(7059,0.04947876);
   h->SetBinError(7060,0.04039924);
   h->SetBinError(7061,0.03587265);
   h->SetBinError(7062,0.02169787);
   h->SetBinError(7063,0.02627743);
   h->SetBinError(7064,0.01771624);
   h->SetBinError(7065,0.01252727);
   h->SetBinError(7066,0.009703583);
   h->SetBinError(7149,0.02019962);
   h->SetBinError(7150,0.04339574);
   h->SetBinError(7151,0.05103999);
   h->SetBinError(7152,0.05795133);
   h->SetBinError(7153,0.05955397);
   h->SetBinError(7154,0.05955397);
   h->SetBinError(7155,0.06907061);
   h->SetBinError(7156,0.06699456);
   h->SetBinError(7157,0.06213325);
   h->SetBinError(7158,0.05740717);
   h->SetBinError(7159,0.05517691);
   h->SetBinError(7160,0.0488403);
   h->SetBinError(7161,0.04947876);
   h->SetBinError(7162,0.03119266);
   h->SetBinError(7251,0.01940717);
   h->SetBinError(7252,0.04116882);
   h->SetBinError(7253,0.04819338);
   h->SetBinError(7254,0.05602366);
   h->SetBinError(7255,0.06485208);
   h->SetBinError(7256,0.06815573);
   h->SetBinError(7257,0.06085728);
   h->SetBinError(7258,0.06238531);
   h->SetBinError(7259,0.0598169);
   h->SetBinError(7260,0.05740717);
   h->SetBinError(7261,0.0504213);
   h->SetBinError(7262,0.0461983);
   h->SetBinError(7263,0.0400089);
   h->SetBinError(7264,0.02686801);
   h->SetBinError(7353,0.02567327);
   h->SetBinError(7354,0.03716189);
   h->SetBinError(7355,0.0504213);
   h->SetBinError(7356,0.05574284);
   h->SetBinError(7357,0.05658113);
   h->SetBinError(7358,0.06460964);
   h->SetBinError(7359,0.06085728);
   h->SetBinError(7360,0.05849042);
   h->SetBinError(7361,0.05658113);
   h->SetBinError(7362,0.05255486);
   h->SetBinError(7363,0.04916057);
   h->SetBinError(7364,0.04229694);
   h->SetBinError(7365,0.03758182);
   h->SetBinError(7366,0.02627743);
   h->SetBinError(7455,0.02169787);
   h->SetBinError(7456,0.03716189);
   h->SetBinError(7457,0.04039924);
   h->SetBinError(7458,0.05314871);
   h->SetBinError(7459,0.06085728);
   h->SetBinError(7460,0.05713315);
   h->SetBinError(7461,0.05740717);
   h->SetBinError(7462,0.05740717);
   h->SetBinError(7463,0.05314871);
   h->SetBinError(7464,0.04947876);
   h->SetBinError(7465,0.04551384);
   h->SetBinError(7466,0.03961471);
   h->SetBinError(7467,0.03630748);
   h->SetBinError(7468,0.02240947);
   h->SetBinError(7557,0.01858095);
   h->SetBinError(7558,0.03498677);
   h->SetBinError(7559,0.04303259);
   h->SetBinError(7560,0.04947876);
   h->SetBinError(7561,0.05255486);
   h->SetBinError(7562,0.05010909);
   h->SetBinError(7563,0.05344317);
   h->SetBinError(7564,0.05344317);
   h->SetBinError(7565,0.04653675);
   h->SetBinError(7566,0.0461983);
   h->SetBinError(7567,0.04339574);
   h->SetBinError(7568,0.03630748);
   h->SetBinError(7569,0.03016967);
   h->SetBinError(7570,0.02169787);
   h->SetBinError(7659,0.01584589);
   h->SetBinError(7660,0.03407786);
   h->SetBinError(7661,0.04339574);
   h->SetBinError(7662,0.04720638);
   h->SetBinError(7663,0.04979492);
   h->SetBinError(7664,0.05195421);
   h->SetBinError(7665,0.05373601);
   h->SetBinError(7666,0.04481893);
   h->SetBinError(7667,0.0461983);
   h->SetBinError(7668,0.0379971);
   h->SetBinError(7669,0.03407786);
   h->SetBinError(7670,0.03068542);
   h->SetBinError(7671,0.02567327);
   h->SetBinError(7672,0.01771624);
   h->SetBinError(7761,0.01584589);
   h->SetBinError(7762,0.03453531);
   h->SetBinError(7763,0.03453531);
   h->SetBinError(7764,0.04229694);
   h->SetBinError(7765,0.04585735);
   h->SetBinError(7766,0.04819338);
   h->SetBinError(7767,0.04753766);
   h->SetBinError(7768,0.04039924);
   h->SetBinError(7769,0.04266635);
   h->SetBinError(7770,0.03758182);
   h->SetBinError(7771,0.03068542);
   h->SetBinError(7772,0.03119266);
   h->SetBinError(7773,0.02169787);
   h->SetBinError(7774,0.01482247);
   h->SetBinError(7863,0.0168071);
   h->SetBinError(7864,0.03119266);
   h->SetBinError(7865,0.03453531);
   h->SetBinError(7866,0.04039924);
   h->SetBinError(7867,0.04446741);
   h->SetBinError(7868,0.04551384);
   h->SetBinError(7869,0.04339574);
   h->SetBinError(7870,0.04154826);
   h->SetBinError(7871,0.04303259);
   h->SetBinError(7872,0.02744588);
   h->SetBinError(7873,0.03068542);
   h->SetBinError(7874,0.02309915);
   h->SetBinError(7875,0.01858095);
   h->SetBinError(7876,0.01372294);
   h->SetBinError(7965,0.01252727);
   h->SetBinError(7966,0.02686801);
   h->SetBinError(7967,0.03068542);
   h->SetBinError(7968,0.03630748);
   h->SetBinError(7969,0.03758182);
   h->SetBinError(7970,0.03630748);
   h->SetBinError(7971,0.03587265);
   h->SetBinError(7972,0.03881433);
   h->SetBinError(7973,0.03016967);
   h->SetBinError(7974,0.02964494);
   h->SetBinError(7975,0.02376883);
   h->SetBinError(7976,0.01482247);
   h->SetBinError(7977,0.01252727);
   h->SetBinError(7978,0.01584589);
   h->SetBinError(8067,0.01372294);
   h->SetBinError(8068,0.02442015);
   h->SetBinError(8069,0.03498677);
   h->SetBinError(8070,0.03407786);
   h->SetBinError(8071,0.03218314);
   h->SetBinError(8072,0.03068542);
   h->SetBinError(8073,0.02964494);
   h->SetBinError(8074,0.02744588);
   h->SetBinError(8075,0.02505454);
   h->SetBinError(8076,0.01858095);
   h->SetBinError(8077,0.02096214);
   h->SetBinError(8078,0.01771624);
   h->SetBinError(8079,0.007922943);
   h->SetBinError(8080,0.009703583);
   h->SetBinError(8169,0.01120473);
   h->SetBinError(8170,0.02505454);
   h->SetBinError(8171,0.01940717);
   h->SetBinError(8172,0.02442015);
   h->SetBinError(8173,0.03016967);
   h->SetBinError(8174,0.03218314);
   h->SetBinError(8175,0.02376883);
   h->SetBinError(8176,0.02309915);
   h->SetBinError(8177,0.02309915);
   h->SetBinError(8178,0.01771624);
   h->SetBinError(8179,0.0168071);
   h->SetBinError(8180,0.01120473);
   h->SetBinError(8181,0.01482247);
   h->SetBinError(8182,0.009703583);
   h->SetBinError(8271,0.007922943);
   h->SetBinError(8272,0.0168071);
   h->SetBinError(8273,0.02309915);
   h->SetBinError(8274,0.02240947);
   h->SetBinError(8275,0.02442015);
   h->SetBinError(8276,0.02856658);
   h->SetBinError(8277,0.02240947);
   h->SetBinError(8278,0.01771624);
   h->SetBinError(8279,0.0168071);
   h->SetBinError(8280,0.0168071);
   h->SetBinError(8281,0.01120473);
   h->SetBinError(8282,0.005602366);
   h->SetBinError(8373,0.005602366);
   h->SetBinError(8374,0.01940717);
   h->SetBinError(8375,0.02376883);
   h->SetBinError(8376,0.02442015);
   h->SetBinError(8377,0.0168071);
   h->SetBinError(8378,0.01940717);
   h->SetBinError(8379,0.01482247);
   h->SetBinError(8380,0.02240947);
   h->SetBinError(8381,0.01120473);
   h->SetBinError(8382,0.01120473);
   h->SetBinError(8383,0.005602366);
   h->SetBinError(8384,0.005602366);
   h->SetBinError(8385,0.005602366);
   h->SetBinError(8476,0.01858095);
   h->SetBinError(8477,0.01482247);
   h->SetBinError(8478,0.01482247);
   h->SetBinError(8479,0.02240947);
   h->SetBinError(8480,0.01372294);
   h->SetBinError(8481,0.01372294);
   h->SetBinError(8482,0.01771624);
   h->SetBinError(8483,0.007922943);
   h->SetBinError(8484,0.009703583);
   h->SetBinError(8485,0.01120473);
   h->SetBinError(8577,0.005602366);
   h->SetBinError(8578,0.01120473);
   h->SetBinError(8579,0.01120473);
   h->SetBinError(8580,0.01372294);
   h->SetBinError(8581,0.02096214);
   h->SetBinError(8582,0.009703583);
   h->SetBinError(8583,0.01372294);
   h->SetBinError(8584,0.005602366);
   h->SetBinError(8585,0.005602366);
   h->SetBinError(8586,0.005602366);
   h->SetBinError(8587,0.005602366);
   h->SetBinError(8680,0.01120473);
   h->SetBinError(8681,0.01120473);
   h->SetBinError(8682,0.007922943);
   h->SetBinError(8683,0.01120473);
   h->SetBinError(8684,0.005602366);
   h->SetBinError(8685,0.005602366);
   h->SetEntries(185359);
   h->SetStats(0);
   h->SetContour(20);
   h->SetContourLevel(0,0);
   h->SetContourLevel(1,0.07507171);
   h->SetContourLevel(2,0.1501434);
   h->SetContourLevel(3,0.2252151);
   h->SetContourLevel(4,0.3002868);
   h->SetContourLevel(5,0.3753586);
   h->SetContourLevel(6,0.4504303);
   h->SetContourLevel(7,0.525502);
   h->SetContourLevel(8,0.6005737);
   h->SetContourLevel(9,0.6756454);
   h->SetContourLevel(10,0.7507171);
   h->SetContourLevel(11,0.8257888);
   h->SetContourLevel(12,0.9008605);
   h->SetContourLevel(13,0.9759322);
   h->SetContourLevel(14,1.051004);
   h->SetContourLevel(15,1.126076);
   h->SetContourLevel(16,1.201147);
   h->SetContourLevel(17,1.276219);
   h->SetContourLevel(18,1.351291);
   h->SetContourLevel(19,1.426362);
   
   TPaletteAxis *palette = new TPaletteAxis(30.23437,1.8,32.34375,5,h);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(133);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(50);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(1.4);
   palette->SetTitleSize(60);
   palette->SetTitleColor(1);
   palette->SetTitleFont(133);
   palette->SetTitle("Signal density [10^{-3}]");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#010000");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   h->GetListOfFunctions()->Add(palette,"br");
   h->SetLineWidth(2);
   h->SetMarkerStyle(20);
   h->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}]");
   h->GetXaxis()->SetNdivisions(505);
   h->GetXaxis()->SetLabelFont(133);
   h->GetXaxis()->SetLabelOffset(0.01);
   h->GetXaxis()->SetLabelSize(50);
   h->GetXaxis()->SetTitleSize(60);
   h->GetXaxis()->SetTitleOffset(0.95);
   h->GetXaxis()->SetTitleFont(133);
   h->GetYaxis()->SetTitle("#it{#eta} (#it{D}_{#it{s}}^{+})");
   h->GetYaxis()->SetLabelFont(133);
   h->GetYaxis()->SetLabelOffset(0.01);
   h->GetYaxis()->SetLabelSize(50);
   h->GetYaxis()->SetTitleSize(60);
   h->GetYaxis()->SetTitleOffset(1.3);
   h->GetYaxis()->SetTitleFont(133);
   h->GetZaxis()->SetTitle("Signal density [10^{-3}]");
   h->GetZaxis()->SetLabelFont(133);
   h->GetZaxis()->SetLabelSize(50);
   h->GetZaxis()->SetTitleSize(60);
   h->GetZaxis()->SetTitleOffset(1.4);
   h->GetZaxis()->SetTitleFont(133);
   h->Draw("COLZ");
   TLine *line = new TLine(2.5,2,2.5,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(4.7,2,4.7,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(6.5,2,6.5,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(8.5,2,8.5,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(25,2,25,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,2,25,2);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,3,25,3);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,3.5,25,3.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,4,25,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.5,4.5,6.5,4.5);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.7,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(50);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("#sqrt{#it{s}} = 13.6 TeV");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig11b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void pt_asymmetry_Dz()
{
//=========Macro generated from canvas: c1/c1
//=========  (Sun May 11 13:37:53 2025) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.388889,-5.662338,26.38889,4.727273);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__1 = new TH1D("pt_asymmetry__1","",4, xAxis1);
   pt_asymmetry__1->SetBinContent(0,40643);
   pt_asymmetry__1->SetBinContent(1,-2.342083);
   pt_asymmetry__1->SetBinContent(2,-0.8429488);
   pt_asymmetry__1->SetBinContent(3,-0.3236552);
   pt_asymmetry__1->SetBinContent(4,-0.7518591);
   pt_asymmetry__1->SetBinError(0,140.6169);
   pt_asymmetry__1->SetBinError(1,0.05996035);
   pt_asymmetry__1->SetBinError(2,0.06320483);
   pt_asymmetry__1->SetBinError(3,0.07762591);
   pt_asymmetry__1->SetBinError(4,0.07586106);
   pt_asymmetry__1->SetMinimum(-4);
   pt_asymmetry__1->SetMaximum(4);
   pt_asymmetry__1->SetEntries(931750.6);
   pt_asymmetry__1->SetDirectory(nullptr);
   pt_asymmetry__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   pt_asymmetry__1->SetFillColor(ci);
   pt_asymmetry__1->SetFillStyle(3354);
   pt_asymmetry__1->SetLineColor(0);
   pt_asymmetry__1->SetLineWidth(5);
   pt_asymmetry__1->SetMarkerStyle(20);
   pt_asymmetry__1->SetMarkerSize(0);
   pt_asymmetry__1->GetXaxis()->SetTitle("#pt(#Dz)~[#mathrm{GeV}/c]");
   pt_asymmetry__1->GetXaxis()->CenterTitle(true);
   pt_asymmetry__1->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__1->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__1->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__1->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__1->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__1->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__1->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__1->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__1->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__1->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__1->Draw("AXIS");
   Double_t xAxis2[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__2 = new TH1D("pt_asymmetry__2","",4, xAxis2);
   pt_asymmetry__2->SetBinContent(0,40643);
   pt_asymmetry__2->SetBinContent(1,-2.342083);
   pt_asymmetry__2->SetBinContent(2,-0.8429488);
   pt_asymmetry__2->SetBinContent(3,-0.3236552);
   pt_asymmetry__2->SetBinContent(4,-0.7518591);
   pt_asymmetry__2->SetBinError(0,140.6169);
   pt_asymmetry__2->SetBinError(1,0.05996035);
   pt_asymmetry__2->SetBinError(2,0.06320483);
   pt_asymmetry__2->SetBinError(3,0.07762591);
   pt_asymmetry__2->SetBinError(4,0.07586106);
   pt_asymmetry__2->SetMinimum(-4);
   pt_asymmetry__2->SetMaximum(4);
   pt_asymmetry__2->SetEntries(931750.6);
   pt_asymmetry__2->SetDirectory(nullptr);
   pt_asymmetry__2->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   pt_asymmetry__2->SetFillColor(ci);
   pt_asymmetry__2->SetFillStyle(3354);
   pt_asymmetry__2->SetLineColor(0);
   pt_asymmetry__2->SetLineWidth(5);
   pt_asymmetry__2->SetMarkerStyle(20);
   pt_asymmetry__2->SetMarkerSize(0);
   pt_asymmetry__2->GetXaxis()->SetTitle("#pt(#Dz)~[#mathrm{GeV}/c]");
   pt_asymmetry__2->GetXaxis()->CenterTitle(true);
   pt_asymmetry__2->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__2->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__2->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__2->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__2->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__2->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__2->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__2->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__2->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__2->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__2->Draw("e2 SAME");
   Double_t xAxis3[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__3 = new TH1D("pt_asymmetry__3","",4, xAxis3);
   pt_asymmetry__3->SetBinContent(1,-0.1129775);
   pt_asymmetry__3->SetBinContent(2,0.5054928);
   pt_asymmetry__3->SetBinContent(3,0.9385481);
   pt_asymmetry__3->SetBinContent(4,1.268383);
   pt_asymmetry__3->SetBinError(1,0.05);
   pt_asymmetry__3->SetBinError(2,0.05);
   pt_asymmetry__3->SetBinError(3,0.05);
   pt_asymmetry__3->SetBinError(4,0.05);
   pt_asymmetry__3->SetMinimum(-4);
   pt_asymmetry__3->SetMaximum(4);
   pt_asymmetry__3->SetEntries(1.61283e+07);
   pt_asymmetry__3->SetDirectory(nullptr);
   pt_asymmetry__3->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.8);
   pt_asymmetry__3->SetFillColor(ci);
   pt_asymmetry__3->SetLineColor(0);
   pt_asymmetry__3->SetLineWidth(5);
   pt_asymmetry__3->SetMarkerStyle(20);
   pt_asymmetry__3->SetMarkerSize(0);
   pt_asymmetry__3->GetXaxis()->SetTitle("#pt(#Dz)~[#mathrm{GeV}/c]");
   pt_asymmetry__3->GetXaxis()->CenterTitle(true);
   pt_asymmetry__3->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__3->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__3->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__3->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__3->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__3->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__3->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__3->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__3->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__3->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__3->Draw("e2 SAME");
   Double_t xAxis4[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__4 = new TH1D("pt_asymmetry__4","",4, xAxis4);
   pt_asymmetry__4->SetBinContent(0,193623.3);
   pt_asymmetry__4->SetBinContent(1,-0.3970477);
   pt_asymmetry__4->SetBinContent(2,-0.002371609);
   pt_asymmetry__4->SetBinContent(3,0.5472379);
   pt_asymmetry__4->SetBinContent(4,1.009281);
   pt_asymmetry__4->SetBinError(0,287.6888);
   pt_asymmetry__4->SetBinError(1,0.05);
   pt_asymmetry__4->SetBinError(2,0.05);
   pt_asymmetry__4->SetBinError(3,0.05);
   pt_asymmetry__4->SetBinError(4,0.05);
   pt_asymmetry__4->SetMinimum(-4);
   pt_asymmetry__4->SetMaximum(4);
   pt_asymmetry__4->SetEntries(2584166);
   pt_asymmetry__4->SetDirectory(nullptr);
   pt_asymmetry__4->SetStats(0);

   ci = 1181;
   color = new TColor(ci, 0.81, 0.37, 0.38, " ", 0.8);
   pt_asymmetry__4->SetFillColor(ci);
   pt_asymmetry__4->SetLineColor(0);
   pt_asymmetry__4->SetLineWidth(5);
   pt_asymmetry__4->SetMarkerStyle(20);
   pt_asymmetry__4->SetMarkerSize(0);
   pt_asymmetry__4->GetXaxis()->SetTitle("#pt(#Dz)~[#mathrm{GeV}/c]");
   pt_asymmetry__4->GetXaxis()->CenterTitle(true);
   pt_asymmetry__4->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__4->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__4->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__4->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__4->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__4->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__4->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__4->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__4->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__4->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__4->Draw("e2 SAME");
   Double_t xAxis5[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__5 = new TH1D("pt_asymmetry__5","",4, xAxis5);
   pt_asymmetry__5->SetBinContent(1,-0.4389794);
   pt_asymmetry__5->SetBinContent(2,0.1012311);
   pt_asymmetry__5->SetBinContent(3,0.6615123);
   pt_asymmetry__5->SetBinContent(4,1.337973);
   pt_asymmetry__5->SetBinError(1,0.05);
   pt_asymmetry__5->SetBinError(2,0.05);
   pt_asymmetry__5->SetBinError(3,0.05);
   pt_asymmetry__5->SetBinError(4,0.05);
   pt_asymmetry__5->SetMinimum(-4);
   pt_asymmetry__5->SetMaximum(4);
   pt_asymmetry__5->SetEntries(1259950);
   pt_asymmetry__5->SetDirectory(nullptr);
   pt_asymmetry__5->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 0, 0, 0.8, " ", 0.8);
   pt_asymmetry__5->SetFillColor(ci);
   pt_asymmetry__5->SetLineColor(0);
   pt_asymmetry__5->SetLineWidth(5);
   pt_asymmetry__5->SetMarkerStyle(20);
   pt_asymmetry__5->SetMarkerSize(0);
   pt_asymmetry__5->GetXaxis()->SetTitle("#pt(#Dz)~[#mathrm{GeV}/c]");
   pt_asymmetry__5->GetXaxis()->CenterTitle(true);
   pt_asymmetry__5->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__5->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__5->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__5->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__5->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__5->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__5->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__5->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__5->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__5->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__5->Draw("e2 SAME");
   TLine *line = new TLine(2.5,0,25,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(2.5,0,25,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   Double_t xAxis6[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1F *data_points_Dz_pt__6 = new TH1F("data_points_Dz_pt__6","",4, xAxis6);
   data_points_Dz_pt__6->SetBinContent(1,0.490041);
   data_points_Dz_pt__6->SetBinContent(2,-0.364914);
   data_points_Dz_pt__6->SetBinContent(3,0.780086);
   data_points_Dz_pt__6->SetBinContent(4,-0.12176);
   data_points_Dz_pt__6->SetBinError(1,0.580651);
   data_points_Dz_pt__6->SetBinError(2,0.525098);
   data_points_Dz_pt__6->SetBinError(3,0.576902);
   data_points_Dz_pt__6->SetBinError(4,0.539537);
   data_points_Dz_pt__6->SetEntries(4);
   data_points_Dz_pt__6->SetDirectory(nullptr);
   data_points_Dz_pt__6->SetStats(0);
   data_points_Dz_pt__6->SetLineWidth(2);
   data_points_Dz_pt__6->SetMarkerStyle(20);
   data_points_Dz_pt__6->SetMarkerSize(1.2);
   data_points_Dz_pt__6->GetXaxis()->SetNdivisions(505);
   data_points_Dz_pt__6->GetXaxis()->SetLabelFont(132);
   data_points_Dz_pt__6->GetXaxis()->SetLabelOffset(0.01);
   data_points_Dz_pt__6->GetXaxis()->SetLabelSize(0.06);
   data_points_Dz_pt__6->GetXaxis()->SetTitleSize(0.072);
   data_points_Dz_pt__6->GetXaxis()->SetTitleOffset(0.95);
   data_points_Dz_pt__6->GetXaxis()->SetTitleFont(132);
   data_points_Dz_pt__6->GetYaxis()->SetLabelFont(132);
   data_points_Dz_pt__6->GetYaxis()->SetLabelOffset(0.01);
   data_points_Dz_pt__6->GetYaxis()->SetLabelSize(0.06);
   data_points_Dz_pt__6->GetYaxis()->SetTitleSize(0.072);
   data_points_Dz_pt__6->GetYaxis()->SetTitleOffset(0.95);
   data_points_Dz_pt__6->GetYaxis()->SetTitleFont(132);
   data_points_Dz_pt__6->GetZaxis()->SetLabelFont(132);
   data_points_Dz_pt__6->GetZaxis()->SetLabelSize(0.06);
   data_points_Dz_pt__6->GetZaxis()->SetTitleSize(0.072);
   data_points_Dz_pt__6->GetZaxis()->SetTitleOffset(1.2);
   data_points_Dz_pt__6->GetZaxis()->SetTitleFont(132);
   data_points_Dz_pt__6->Draw("e1 same");
   TLatex *   tex = new TLatex(0.19,0.86,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.78,"#sqs=13.6\\tev, 177\\invpb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig11c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void y_asymmetry_Dz()
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Sun May 11 13:37:54 2025) by ROOT version 6.30/04
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n2->SetHighLightColor(2);
   c1_n2->Range(1.567901,-7.961585,4.654321,4.900334);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.14);
   c1_n2->SetRightMargin(0.05);
   c1_n2->SetTopMargin(0.07);
   c1_n2->SetBottomMargin(0.16);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   Double_t xAxis7[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__7 = new TH1D("y_asymmetry__7","",4, xAxis7);
   y_asymmetry__7->SetBinContent(1,-0.9938539);
   y_asymmetry__7->SetBinContent(2,-1.2665);
   y_asymmetry__7->SetBinContent(3,-1.685916);
   y_asymmetry__7->SetBinContent(4,-2.497238);
   y_asymmetry__7->SetBinContent(5,0.1019763);
   y_asymmetry__7->SetBinError(1,0.0502287);
   y_asymmetry__7->SetBinError(2,0.05175488);
   y_asymmetry__7->SetBinError(3,0.1021521);
   y_asymmetry__7->SetBinError(4,0.2895478);
   y_asymmetry__7->SetBinError(5,0.04878713);
   y_asymmetry__7->SetMinimum(-5.903678);
   y_asymmetry__7->SetMaximum(4);
   y_asymmetry__7->SetEntries(979429.3);
   y_asymmetry__7->SetDirectory(nullptr);
   y_asymmetry__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   y_asymmetry__7->SetFillColor(ci);
   y_asymmetry__7->SetFillStyle(3354);
   y_asymmetry__7->SetLineColor(0);
   y_asymmetry__7->SetLineWidth(5);
   y_asymmetry__7->SetMarkerStyle(20);
   y_asymmetry__7->SetMarkerSize(0);
   y_asymmetry__7->GetXaxis()->SetTitle("#eta(#Dz)");
   y_asymmetry__7->GetXaxis()->CenterTitle(true);
   y_asymmetry__7->GetXaxis()->SetNdivisions(505);
   y_asymmetry__7->GetXaxis()->SetLabelFont(132);
   y_asymmetry__7->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__7->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__7->GetXaxis()->SetTitleFont(132);
   y_asymmetry__7->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__7->GetYaxis()->SetLabelFont(132);
   y_asymmetry__7->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__7->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__7->GetYaxis()->SetTitleFont(132);
   y_asymmetry__7->GetZaxis()->SetLabelFont(132);
   y_asymmetry__7->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__7->GetZaxis()->SetTitleFont(132);
   y_asymmetry__7->Draw("AXIS");
   Double_t xAxis8[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__8 = new TH1D("y_asymmetry__8","",4, xAxis8);
   y_asymmetry__8->SetBinContent(1,-0.9938539);
   y_asymmetry__8->SetBinContent(2,-1.2665);
   y_asymmetry__8->SetBinContent(3,-1.685916);
   y_asymmetry__8->SetBinContent(4,-2.497238);
   y_asymmetry__8->SetBinContent(5,0.1019763);
   y_asymmetry__8->SetBinError(1,0.0502287);
   y_asymmetry__8->SetBinError(2,0.05175488);
   y_asymmetry__8->SetBinError(3,0.1021521);
   y_asymmetry__8->SetBinError(4,0.2895478);
   y_asymmetry__8->SetBinError(5,0.04878713);
   y_asymmetry__8->SetMinimum(-5.903678);
   y_asymmetry__8->SetMaximum(4);
   y_asymmetry__8->SetEntries(979429.3);
   y_asymmetry__8->SetDirectory(nullptr);
   y_asymmetry__8->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   y_asymmetry__8->SetFillColor(ci);
   y_asymmetry__8->SetFillStyle(3354);
   y_asymmetry__8->SetLineColor(0);
   y_asymmetry__8->SetLineWidth(5);
   y_asymmetry__8->SetMarkerStyle(20);
   y_asymmetry__8->SetMarkerSize(0);
   y_asymmetry__8->GetXaxis()->SetTitle("#eta(#Dz)");
   y_asymmetry__8->GetXaxis()->CenterTitle(true);
   y_asymmetry__8->GetXaxis()->SetNdivisions(505);
   y_asymmetry__8->GetXaxis()->SetLabelFont(132);
   y_asymmetry__8->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__8->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__8->GetXaxis()->SetTitleFont(132);
   y_asymmetry__8->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__8->GetYaxis()->SetLabelFont(132);
   y_asymmetry__8->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__8->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__8->GetYaxis()->SetTitleFont(132);
   y_asymmetry__8->GetZaxis()->SetLabelFont(132);
   y_asymmetry__8->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__8->GetZaxis()->SetTitleFont(132);
   y_asymmetry__8->Draw("e2 SAME");
   Double_t xAxis9[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__9 = new TH1D("y_asymmetry__9","",4, xAxis9);
   y_asymmetry__9->SetBinContent(1,0.7720517);
   y_asymmetry__9->SetBinContent(2,0.4970036);
   y_asymmetry__9->SetBinContent(3,0.0863054);
   y_asymmetry__9->SetBinContent(4,-0.5822825);
   y_asymmetry__9->SetBinError(1,0.05);
   y_asymmetry__9->SetBinError(2,0.05);
   y_asymmetry__9->SetBinError(3,0.05);
   y_asymmetry__9->SetBinError(4,0.05414352);
   y_asymmetry__9->SetMinimum(-5.903678);
   y_asymmetry__9->SetMaximum(4);
   y_asymmetry__9->SetEntries(1.607447e+07);
   y_asymmetry__9->SetDirectory(nullptr);
   y_asymmetry__9->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.8);
   y_asymmetry__9->SetFillColor(ci);
   y_asymmetry__9->SetLineColor(0);
   y_asymmetry__9->SetLineWidth(5);
   y_asymmetry__9->SetMarkerStyle(20);
   y_asymmetry__9->SetMarkerSize(0);
   y_asymmetry__9->GetXaxis()->SetTitle("#eta(#Dz)");
   y_asymmetry__9->GetXaxis()->CenterTitle(true);
   y_asymmetry__9->GetXaxis()->SetNdivisions(505);
   y_asymmetry__9->GetXaxis()->SetLabelFont(132);
   y_asymmetry__9->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__9->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__9->GetXaxis()->SetTitleFont(132);
   y_asymmetry__9->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__9->GetYaxis()->SetLabelFont(132);
   y_asymmetry__9->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__9->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__9->GetYaxis()->SetTitleFont(132);
   y_asymmetry__9->GetZaxis()->SetLabelFont(132);
   y_asymmetry__9->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__9->GetZaxis()->SetTitleFont(132);
   y_asymmetry__9->Draw("e2 SAME");
   Double_t xAxis10[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__10 = new TH1D("y_asymmetry__10","",4, xAxis10);
   y_asymmetry__10->SetBinContent(1,0.5537832);
   y_asymmetry__10->SetBinContent(2,-0.0229937);
   y_asymmetry__10->SetBinContent(3,-0.4615674);
   y_asymmetry__10->SetBinContent(4,-1.168298);
   y_asymmetry__10->SetBinError(1,0.05);
   y_asymmetry__10->SetBinError(2,0.05);
   y_asymmetry__10->SetBinError(3,0.05443844);
   y_asymmetry__10->SetBinError(4,0.1544769);
   y_asymmetry__10->SetMinimum(-5.903678);
   y_asymmetry__10->SetMaximum(4);
   y_asymmetry__10->SetEntries(2658875);
   y_asymmetry__10->SetDirectory(nullptr);
   y_asymmetry__10->SetStats(0);

   ci = 1181;
   color = new TColor(ci, 0.81, 0.37, 0.38, " ", 0.8);
   y_asymmetry__10->SetFillColor(ci);
   y_asymmetry__10->SetLineColor(0);
   y_asymmetry__10->SetLineWidth(5);
   y_asymmetry__10->SetMarkerStyle(20);
   y_asymmetry__10->SetMarkerSize(0);
   y_asymmetry__10->GetXaxis()->SetTitle("#eta(#Dz)");
   y_asymmetry__10->GetXaxis()->CenterTitle(true);
   y_asymmetry__10->GetXaxis()->SetNdivisions(505);
   y_asymmetry__10->GetXaxis()->SetLabelFont(132);
   y_asymmetry__10->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__10->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__10->GetXaxis()->SetTitleFont(132);
   y_asymmetry__10->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__10->GetYaxis()->SetLabelFont(132);
   y_asymmetry__10->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__10->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__10->GetYaxis()->SetTitleFont(132);
   y_asymmetry__10->GetZaxis()->SetLabelFont(132);
   y_asymmetry__10->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__10->GetZaxis()->SetTitleFont(132);
   y_asymmetry__10->Draw("e2 SAME");
   Double_t xAxis11[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__11 = new TH1D("y_asymmetry__11","",4, xAxis11);
   y_asymmetry__11->SetBinContent(1,0.687991);
   y_asymmetry__11->SetBinContent(2,0.08371888);
   y_asymmetry__11->SetBinContent(3,-0.3896305);
   y_asymmetry__11->SetBinContent(4,-1.192752);
   y_asymmetry__11->SetBinError(1,0.05);
   y_asymmetry__11->SetBinError(2,0.05);
   y_asymmetry__11->SetBinError(3,0.05019642);
   y_asymmetry__11->SetBinError(4,0.1480593);
   y_asymmetry__11->SetMinimum(-5.903678);
   y_asymmetry__11->SetMaximum(4);
   y_asymmetry__11->SetEntries(1266241);
   y_asymmetry__11->SetDirectory(nullptr);
   y_asymmetry__11->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 0, 0, 0.8, " ", 0.8);
   y_asymmetry__11->SetFillColor(ci);
   y_asymmetry__11->SetLineColor(0);
   y_asymmetry__11->SetLineWidth(5);
   y_asymmetry__11->SetMarkerStyle(20);
   y_asymmetry__11->SetMarkerSize(0);
   y_asymmetry__11->GetXaxis()->SetTitle("#eta(#Dz)");
   y_asymmetry__11->GetXaxis()->CenterTitle(true);
   y_asymmetry__11->GetXaxis()->SetNdivisions(505);
   y_asymmetry__11->GetXaxis()->SetLabelFont(132);
   y_asymmetry__11->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__11->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__11->GetXaxis()->SetTitleFont(132);
   y_asymmetry__11->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__11->GetYaxis()->SetLabelFont(132);
   y_asymmetry__11->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__11->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__11->GetYaxis()->SetTitleFont(132);
   y_asymmetry__11->GetZaxis()->SetLabelFont(132);
   y_asymmetry__11->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__11->GetZaxis()->SetTitleFont(132);
   y_asymmetry__11->Draw("e2 SAME");
   TLine *line = new TLine(2,0,4.5,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(2,0,4.5,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   Double_t xAxis12[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1F *data_points_Dz_y__12 = new TH1F("data_points_Dz_y__12","",4, xAxis12);
   data_points_Dz_y__12->SetBinContent(1,0.309953);
   data_points_Dz_y__12->SetBinContent(2,0.423124);
   data_points_Dz_y__12->SetBinContent(3,-1.12072);
   data_points_Dz_y__12->SetBinContent(4,-3.2332);
   data_points_Dz_y__12->SetBinError(1,0.445294);
   data_points_Dz_y__12->SetBinError(2,0.420078);
   data_points_Dz_y__12->SetBinError(3,0.738996);
   data_points_Dz_y__12->SetBinError(4,2.13378);
   data_points_Dz_y__12->SetEntries(4);
   data_points_Dz_y__12->SetDirectory(nullptr);
   data_points_Dz_y__12->SetStats(0);
   data_points_Dz_y__12->SetLineWidth(2);
   data_points_Dz_y__12->SetMarkerStyle(20);
   data_points_Dz_y__12->SetMarkerSize(1.2);
   data_points_Dz_y__12->GetXaxis()->SetNdivisions(505);
   data_points_Dz_y__12->GetXaxis()->SetLabelFont(132);
   data_points_Dz_y__12->GetXaxis()->SetLabelOffset(0.01);
   data_points_Dz_y__12->GetXaxis()->SetLabelSize(0.06);
   data_points_Dz_y__12->GetXaxis()->SetTitleSize(0.072);
   data_points_Dz_y__12->GetXaxis()->SetTitleOffset(0.95);
   data_points_Dz_y__12->GetXaxis()->SetTitleFont(132);
   data_points_Dz_y__12->GetYaxis()->SetLabelFont(132);
   data_points_Dz_y__12->GetYaxis()->SetLabelOffset(0.01);
   data_points_Dz_y__12->GetYaxis()->SetLabelSize(0.06);
   data_points_Dz_y__12->GetYaxis()->SetTitleSize(0.072);
   data_points_Dz_y__12->GetYaxis()->SetTitleOffset(0.95);
   data_points_Dz_y__12->GetYaxis()->SetTitleFont(132);
   data_points_Dz_y__12->GetZaxis()->SetLabelFont(132);
   data_points_Dz_y__12->GetZaxis()->SetLabelSize(0.06);
   data_points_Dz_y__12->GetZaxis()->SetTitleSize(0.072);
   data_points_Dz_y__12->GetZaxis()->SetTitleOffset(1.2);
   data_points_Dz_y__12->GetZaxis()->SetTitleFont(132);
   data_points_Dz_y__12->Draw("e1 same");
   TLatex *   tex = new TLatex(0.19,0.86,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.78,"#sqs=13.6\\tev, 177\\invpb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n2->Modified();
   c1_n2->SetSelected(c1_n2);
}


==> figs/Fig11d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void pt_asymmetry_Dp()
{
//=========Macro generated from canvas: c1/c1
//=========  (Sun May 11 13:37:59 2025) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.388889,-5.662338,26.38889,4.727273);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__1 = new TH1D("pt_asymmetry__1","",4, xAxis1);
   pt_asymmetry__1->SetBinContent(1,-2.027814);
   pt_asymmetry__1->SetBinContent(2,-0.6847583);
   pt_asymmetry__1->SetBinContent(3,0.143142);
   pt_asymmetry__1->SetBinContent(4,-0.4013411);
   pt_asymmetry__1->SetBinError(1,0.09616489);
   pt_asymmetry__1->SetBinError(2,0.0932295);
   pt_asymmetry__1->SetBinError(3,0.1167627);
   pt_asymmetry__1->SetBinError(4,0.1240637);
   pt_asymmetry__1->SetMinimum(-4);
   pt_asymmetry__1->SetMaximum(4);
   pt_asymmetry__1->SetEntries(590931.5);
   pt_asymmetry__1->SetDirectory(nullptr);
   pt_asymmetry__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   pt_asymmetry__1->SetFillColor(ci);
   pt_asymmetry__1->SetFillStyle(3354);
   pt_asymmetry__1->SetLineColor(0);
   pt_asymmetry__1->SetLineWidth(5);
   pt_asymmetry__1->SetMarkerStyle(20);
   pt_asymmetry__1->SetMarkerSize(0);
   pt_asymmetry__1->GetXaxis()->SetTitle("#pt(#Dp)~[#mathrm{GeV}/c]");
   pt_asymmetry__1->GetXaxis()->CenterTitle(true);
   pt_asymmetry__1->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__1->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__1->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__1->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__1->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__1->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__1->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__1->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__1->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__1->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__1->Draw("AXIS");
   Double_t xAxis2[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__2 = new TH1D("pt_asymmetry__2","",4, xAxis2);
   pt_asymmetry__2->SetBinContent(1,-2.027814);
   pt_asymmetry__2->SetBinContent(2,-0.6847583);
   pt_asymmetry__2->SetBinContent(3,0.143142);
   pt_asymmetry__2->SetBinContent(4,-0.4013411);
   pt_asymmetry__2->SetBinError(1,0.09616489);
   pt_asymmetry__2->SetBinError(2,0.0932295);
   pt_asymmetry__2->SetBinError(3,0.1167627);
   pt_asymmetry__2->SetBinError(4,0.1240637);
   pt_asymmetry__2->SetMinimum(-4);
   pt_asymmetry__2->SetMaximum(4);
   pt_asymmetry__2->SetEntries(590931.5);
   pt_asymmetry__2->SetDirectory(nullptr);
   pt_asymmetry__2->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   pt_asymmetry__2->SetFillColor(ci);
   pt_asymmetry__2->SetFillStyle(3354);
   pt_asymmetry__2->SetLineColor(0);
   pt_asymmetry__2->SetLineWidth(5);
   pt_asymmetry__2->SetMarkerStyle(20);
   pt_asymmetry__2->SetMarkerSize(0);
   pt_asymmetry__2->GetXaxis()->SetTitle("#pt(#Dp)~[#mathrm{GeV}/c]");
   pt_asymmetry__2->GetXaxis()->CenterTitle(true);
   pt_asymmetry__2->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__2->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__2->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__2->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__2->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__2->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__2->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__2->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__2->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__2->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__2->Draw("e2 SAME");
   Double_t xAxis3[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__3 = new TH1D("pt_asymmetry__3","",4, xAxis3);
   pt_asymmetry__3->SetBinContent(1,-0.2141374);
   pt_asymmetry__3->SetBinContent(2,0.4311836);
   pt_asymmetry__3->SetBinContent(3,0.8387201);
   pt_asymmetry__3->SetBinContent(4,0.9881465);
   pt_asymmetry__3->SetBinError(1,0.05);
   pt_asymmetry__3->SetBinError(2,0.05);
   pt_asymmetry__3->SetBinError(3,0.05);
   pt_asymmetry__3->SetBinError(4,0.05);
   pt_asymmetry__3->SetMinimum(-4);
   pt_asymmetry__3->SetMaximum(4);
   pt_asymmetry__3->SetEntries(1.21119e+07);
   pt_asymmetry__3->SetDirectory(nullptr);
   pt_asymmetry__3->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.8);
   pt_asymmetry__3->SetFillColor(ci);
   pt_asymmetry__3->SetLineColor(0);
   pt_asymmetry__3->SetLineWidth(5);
   pt_asymmetry__3->SetMarkerStyle(20);
   pt_asymmetry__3->SetMarkerSize(0);
   pt_asymmetry__3->GetXaxis()->SetTitle("#pt(#Dp)~[#mathrm{GeV}/c]");
   pt_asymmetry__3->GetXaxis()->CenterTitle(true);
   pt_asymmetry__3->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__3->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__3->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__3->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__3->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__3->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__3->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__3->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__3->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__3->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__3->Draw("e2 SAME");
   Double_t xAxis4[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__4 = new TH1D("pt_asymmetry__4","",4, xAxis4);
   pt_asymmetry__4->SetBinContent(1,-0.6131321);
   pt_asymmetry__4->SetBinContent(2,-0.0002450343);
   pt_asymmetry__4->SetBinContent(3,0.6757701);
   pt_asymmetry__4->SetBinContent(4,0.6769276);
   pt_asymmetry__4->SetBinError(1,0.05);
   pt_asymmetry__4->SetBinError(2,0.05);
   pt_asymmetry__4->SetBinError(3,0.0577663);
   pt_asymmetry__4->SetBinError(4,0.06194415);
   pt_asymmetry__4->SetMinimum(-4);
   pt_asymmetry__4->SetMaximum(4);
   pt_asymmetry__4->SetEntries(1891384);
   pt_asymmetry__4->SetDirectory(nullptr);
   pt_asymmetry__4->SetStats(0);

   ci = 1181;
   color = new TColor(ci, 0.81, 0.37, 0.38, " ", 0.8);
   pt_asymmetry__4->SetFillColor(ci);
   pt_asymmetry__4->SetLineColor(0);
   pt_asymmetry__4->SetLineWidth(5);
   pt_asymmetry__4->SetMarkerStyle(20);
   pt_asymmetry__4->SetMarkerSize(0);
   pt_asymmetry__4->GetXaxis()->SetTitle("#pt(#Dp)~[#mathrm{GeV}/c]");
   pt_asymmetry__4->GetXaxis()->CenterTitle(true);
   pt_asymmetry__4->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__4->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__4->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__4->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__4->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__4->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__4->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__4->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__4->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__4->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__4->Draw("e2 SAME");
   Double_t xAxis5[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__5 = new TH1D("pt_asymmetry__5","",4, xAxis5);
   pt_asymmetry__5->SetBinContent(1,-0.4116088);
   pt_asymmetry__5->SetBinContent(2,0.2015988);
   pt_asymmetry__5->SetBinContent(3,0.3267146);
   pt_asymmetry__5->SetBinContent(4,0.7092792);
   pt_asymmetry__5->SetBinError(1,0.05);
   pt_asymmetry__5->SetBinError(2,0.05);
   pt_asymmetry__5->SetBinError(3,0.05311346);
   pt_asymmetry__5->SetBinError(4,0.057366);
   pt_asymmetry__5->SetMinimum(-4);
   pt_asymmetry__5->SetMaximum(4);
   pt_asymmetry__5->SetEntries(944505.3);
   pt_asymmetry__5->SetDirectory(nullptr);
   pt_asymmetry__5->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 0, 0, 0.8, " ", 0.8);
   pt_asymmetry__5->SetFillColor(ci);
   pt_asymmetry__5->SetLineColor(0);
   pt_asymmetry__5->SetLineWidth(5);
   pt_asymmetry__5->SetMarkerStyle(20);
   pt_asymmetry__5->SetMarkerSize(0);
   pt_asymmetry__5->GetXaxis()->SetTitle("#pt(#Dp)~[#mathrm{GeV}/c]");
   pt_asymmetry__5->GetXaxis()->CenterTitle(true);
   pt_asymmetry__5->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__5->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__5->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__5->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__5->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__5->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__5->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__5->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__5->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__5->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__5->Draw("e2 SAME");
   TLine *line = new TLine(2.5,0,25,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(2.5,0,25,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   Double_t xAxis6[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1F *data_points_Dp_pt__6 = new TH1F("data_points_Dp_pt__6","",4, xAxis6);
   data_points_Dp_pt__6->SetBinContent(1,-0.6360581);
   data_points_Dp_pt__6->SetBinContent(2,-0.7506003);
   data_points_Dp_pt__6->SetBinContent(3,-0.1378575);
   data_points_Dp_pt__6->SetBinContent(4,0.6601316);
   data_points_Dp_pt__6->SetBinError(1,0.5687237);
   data_points_Dp_pt__6->SetBinError(2,0.5618768);
   data_points_Dp_pt__6->SetBinError(3,0.6850011);
   data_points_Dp_pt__6->SetBinError(4,0.7832844);
   data_points_Dp_pt__6->SetEntries(4);
   data_points_Dp_pt__6->SetDirectory(nullptr);
   data_points_Dp_pt__6->SetStats(0);
   data_points_Dp_pt__6->SetLineWidth(2);
   data_points_Dp_pt__6->SetMarkerStyle(20);
   data_points_Dp_pt__6->SetMarkerSize(1.2);
   data_points_Dp_pt__6->GetXaxis()->SetNdivisions(505);
   data_points_Dp_pt__6->GetXaxis()->SetLabelFont(132);
   data_points_Dp_pt__6->GetXaxis()->SetLabelOffset(0.01);
   data_points_Dp_pt__6->GetXaxis()->SetLabelSize(0.06);
   data_points_Dp_pt__6->GetXaxis()->SetTitleSize(0.072);
   data_points_Dp_pt__6->GetXaxis()->SetTitleOffset(0.95);
   data_points_Dp_pt__6->GetXaxis()->SetTitleFont(132);
   data_points_Dp_pt__6->GetYaxis()->SetLabelFont(132);
   data_points_Dp_pt__6->GetYaxis()->SetLabelOffset(0.01);
   data_points_Dp_pt__6->GetYaxis()->SetLabelSize(0.06);
   data_points_Dp_pt__6->GetYaxis()->SetTitleSize(0.072);
   data_points_Dp_pt__6->GetYaxis()->SetTitleOffset(0.95);
   data_points_Dp_pt__6->GetYaxis()->SetTitleFont(132);
   data_points_Dp_pt__6->GetZaxis()->SetLabelFont(132);
   data_points_Dp_pt__6->GetZaxis()->SetLabelSize(0.06);
   data_points_Dp_pt__6->GetZaxis()->SetTitleSize(0.072);
   data_points_Dp_pt__6->GetZaxis()->SetTitleOffset(1.2);
   data_points_Dp_pt__6->GetZaxis()->SetTitleFont(132);
   data_points_Dp_pt__6->Draw("e1 same");
   TLatex *   tex = new TLatex(0.19,0.86,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.78,"#sqs=13.6\\tev, 56\\invpb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig11e.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void y_asymmetry_Dp()
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Sun May 11 13:38:00 2025) by ROOT version 6.30/04
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n2->SetHighLightColor(2);
   c1_n2->Range(1.567901,-6.088954,4.654321,4.759384);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.14);
   c1_n2->SetRightMargin(0.05);
   c1_n2->SetTopMargin(0.07);
   c1_n2->SetBottomMargin(0.16);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   Double_t xAxis7[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__7 = new TH1D("y_asymmetry__7","",4, xAxis7);
   y_asymmetry__7->SetBinContent(1,-0.5129869);
   y_asymmetry__7->SetBinContent(2,-1.029288);
   y_asymmetry__7->SetBinContent(3,-1.174559);
   y_asymmetry__7->SetBinContent(4,-1.395434);
   y_asymmetry__7->SetBinContent(5,0.1203672);
   y_asymmetry__7->SetBinError(1,0.08031299);
   y_asymmetry__7->SetBinError(2,0.08697956);
   y_asymmetry__7->SetBinError(3,0.1270692);
   y_asymmetry__7->SetBinError(4,0.2861128);
   y_asymmetry__7->SetBinError(5,0.08511248);
   y_asymmetry__7->SetMinimum(-4.35322);
   y_asymmetry__7->SetMaximum(4);
   y_asymmetry__7->SetEntries(604905);
   y_asymmetry__7->SetDirectory(nullptr);
   y_asymmetry__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   y_asymmetry__7->SetFillColor(ci);
   y_asymmetry__7->SetFillStyle(3354);
   y_asymmetry__7->SetLineColor(0);
   y_asymmetry__7->SetLineWidth(5);
   y_asymmetry__7->SetMarkerStyle(20);
   y_asymmetry__7->SetMarkerSize(0);
   y_asymmetry__7->GetXaxis()->SetTitle("#eta(#Dp)");
   y_asymmetry__7->GetXaxis()->CenterTitle(true);
   y_asymmetry__7->GetXaxis()->SetNdivisions(505);
   y_asymmetry__7->GetXaxis()->SetLabelFont(132);
   y_asymmetry__7->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__7->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__7->GetXaxis()->SetTitleFont(132);
   y_asymmetry__7->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__7->GetYaxis()->SetLabelFont(132);
   y_asymmetry__7->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__7->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__7->GetYaxis()->SetTitleFont(132);
   y_asymmetry__7->GetZaxis()->SetLabelFont(132);
   y_asymmetry__7->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__7->GetZaxis()->SetTitleFont(132);
   y_asymmetry__7->Draw("AXIS");
   Double_t xAxis8[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__8 = new TH1D("y_asymmetry__8","",4, xAxis8);
   y_asymmetry__8->SetBinContent(1,-0.5129869);
   y_asymmetry__8->SetBinContent(2,-1.029288);
   y_asymmetry__8->SetBinContent(3,-1.174559);
   y_asymmetry__8->SetBinContent(4,-1.395434);
   y_asymmetry__8->SetBinContent(5,0.1203672);
   y_asymmetry__8->SetBinError(1,0.08031299);
   y_asymmetry__8->SetBinError(2,0.08697956);
   y_asymmetry__8->SetBinError(3,0.1270692);
   y_asymmetry__8->SetBinError(4,0.2861128);
   y_asymmetry__8->SetBinError(5,0.08511248);
   y_asymmetry__8->SetMinimum(-4.35322);
   y_asymmetry__8->SetMaximum(4);
   y_asymmetry__8->SetEntries(604905);
   y_asymmetry__8->SetDirectory(nullptr);
   y_asymmetry__8->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   y_asymmetry__8->SetFillColor(ci);
   y_asymmetry__8->SetFillStyle(3354);
   y_asymmetry__8->SetLineColor(0);
   y_asymmetry__8->SetLineWidth(5);
   y_asymmetry__8->SetMarkerStyle(20);
   y_asymmetry__8->SetMarkerSize(0);
   y_asymmetry__8->GetXaxis()->SetTitle("#eta(#Dp)");
   y_asymmetry__8->GetXaxis()->CenterTitle(true);
   y_asymmetry__8->GetXaxis()->SetNdivisions(505);
   y_asymmetry__8->GetXaxis()->SetLabelFont(132);
   y_asymmetry__8->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__8->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__8->GetXaxis()->SetTitleFont(132);
   y_asymmetry__8->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__8->GetYaxis()->SetLabelFont(132);
   y_asymmetry__8->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__8->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__8->GetYaxis()->SetTitleFont(132);
   y_asymmetry__8->GetZaxis()->SetLabelFont(132);
   y_asymmetry__8->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__8->GetZaxis()->SetTitleFont(132);
   y_asymmetry__8->Draw("e2 SAME");
   Double_t xAxis9[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__9 = new TH1D("y_asymmetry__9","",4, xAxis9);
   y_asymmetry__9->SetBinContent(1,0.5926389);
   y_asymmetry__9->SetBinContent(2,0.4603699);
   y_asymmetry__9->SetBinContent(3,0.1275115);
   y_asymmetry__9->SetBinContent(4,-0.364477);
   y_asymmetry__9->SetBinError(1,0.05);
   y_asymmetry__9->SetBinError(2,0.05);
   y_asymmetry__9->SetBinError(3,0.05);
   y_asymmetry__9->SetBinError(4,0.05);
   y_asymmetry__9->SetMinimum(-4.35322);
   y_asymmetry__9->SetMaximum(4);
   y_asymmetry__9->SetEntries(1.209367e+07);
   y_asymmetry__9->SetDirectory(nullptr);
   y_asymmetry__9->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.8);
   y_asymmetry__9->SetFillColor(ci);
   y_asymmetry__9->SetLineColor(0);
   y_asymmetry__9->SetLineWidth(5);
   y_asymmetry__9->SetMarkerStyle(20);
   y_asymmetry__9->SetMarkerSize(0);
   y_asymmetry__9->GetXaxis()->SetTitle("#eta(#Dp)");
   y_asymmetry__9->GetXaxis()->CenterTitle(true);
   y_asymmetry__9->GetXaxis()->SetNdivisions(505);
   y_asymmetry__9->GetXaxis()->SetLabelFont(132);
   y_asymmetry__9->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__9->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__9->GetXaxis()->SetTitleFont(132);
   y_asymmetry__9->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__9->GetYaxis()->SetLabelFont(132);
   y_asymmetry__9->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__9->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__9->GetYaxis()->SetTitleFont(132);
   y_asymmetry__9->GetZaxis()->SetLabelFont(132);
   y_asymmetry__9->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__9->GetZaxis()->SetTitleFont(132);
   y_asymmetry__9->Draw("e2 SAME");
   Double_t xAxis10[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__10 = new TH1D("y_asymmetry__10","",4, xAxis10);
   y_asymmetry__10->SetBinContent(1,0.4199984);
   y_asymmetry__10->SetBinContent(2,0.001978995);
   y_asymmetry__10->SetBinContent(3,-0.3420999);
   y_asymmetry__10->SetBinContent(4,-1.033266);
   y_asymmetry__10->SetBinError(1,0.05);
   y_asymmetry__10->SetBinError(2,0.05);
   y_asymmetry__10->SetBinError(3,0.06316703);
   y_asymmetry__10->SetBinError(4,0.1406407);
   y_asymmetry__10->SetMinimum(-4.35322);
   y_asymmetry__10->SetMaximum(4);
   y_asymmetry__10->SetEntries(1902341);
   y_asymmetry__10->SetDirectory(nullptr);
   y_asymmetry__10->SetStats(0);

   ci = 1181;
   color = new TColor(ci, 0.81, 0.37, 0.38, " ", 0.8);
   y_asymmetry__10->SetFillColor(ci);
   y_asymmetry__10->SetLineColor(0);
   y_asymmetry__10->SetLineWidth(5);
   y_asymmetry__10->SetMarkerStyle(20);
   y_asymmetry__10->SetMarkerSize(0);
   y_asymmetry__10->GetXaxis()->SetTitle("#eta(#Dp)");
   y_asymmetry__10->GetXaxis()->CenterTitle(true);
   y_asymmetry__10->GetXaxis()->SetNdivisions(505);
   y_asymmetry__10->GetXaxis()->SetLabelFont(132);
   y_asymmetry__10->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__10->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__10->GetXaxis()->SetTitleFont(132);
   y_asymmetry__10->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__10->GetYaxis()->SetLabelFont(132);
   y_asymmetry__10->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__10->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__10->GetYaxis()->SetTitleFont(132);
   y_asymmetry__10->GetZaxis()->SetLabelFont(132);
   y_asymmetry__10->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__10->GetZaxis()->SetTitleFont(132);
   y_asymmetry__10->Draw("e2 SAME");
   Double_t xAxis11[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__11 = new TH1D("y_asymmetry__11","",4, xAxis11);
   y_asymmetry__11->SetBinContent(1,0.3145222);
   y_asymmetry__11->SetBinContent(2,0.242626);
   y_asymmetry__11->SetBinContent(3,-0.3016484);
   y_asymmetry__11->SetBinContent(4,-0.8414705);
   y_asymmetry__11->SetBinError(1,0.05);
   y_asymmetry__11->SetBinError(2,0.05);
   y_asymmetry__11->SetBinError(3,0.05835125);
   y_asymmetry__11->SetBinError(4,0.1312783);
   y_asymmetry__11->SetMinimum(-4.35322);
   y_asymmetry__11->SetMaximum(4);
   y_asymmetry__11->SetEntries(947433.5);
   y_asymmetry__11->SetDirectory(nullptr);
   y_asymmetry__11->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 0, 0, 0.8, " ", 0.8);
   y_asymmetry__11->SetFillColor(ci);
   y_asymmetry__11->SetLineColor(0);
   y_asymmetry__11->SetLineWidth(5);
   y_asymmetry__11->SetMarkerStyle(20);
   y_asymmetry__11->SetMarkerSize(0);
   y_asymmetry__11->GetXaxis()->SetTitle("#eta(#Dp)");
   y_asymmetry__11->GetXaxis()->CenterTitle(true);
   y_asymmetry__11->GetXaxis()->SetNdivisions(505);
   y_asymmetry__11->GetXaxis()->SetLabelFont(132);
   y_asymmetry__11->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__11->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__11->GetXaxis()->SetTitleFont(132);
   y_asymmetry__11->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__11->GetYaxis()->SetLabelFont(132);
   y_asymmetry__11->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__11->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__11->GetYaxis()->SetTitleFont(132);
   y_asymmetry__11->GetZaxis()->SetLabelFont(132);
   y_asymmetry__11->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__11->GetZaxis()->SetTitleFont(132);
   y_asymmetry__11->Draw("e2 SAME");
   TLine *line = new TLine(2,0,4.5,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(2,0,4.5,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   Double_t xAxis12[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1F *data_points_Dp_y__12 = new TH1F("data_points_Dp_y__12","",4, xAxis12);
   data_points_Dp_y__12->SetBinContent(1,-0.1604242);
   data_points_Dp_y__12->SetBinContent(2,-0.2752502);
   data_points_Dp_y__12->SetBinContent(3,-0.6339483);
   data_points_Dp_y__12->SetBinContent(4,-2.140019);
   data_points_Dp_y__12->SetBinError(1,0.4895704);
   data_points_Dp_y__12->SetBinError(2,0.5267132);
   data_points_Dp_y__12->SetBinError(3,0.727756);
   data_points_Dp_y__12->SetBinError(4,1.817454);
   data_points_Dp_y__12->SetEntries(4);
   data_points_Dp_y__12->SetDirectory(nullptr);
   data_points_Dp_y__12->SetStats(0);
   data_points_Dp_y__12->SetLineWidth(2);
   data_points_Dp_y__12->SetMarkerStyle(20);
   data_points_Dp_y__12->SetMarkerSize(1.2);
   data_points_Dp_y__12->GetXaxis()->SetNdivisions(505);
   data_points_Dp_y__12->GetXaxis()->SetLabelFont(132);
   data_points_Dp_y__12->GetXaxis()->SetLabelOffset(0.01);
   data_points_Dp_y__12->GetXaxis()->SetLabelSize(0.06);
   data_points_Dp_y__12->GetXaxis()->SetTitleSize(0.072);
   data_points_Dp_y__12->GetXaxis()->SetTitleOffset(0.95);
   data_points_Dp_y__12->GetXaxis()->SetTitleFont(132);
   data_points_Dp_y__12->GetYaxis()->SetLabelFont(132);
   data_points_Dp_y__12->GetYaxis()->SetLabelOffset(0.01);
   data_points_Dp_y__12->GetYaxis()->SetLabelSize(0.06);
   data_points_Dp_y__12->GetYaxis()->SetTitleSize(0.072);
   data_points_Dp_y__12->GetYaxis()->SetTitleOffset(0.95);
   data_points_Dp_y__12->GetYaxis()->SetTitleFont(132);
   data_points_Dp_y__12->GetZaxis()->SetLabelFont(132);
   data_points_Dp_y__12->GetZaxis()->SetLabelSize(0.06);
   data_points_Dp_y__12->GetZaxis()->SetTitleSize(0.072);
   data_points_Dp_y__12->GetZaxis()->SetTitleOffset(1.2);
   data_points_Dp_y__12->GetZaxis()->SetTitleFont(132);
   data_points_Dp_y__12->Draw("e1 same");
   TLatex *   tex = new TLatex(0.19,0.86,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.78,"#sqs=13.6\\tev, 56\\invpb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n2->Modified();
   c1_n2->SetSelected(c1_n2);
}


==> figs/Fig11f.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void pt_asymmetry_Ds()
{
//=========Macro generated from canvas: c1/c1
//=========  (Sun May 11 13:38:03 2025) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.388889,-5.662338,26.38889,4.727273);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__1 = new TH1D("pt_asymmetry__1","",4, xAxis1);
   pt_asymmetry__1->SetBinContent(1,-1.09202);
   pt_asymmetry__1->SetBinContent(2,0.2504583);
   pt_asymmetry__1->SetBinContent(3,1.575338);
   pt_asymmetry__1->SetBinContent(4,2.201324);
   pt_asymmetry__1->SetBinError(1,0.1838598);
   pt_asymmetry__1->SetBinError(2,0.1786633);
   pt_asymmetry__1->SetBinError(3,0.21394);
   pt_asymmetry__1->SetBinError(4,0.2221528);
   pt_asymmetry__1->SetMinimum(-4);
   pt_asymmetry__1->SetMaximum(4);
   pt_asymmetry__1->SetEntries(149395.9);
   pt_asymmetry__1->SetDirectory(nullptr);
   pt_asymmetry__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   pt_asymmetry__1->SetFillColor(ci);
   pt_asymmetry__1->SetFillStyle(3354);
   pt_asymmetry__1->SetLineColor(0);
   pt_asymmetry__1->SetLineWidth(5);
   pt_asymmetry__1->SetMarkerStyle(20);
   pt_asymmetry__1->SetMarkerSize(0);
   pt_asymmetry__1->GetXaxis()->SetTitle("#pt(#Dsp)~[#mathrm{GeV}/c]");
   pt_asymmetry__1->GetXaxis()->CenterTitle(true);
   pt_asymmetry__1->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__1->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__1->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__1->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__1->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__1->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__1->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__1->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__1->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__1->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__1->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__1->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__1->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__1->Draw("AXIS");
   Double_t xAxis2[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__2 = new TH1D("pt_asymmetry__2","",4, xAxis2);
   pt_asymmetry__2->SetBinContent(1,-1.09202);
   pt_asymmetry__2->SetBinContent(2,0.2504583);
   pt_asymmetry__2->SetBinContent(3,1.575338);
   pt_asymmetry__2->SetBinContent(4,2.201324);
   pt_asymmetry__2->SetBinError(1,0.1838598);
   pt_asymmetry__2->SetBinError(2,0.1786633);
   pt_asymmetry__2->SetBinError(3,0.21394);
   pt_asymmetry__2->SetBinError(4,0.2221528);
   pt_asymmetry__2->SetMinimum(-4);
   pt_asymmetry__2->SetMaximum(4);
   pt_asymmetry__2->SetEntries(149395.9);
   pt_asymmetry__2->SetDirectory(nullptr);
   pt_asymmetry__2->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   pt_asymmetry__2->SetFillColor(ci);
   pt_asymmetry__2->SetFillStyle(3354);
   pt_asymmetry__2->SetLineColor(0);
   pt_asymmetry__2->SetLineWidth(5);
   pt_asymmetry__2->SetMarkerStyle(20);
   pt_asymmetry__2->SetMarkerSize(0);
   pt_asymmetry__2->GetXaxis()->SetTitle("#pt(#Dsp)~[#mathrm{GeV}/c]");
   pt_asymmetry__2->GetXaxis()->CenterTitle(true);
   pt_asymmetry__2->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__2->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__2->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__2->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__2->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__2->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__2->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__2->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__2->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__2->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__2->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__2->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__2->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__2->Draw("e2 SAME");
   Double_t xAxis3[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__3 = new TH1D("pt_asymmetry__3","",4, xAxis3);
   pt_asymmetry__3->SetBinContent(1,-0.2050184);
   pt_asymmetry__3->SetBinContent(2,0.3104414);
   pt_asymmetry__3->SetBinContent(3,0.7759276);
   pt_asymmetry__3->SetBinContent(4,1.047418);
   pt_asymmetry__3->SetBinError(1,0.05);
   pt_asymmetry__3->SetBinError(2,0.05);
   pt_asymmetry__3->SetBinError(3,0.05);
   pt_asymmetry__3->SetBinError(4,0.05);
   pt_asymmetry__3->SetMinimum(-4);
   pt_asymmetry__3->SetMaximum(4);
   pt_asymmetry__3->SetEntries(3842366);
   pt_asymmetry__3->SetDirectory(nullptr);
   pt_asymmetry__3->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.8);
   pt_asymmetry__3->SetFillColor(ci);
   pt_asymmetry__3->SetLineColor(0);
   pt_asymmetry__3->SetLineWidth(5);
   pt_asymmetry__3->SetMarkerStyle(20);
   pt_asymmetry__3->SetMarkerSize(0);
   pt_asymmetry__3->GetXaxis()->SetTitle("#pt(#Dsp)~[#mathrm{GeV}/c]");
   pt_asymmetry__3->GetXaxis()->CenterTitle(true);
   pt_asymmetry__3->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__3->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__3->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__3->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__3->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__3->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__3->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__3->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__3->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__3->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__3->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__3->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__3->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__3->Draw("e2 SAME");
   Double_t xAxis4[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__4 = new TH1D("pt_asymmetry__4","",4, xAxis4);
   pt_asymmetry__4->SetBinContent(1,-0.6599413);
   pt_asymmetry__4->SetBinContent(2,0.08079114);
   pt_asymmetry__4->SetBinContent(3,0.5655319);
   pt_asymmetry__4->SetBinContent(4,0.7327824);
   pt_asymmetry__4->SetBinError(1,0.08701337);
   pt_asymmetry__4->SetBinError(2,0.08436308);
   pt_asymmetry__4->SetBinError(3,0.09882442);
   pt_asymmetry__4->SetBinError(4,0.1017479);
   pt_asymmetry__4->SetMinimum(-4);
   pt_asymmetry__4->SetMaximum(4);
   pt_asymmetry__4->SetEntries(550623.6);
   pt_asymmetry__4->SetDirectory(nullptr);
   pt_asymmetry__4->SetStats(0);

   ci = 1181;
   color = new TColor(ci, 0.81, 0.37, 0.38, " ", 0.8);
   pt_asymmetry__4->SetFillColor(ci);
   pt_asymmetry__4->SetLineColor(0);
   pt_asymmetry__4->SetLineWidth(5);
   pt_asymmetry__4->SetMarkerStyle(20);
   pt_asymmetry__4->SetMarkerSize(0);
   pt_asymmetry__4->GetXaxis()->SetTitle("#pt(#Dsp)~[#mathrm{GeV}/c]");
   pt_asymmetry__4->GetXaxis()->CenterTitle(true);
   pt_asymmetry__4->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__4->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__4->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__4->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__4->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__4->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__4->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__4->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__4->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__4->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__4->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__4->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__4->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__4->Draw("e2 SAME");
   Double_t xAxis5[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1D *pt_asymmetry__5 = new TH1D("pt_asymmetry__5","",4, xAxis5);
   pt_asymmetry__5->SetBinContent(1,-0.459009);
   pt_asymmetry__5->SetBinContent(2,0.1269951);
   pt_asymmetry__5->SetBinContent(3,0.7452489);
   pt_asymmetry__5->SetBinContent(4,1.582089);
   pt_asymmetry__5->SetBinError(1,0.08082012);
   pt_asymmetry__5->SetBinError(2,0.07798505);
   pt_asymmetry__5->SetBinError(3,0.09167756);
   pt_asymmetry__5->SetBinError(4,0.09567281);
   pt_asymmetry__5->SetMinimum(-4);
   pt_asymmetry__5->SetMaximum(4);
   pt_asymmetry__5->SetEntries(285975.6);
   pt_asymmetry__5->SetDirectory(nullptr);
   pt_asymmetry__5->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 0, 0, 0.8, " ", 0.8);
   pt_asymmetry__5->SetFillColor(ci);
   pt_asymmetry__5->SetLineColor(0);
   pt_asymmetry__5->SetLineWidth(5);
   pt_asymmetry__5->SetMarkerStyle(20);
   pt_asymmetry__5->SetMarkerSize(0);
   pt_asymmetry__5->GetXaxis()->SetTitle("#pt(#Dsp)~[#mathrm{GeV}/c]");
   pt_asymmetry__5->GetXaxis()->CenterTitle(true);
   pt_asymmetry__5->GetXaxis()->SetNdivisions(505);
   pt_asymmetry__5->GetXaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetXaxis()->SetLabelOffset(0.01);
   pt_asymmetry__5->GetXaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetXaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetXaxis()->SetTitleOffset(0.95);
   pt_asymmetry__5->GetXaxis()->SetTitleFont(132);
   pt_asymmetry__5->GetYaxis()->SetTitle("Asymmetry [%]");
   pt_asymmetry__5->GetYaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetYaxis()->SetLabelOffset(0.01);
   pt_asymmetry__5->GetYaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetYaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetYaxis()->SetTitleOffset(0.95);
   pt_asymmetry__5->GetYaxis()->SetTitleFont(132);
   pt_asymmetry__5->GetZaxis()->SetLabelFont(132);
   pt_asymmetry__5->GetZaxis()->SetLabelSize(0.06);
   pt_asymmetry__5->GetZaxis()->SetTitleSize(0.072);
   pt_asymmetry__5->GetZaxis()->SetTitleOffset(1.2);
   pt_asymmetry__5->GetZaxis()->SetTitleFont(132);
   pt_asymmetry__5->Draw("e2 SAME");
   TLine *line = new TLine(2.5,0,25,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(2.5,0,25,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   Double_t xAxis6[5] = {2.5, 4.7, 6.5, 8.5, 25}; 
   
   TH1F *data_points_Ds_pt__6 = new TH1F("data_points_Ds_pt__6","",4, xAxis6);
   data_points_Ds_pt__6->SetBinContent(1,0.1014207);
   data_points_Ds_pt__6->SetBinContent(2,0.7159974);
   data_points_Ds_pt__6->SetBinContent(3,-0.1929953);
   data_points_Ds_pt__6->SetBinContent(4,-0.09507523);
   data_points_Ds_pt__6->SetBinError(1,0.5295814);
   data_points_Ds_pt__6->SetBinError(2,0.4743625);
   data_points_Ds_pt__6->SetBinError(3,0.5795584);
   data_points_Ds_pt__6->SetBinError(4,0.5727528);
   data_points_Ds_pt__6->SetEntries(4);
   data_points_Ds_pt__6->SetDirectory(nullptr);
   data_points_Ds_pt__6->SetStats(0);
   data_points_Ds_pt__6->SetLineWidth(2);
   data_points_Ds_pt__6->SetMarkerStyle(20);
   data_points_Ds_pt__6->SetMarkerSize(1.2);
   data_points_Ds_pt__6->GetXaxis()->SetNdivisions(505);
   data_points_Ds_pt__6->GetXaxis()->SetLabelFont(132);
   data_points_Ds_pt__6->GetXaxis()->SetLabelOffset(0.01);
   data_points_Ds_pt__6->GetXaxis()->SetLabelSize(0.06);
   data_points_Ds_pt__6->GetXaxis()->SetTitleSize(0.072);
   data_points_Ds_pt__6->GetXaxis()->SetTitleOffset(0.95);
   data_points_Ds_pt__6->GetXaxis()->SetTitleFont(132);
   data_points_Ds_pt__6->GetYaxis()->SetLabelFont(132);
   data_points_Ds_pt__6->GetYaxis()->SetLabelOffset(0.01);
   data_points_Ds_pt__6->GetYaxis()->SetLabelSize(0.06);
   data_points_Ds_pt__6->GetYaxis()->SetTitleSize(0.072);
   data_points_Ds_pt__6->GetYaxis()->SetTitleOffset(0.95);
   data_points_Ds_pt__6->GetYaxis()->SetTitleFont(132);
   data_points_Ds_pt__6->GetZaxis()->SetLabelFont(132);
   data_points_Ds_pt__6->GetZaxis()->SetLabelSize(0.06);
   data_points_Ds_pt__6->GetZaxis()->SetTitleSize(0.072);
   data_points_Ds_pt__6->GetZaxis()->SetTitleOffset(1.2);
   data_points_Ds_pt__6->GetZaxis()->SetTitleFont(132);
   data_points_Ds_pt__6->Draw("e1 same");
   TLatex *   tex = new TLatex(0.19,0.33,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.25,"#sqs=13.6\\tev, 56\\invpb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig11g.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void y_asymmetry_Ds()
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Sun May 11 13:38:04 2025) by ROOT version 6.30/04
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n2->SetHighLightColor(2);
   c1_n2->Range(1.567901,-5.662338,4.654321,4.727273);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.14);
   c1_n2->SetRightMargin(0.05);
   c1_n2->SetTopMargin(0.07);
   c1_n2->SetBottomMargin(0.16);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   Double_t xAxis7[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__7 = new TH1D("y_asymmetry__7","",4, xAxis7);
   y_asymmetry__7->SetBinContent(1,1.144199);
   y_asymmetry__7->SetBinContent(2,0.7608944);
   y_asymmetry__7->SetBinContent(3,-0.3365459);
   y_asymmetry__7->SetBinContent(4,-0.7750744);
   y_asymmetry__7->SetBinError(1,0.1612805);
   y_asymmetry__7->SetBinError(2,0.1668428);
   y_asymmetry__7->SetBinError(3,0.2086957);
   y_asymmetry__7->SetBinError(4,0.4222386);
   y_asymmetry__7->SetMinimum(-4);
   y_asymmetry__7->SetMaximum(4);
   y_asymmetry__7->SetEntries(149759.1);
   y_asymmetry__7->SetDirectory(nullptr);
   y_asymmetry__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   y_asymmetry__7->SetFillColor(ci);
   y_asymmetry__7->SetFillStyle(3354);
   y_asymmetry__7->SetLineColor(0);
   y_asymmetry__7->SetLineWidth(5);
   y_asymmetry__7->SetMarkerStyle(20);
   y_asymmetry__7->SetMarkerSize(0);
   y_asymmetry__7->GetXaxis()->SetTitle("#eta(#Dsp)");
   y_asymmetry__7->GetXaxis()->CenterTitle(true);
   y_asymmetry__7->GetXaxis()->SetNdivisions(505);
   y_asymmetry__7->GetXaxis()->SetLabelFont(132);
   y_asymmetry__7->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__7->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__7->GetXaxis()->SetTitleFont(132);
   y_asymmetry__7->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__7->GetYaxis()->SetLabelFont(132);
   y_asymmetry__7->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__7->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__7->GetYaxis()->SetTitleFont(132);
   y_asymmetry__7->GetZaxis()->SetLabelFont(132);
   y_asymmetry__7->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__7->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__7->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__7->GetZaxis()->SetTitleFont(132);
   y_asymmetry__7->Draw("AXIS");
   Double_t xAxis8[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__8 = new TH1D("y_asymmetry__8","",4, xAxis8);
   y_asymmetry__8->SetBinContent(1,1.144199);
   y_asymmetry__8->SetBinContent(2,0.7608944);
   y_asymmetry__8->SetBinContent(3,-0.3365459);
   y_asymmetry__8->SetBinContent(4,-0.7750744);
   y_asymmetry__8->SetBinError(1,0.1612805);
   y_asymmetry__8->SetBinError(2,0.1668428);
   y_asymmetry__8->SetBinError(3,0.2086957);
   y_asymmetry__8->SetBinError(4,0.4222386);
   y_asymmetry__8->SetMinimum(-4);
   y_asymmetry__8->SetMaximum(4);
   y_asymmetry__8->SetEntries(149759.1);
   y_asymmetry__8->SetDirectory(nullptr);
   y_asymmetry__8->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.8);
   y_asymmetry__8->SetFillColor(ci);
   y_asymmetry__8->SetFillStyle(3354);
   y_asymmetry__8->SetLineColor(0);
   y_asymmetry__8->SetLineWidth(5);
   y_asymmetry__8->SetMarkerStyle(20);
   y_asymmetry__8->SetMarkerSize(0);
   y_asymmetry__8->GetXaxis()->SetTitle("#eta(#Dsp)");
   y_asymmetry__8->GetXaxis()->CenterTitle(true);
   y_asymmetry__8->GetXaxis()->SetNdivisions(505);
   y_asymmetry__8->GetXaxis()->SetLabelFont(132);
   y_asymmetry__8->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__8->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__8->GetXaxis()->SetTitleFont(132);
   y_asymmetry__8->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__8->GetYaxis()->SetLabelFont(132);
   y_asymmetry__8->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__8->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__8->GetYaxis()->SetTitleFont(132);
   y_asymmetry__8->GetZaxis()->SetLabelFont(132);
   y_asymmetry__8->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__8->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__8->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__8->GetZaxis()->SetTitleFont(132);
   y_asymmetry__8->Draw("e2 SAME");
   Double_t xAxis9[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__9 = new TH1D("y_asymmetry__9","",4, xAxis9);
   y_asymmetry__9->SetBinContent(1,0.6691816);
   y_asymmetry__9->SetBinContent(2,0.480617);
   y_asymmetry__9->SetBinContent(3,0.04441973);
   y_asymmetry__9->SetBinContent(4,-0.1170698);
   y_asymmetry__9->SetBinError(1,0.05);
   y_asymmetry__9->SetBinError(2,0.05);
   y_asymmetry__9->SetBinError(3,0.05);
   y_asymmetry__9->SetBinError(4,0.06565919);
   y_asymmetry__9->SetMinimum(-4);
   y_asymmetry__9->SetMaximum(4);
   y_asymmetry__9->SetEntries(3838418);
   y_asymmetry__9->SetDirectory(nullptr);
   y_asymmetry__9->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.8);
   y_asymmetry__9->SetFillColor(ci);
   y_asymmetry__9->SetLineColor(0);
   y_asymmetry__9->SetLineWidth(5);
   y_asymmetry__9->SetMarkerStyle(20);
   y_asymmetry__9->SetMarkerSize(0);
   y_asymmetry__9->GetXaxis()->SetTitle("#eta(#Dsp)");
   y_asymmetry__9->GetXaxis()->CenterTitle(true);
   y_asymmetry__9->GetXaxis()->SetNdivisions(505);
   y_asymmetry__9->GetXaxis()->SetLabelFont(132);
   y_asymmetry__9->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__9->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__9->GetXaxis()->SetTitleFont(132);
   y_asymmetry__9->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__9->GetYaxis()->SetLabelFont(132);
   y_asymmetry__9->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__9->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__9->GetYaxis()->SetTitleFont(132);
   y_asymmetry__9->GetZaxis()->SetLabelFont(132);
   y_asymmetry__9->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__9->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__9->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__9->GetZaxis()->SetTitleFont(132);
   y_asymmetry__9->Draw("e2 SAME");
   Double_t xAxis10[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__10 = new TH1D("y_asymmetry__10","",4, xAxis10);
   y_asymmetry__10->SetBinContent(1,0.4348313);
   y_asymmetry__10->SetBinContent(2,0.1573424);
   y_asymmetry__10->SetBinContent(3,-0.2554828);
   y_asymmetry__10->SetBinContent(4,-0.8305911);
   y_asymmetry__10->SetBinError(1,0.07493594);
   y_asymmetry__10->SetBinError(2,0.07777876);
   y_asymmetry__10->SetBinError(3,0.09863098);
   y_asymmetry__10->SetBinError(4,0.1986768);
   y_asymmetry__10->SetMinimum(-4);
   y_asymmetry__10->SetMaximum(4);
   y_asymmetry__10->SetEntries(554338.5);
   y_asymmetry__10->SetDirectory(nullptr);
   y_asymmetry__10->SetStats(0);

   ci = 1181;
   color = new TColor(ci, 0.81, 0.37, 0.38, " ", 0.8);
   y_asymmetry__10->SetFillColor(ci);
   y_asymmetry__10->SetLineColor(0);
   y_asymmetry__10->SetLineWidth(5);
   y_asymmetry__10->SetMarkerStyle(20);
   y_asymmetry__10->SetMarkerSize(0);
   y_asymmetry__10->GetXaxis()->SetTitle("#eta(#Dsp)");
   y_asymmetry__10->GetXaxis()->CenterTitle(true);
   y_asymmetry__10->GetXaxis()->SetNdivisions(505);
   y_asymmetry__10->GetXaxis()->SetLabelFont(132);
   y_asymmetry__10->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__10->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__10->GetXaxis()->SetTitleFont(132);
   y_asymmetry__10->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__10->GetYaxis()->SetLabelFont(132);
   y_asymmetry__10->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__10->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__10->GetYaxis()->SetTitleFont(132);
   y_asymmetry__10->GetZaxis()->SetLabelFont(132);
   y_asymmetry__10->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__10->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__10->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__10->GetZaxis()->SetTitleFont(132);
   y_asymmetry__10->Draw("e2 SAME");
   Double_t xAxis11[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1D *y_asymmetry__11 = new TH1D("y_asymmetry__11","",4, xAxis11);
   y_asymmetry__11->SetBinContent(1,0.8201849);
   y_asymmetry__11->SetBinContent(2,0.3969248);
   y_asymmetry__11->SetBinContent(3,-0.04539629);
   y_asymmetry__11->SetBinContent(4,-0.5926215);
   y_asymmetry__11->SetBinError(1,0.06980959);
   y_asymmetry__11->SetBinError(2,0.07276456);
   y_asymmetry__11->SetBinError(3,0.09048764);
   y_asymmetry__11->SetBinError(4,0.1843823);
   y_asymmetry__11->SetMinimum(-4);
   y_asymmetry__11->SetMaximum(4);
   y_asymmetry__11->SetEntries(287994.2);
   y_asymmetry__11->SetDirectory(nullptr);
   y_asymmetry__11->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 0, 0, 0.8, " ", 0.8);
   y_asymmetry__11->SetFillColor(ci);
   y_asymmetry__11->SetLineColor(0);
   y_asymmetry__11->SetLineWidth(5);
   y_asymmetry__11->SetMarkerStyle(20);
   y_asymmetry__11->SetMarkerSize(0);
   y_asymmetry__11->GetXaxis()->SetTitle("#eta(#Dsp)");
   y_asymmetry__11->GetXaxis()->CenterTitle(true);
   y_asymmetry__11->GetXaxis()->SetNdivisions(505);
   y_asymmetry__11->GetXaxis()->SetLabelFont(132);
   y_asymmetry__11->GetXaxis()->SetLabelOffset(0.01);
   y_asymmetry__11->GetXaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetXaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetXaxis()->SetTitleOffset(0.95);
   y_asymmetry__11->GetXaxis()->SetTitleFont(132);
   y_asymmetry__11->GetYaxis()->SetTitle("Asymmetry [%]");
   y_asymmetry__11->GetYaxis()->SetLabelFont(132);
   y_asymmetry__11->GetYaxis()->SetLabelOffset(0.01);
   y_asymmetry__11->GetYaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetYaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetYaxis()->SetTitleOffset(0.95);
   y_asymmetry__11->GetYaxis()->SetTitleFont(132);
   y_asymmetry__11->GetZaxis()->SetLabelFont(132);
   y_asymmetry__11->GetZaxis()->SetLabelSize(0.06);
   y_asymmetry__11->GetZaxis()->SetTitleSize(0.072);
   y_asymmetry__11->GetZaxis()->SetTitleOffset(1.2);
   y_asymmetry__11->GetZaxis()->SetTitleFont(132);
   y_asymmetry__11->Draw("e2 SAME");
   TLine *line = new TLine(2,0,4.5,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(2,0,4.5,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   Double_t xAxis12[5] = {2, 3, 3.5, 4, 4.5}; 
   
   TH1F *data_points_Ds_y__12 = new TH1F("data_points_Ds_y__12","",4, xAxis12);
   data_points_Ds_y__12->SetBinContent(1,0.3200312);
   data_points_Ds_y__12->SetBinContent(2,0.1968576);
   data_points_Ds_y__12->SetBinContent(3,-0.2150597);
   data_points_Ds_y__12->SetBinContent(4,0.8033161);
   data_points_Ds_y__12->SetBinError(1,0.4494651);
   data_points_Ds_y__12->SetBinError(2,0.4504627);
   data_points_Ds_y__12->SetBinError(3,0.5467954);
   data_points_Ds_y__12->SetBinError(4,1.162668);
   data_points_Ds_y__12->SetEntries(4);
   data_points_Ds_y__12->SetDirectory(nullptr);
   data_points_Ds_y__12->SetStats(0);
   data_points_Ds_y__12->SetLineWidth(2);
   data_points_Ds_y__12->SetMarkerStyle(20);
   data_points_Ds_y__12->SetMarkerSize(1.2);
   data_points_Ds_y__12->GetXaxis()->SetNdivisions(505);
   data_points_Ds_y__12->GetXaxis()->SetLabelFont(132);
   data_points_Ds_y__12->GetXaxis()->SetLabelOffset(0.01);
   data_points_Ds_y__12->GetXaxis()->SetLabelSize(0.06);
   data_points_Ds_y__12->GetXaxis()->SetTitleSize(0.072);
   data_points_Ds_y__12->GetXaxis()->SetTitleOffset(0.95);
   data_points_Ds_y__12->GetXaxis()->SetTitleFont(132);
   data_points_Ds_y__12->GetYaxis()->SetLabelFont(132);
   data_points_Ds_y__12->GetYaxis()->SetLabelOffset(0.01);
   data_points_Ds_y__12->GetYaxis()->SetLabelSize(0.06);
   data_points_Ds_y__12->GetYaxis()->SetTitleSize(0.072);
   data_points_Ds_y__12->GetYaxis()->SetTitleOffset(0.95);
   data_points_Ds_y__12->GetYaxis()->SetTitleFont(132);
   data_points_Ds_y__12->GetZaxis()->SetLabelFont(132);
   data_points_Ds_y__12->GetZaxis()->SetLabelSize(0.06);
   data_points_Ds_y__12->GetZaxis()->SetTitleSize(0.072);
   data_points_Ds_y__12->GetZaxis()->SetTitleOffset(1.2);
   data_points_Ds_y__12->GetZaxis()->SetTitleFont(132);
   data_points_Ds_y__12->Draw("e1 same");
   TLatex *   tex = new TLatex(0.19,0.33,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.25,"#sqs=13.6\\tev, 56\\invpb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n2->Modified();
   c1_n2->SetSelected(c1_n2);
}


==> figs/Fig12a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void sweights_ip_Dp_22_magupplus()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Sep  3 18:29:06 2024) by ROOT version 6.28/10
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1802.716,-209.2292,1926.173,1098.453);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.07);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_555baf258260__1 = new TH1D("frame_555baf258260__1","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1820,1920);
   frame_555baf258260__1->SetBinContent(1,1006.916);
   frame_555baf258260__1->SetMaximum(1006.916);
   frame_555baf258260__1->SetEntries(1);
   frame_555baf258260__1->SetDirectory(nullptr);
   frame_555baf258260__1->SetStats(0);
   frame_555baf258260__1->SetLineWidth(2);
   frame_555baf258260__1->SetMarkerStyle(20);
   frame_555baf258260__1->GetXaxis()->SetTitle("m(#Kp#Km#pip)~[MeV/c^2]");
   frame_555baf258260__1->GetXaxis()->SetNdivisions(505);
   frame_555baf258260__1->GetXaxis()->SetLabelFont(132);
   frame_555baf258260__1->GetXaxis()->SetLabelOffset(0.01);
   frame_555baf258260__1->GetXaxis()->SetLabelSize(0.06);
   frame_555baf258260__1->GetXaxis()->SetTitleSize(51);
   frame_555baf258260__1->GetXaxis()->SetTitleOffset(0.95);
   frame_555baf258260__1->GetXaxis()->SetTitleFont(133);
   frame_555baf258260__1->GetYaxis()->SetTitle("Candidates / (1.0 #mevcc)");
   frame_555baf258260__1->GetYaxis()->SetLabelFont(132);
   frame_555baf258260__1->GetYaxis()->SetLabelOffset(0.01);
   frame_555baf258260__1->GetYaxis()->SetLabelSize(0.06);
   frame_555baf258260__1->GetYaxis()->SetTitleSize(51);
   frame_555baf258260__1->GetYaxis()->SetTitleOffset(1.9);
   frame_555baf258260__1->GetYaxis()->SetTitleFont(133);
   frame_555baf258260__1->GetZaxis()->SetLabelFont(132);
   frame_555baf258260__1->GetZaxis()->SetLabelSize(0.06);
   frame_555baf258260__1->GetZaxis()->SetTitleSize(51);
   frame_555baf258260__1->GetZaxis()->SetTitleOffset(1.2);
   frame_555baf258260__1->GetZaxis()->SetTitleFont(133);
   frame_555baf258260__1->Draw("FUNC");
   
   Double_t h_dataset_fx3001[100] = { 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5,
   1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5,
   1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5,
   1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5,
   1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5,
   1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5,
   1917.5, 1918.5, 1919.5 };
   Double_t h_dataset_fy3001[100] = { 24, 12, 19, 18, 11, 17, 21, 17, 17, 20, 9, 18, 18, 22, 10, 18, 13,
   16, 12, 20, 24, 18, 28, 26, 20, 22, 21, 30, 45, 41, 54, 59, 81,
   93, 123, 162, 199, 238, 297, 413, 429, 504, 625, 679, 774, 825, 906, 906, 928,
   889, 876, 759, 705, 620, 533, 405, 337, 260, 212, 159, 129, 85, 77, 53, 47,
   39, 35, 28, 20, 22, 20, 19, 14, 10, 7, 12, 10, 10, 6, 16, 9,
   10, 10, 9, 8, 9, 9, 8, 14, 16, 4, 10, 13, 12, 16, 11, 11,
   16, 17, 10 };
   Double_t h_dataset_felx3001[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3001[100] = { 4.864612, 3.415266, 4.320219, 4.202887, 3.265579, 4.082184, 4.545807, 4.082184, 4.082184, 4.434448, 2.943461, 4.202887, 4.202887, 4.654502, 3.108694, 4.202887, 3.558662,
   3.957801, 3.415266, 4.434448, 4.864612, 4.202887, 5.259711, 5.066015, 4.434448, 4.654502, 4.545807, 5.446522, 6.683179, 6.376898, 7.32564, 7.659312, 8.981384,
   9.626284, 10.6018, 12.23774, 13.61559, 14.93535, 16.74094, 19.82855, 20.21835, 21.95551, 24.505, 25.56243, 27.32535, 28.22716, 29.60399, 29.60399, 29.9672,
   29.3203, 29.10152, 27.05449, 26.05654, 24.40482, 22.59221, 19.63082, 17.86437, 15.63227, 14.0688, 12.11943, 10.86882, 9.201374, 8.755868, 7.257065, 6.831172,
   6.218102, 5.887675, 5.259711, 4.434448, 4.654502, 4.434448, 4.320219, 3.6965, 3.108694, 2.58147, 3.415266, 3.108694, 3.108694, 2.379931, 3.957801, 2.943461,
   3.108694, 3.108694, 2.943461, 2.768386, 2.943461, 2.943461, 2.768386, 3.6965, 3.957801, 1.914339, 3.108694, 3.558662, 3.415266, 3.957801, 3.265579, 3.265579,
   3.957801, 4.082184, 3.108694 };
   Double_t h_dataset_fehx3001[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3001[100] = { 5.966932, 4.559819, 5.435196, 5.321007, 4.416521, 5.203719, 5.655182, 5.203719, 5.203719, 5.546519, 4.110204, 5.321007, 5.321007, 5.761366, 4.26695, 5.321007, 4.697573,
   5.083066, 4.559819, 5.546519, 5.966932, 5.321007, 6.354446, 6.164324, 5.546519, 5.761366, 5.655182, 6.538046, 7.757905, 7.455185, 8.39385, 8.724565, 10.03706,
   10.67824, 11.6018, 13.23774, 14.61559, 15.93535, 17.74094, 20.82855, 21.21835, 22.95551, 25.505, 26.56243, 28.32535, 29.22716, 30.60399, 30.60399, 30.9672,
   30.3203, 30.10152, 28.05449, 27.05654, 25.40482, 23.59221, 20.63082, 18.86437, 16.63227, 15.0688, 13.11943, 11.86882, 10.25573, 9.812979, 8.325916, 7.904289,
   7.298372, 6.97241, 6.354446, 5.546519, 5.761366, 5.546519, 5.435196, 4.830381, 4.26695, 3.770281, 4.559819, 4.26695, 4.26695, 3.583642, 5.083066, 4.110204,
   4.26695, 4.26695, 4.110204, 3.945142, 4.110204, 4.110204, 3.945142, 4.830381, 5.083066, 3.162753, 4.26695, 4.697573, 4.559819, 5.083066, 4.416521, 4.416521,
   5.083066, 5.203719, 4.26695 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_dataset_fx3001,h_dataset_fy3001,h_dataset_felx3001,h_dataset_fehx3001,h_dataset_fely3001,h_dataset_fehy3001);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3001 = new TH1F("Graph_h_dataset3001","Histogram of dataset_plot__Dp_M",100,1810,1930);
   Graph_h_dataset3001->SetMinimum(1.877095);
   Graph_h_dataset3001->SetMaximum(1054.655);
   Graph_h_dataset3001->SetDirectory(nullptr);
   Graph_h_dataset3001->SetStats(0);
   Graph_h_dataset3001->SetLineWidth(2);
   Graph_h_dataset3001->SetMarkerStyle(20);
   Graph_h_dataset3001->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3001->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetXaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetYaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetZaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3001);
   
   grae->Draw("p");
   
   Double_t total_fit_fx1[127] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1855, 1855.5, 1856, 1856.5, 1857, 1857.5, 1858, 1858.5, 1859, 1859.5, 1860, 1860.5,
   1861, 1862, 1863, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1867.5, 1868, 1868.5, 1869, 1869.5, 1870,
   1870.5, 1871, 1871.5, 1872, 1872.5, 1873, 1874, 1875, 1875.5, 1876, 1876.5, 1877, 1877.5, 1878, 1878.5, 1879,
   1879.5, 1880, 1880.5, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893,
   1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909,
   1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1920, 1921, 1921.001 };
   Double_t total_fit_fy1[127] = { 0, 17.28836, 17.28836, 17.21899, 17.14969, 17.08047, 17.01139, 16.94251, 16.87396, 16.80594, 16.73879, 16.67305, 16.6096, 16.54982, 16.49586, 16.45101, 16.4202,
   16.4107, 16.43305, 16.50226, 16.63923, 16.87257, 17.24065, 17.79383, 18.59686, 19.7312, 21.2972, 23.41628, 26.2345, 29.93509, 34.78898, 41.07652, 49.14768,
   59.47159, 72.65571, 89.47952, 110.9172, 138.1323, 154.3096, 172.4226, 192.634, 215.0944, 239.934, 267.253, 297.1106, 329.5145, 364.4102, 401.6703, 441.0868,
   482.3638, 568.8626, 657.0156, 741.4617, 780.4026, 816.1143, 847.8404, 874.8763, 896.5958, 912.4758, 922.1174, 925.2628, 921.8062, 911.7991, 895.4484, 873.1089,
   845.2686, 812.5304, 775.5882, 735.2012, 692.1664, 647.2911, 555.1465, 464.5131, 421.2492, 379.9684, 341.0124, 304.6288, 270.9756, 240.1298, 212.0963, 186.8197,
   164.1954, 144.0813, 126.3084, 110.6909, 85.14446, 65.90938, 51.58693, 40.99445, 33.18623, 27.43625, 23.2022, 20.08522, 17.79333, 16.11207, 14.88262, 13.98638,
   13.33429, 12.8594, 12.51161, 12.25375, 12.0586, 11.90649, 11.78346, 11.67975, 11.58868, 11.50574, 11.42794, 11.35334, 11.28071, 11.20926, 11.13851, 11.06817,
   10.99807, 10.9281, 10.8582, 10.78835, 10.71852, 10.6487, 10.57888, 10.50907, 10.43926, 10.36945, 10.29964, 10.29964, 10.29964, 0 };
   TGraph *graph = new TGraph(127,total_fit_fx1,total_fit_fy1);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit1 = new TH1F("Graph_total_fit1","Projection of ",127,1808.799,1931.201);
   Graph_total_fit1->SetMinimum(0);
   Graph_total_fit1->SetMaximum(1017.789);
   Graph_total_fit1->SetDirectory(nullptr);
   Graph_total_fit1->SetStats(0);
   Graph_total_fit1->SetLineWidth(2);
   Graph_total_fit1->SetMarkerStyle(20);
   Graph_total_fit1->GetXaxis()->SetNdivisions(505);
   Graph_total_fit1->GetXaxis()->SetLabelFont(132);
   Graph_total_fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetXaxis()->SetTitleSize(51);
   Graph_total_fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetXaxis()->SetTitleFont(133);
   Graph_total_fit1->GetYaxis()->SetLabelFont(132);
   Graph_total_fit1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetYaxis()->SetTitleSize(51);
   Graph_total_fit1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetYaxis()->SetTitleFont(133);
   Graph_total_fit1->GetZaxis()->SetLabelFont(132);
   Graph_total_fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetZaxis()->SetTitleSize(51);
   Graph_total_fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit1);
   
   graph->Draw("l");
   
   Double_t background_fx2[106] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866,
   1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882,
   1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898,
   1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914,
   1915, 1916, 1917, 1918, 1919, 1920, 1920, 1921, 1921.001 };
   Double_t background_fy2[106] = { 0, 17.2805, 17.2805, 17.21069, 17.14088, 17.07107, 17.00126, 16.93146, 16.86165, 16.79184, 16.72203, 16.65222, 16.58241, 16.5126, 16.4428, 16.37299, 16.30318,
   16.23337, 16.16356, 16.09375, 16.02394, 15.95414, 15.88433, 15.81452, 15.74471, 15.6749, 15.60509, 15.53528, 15.46548, 15.39567, 15.32586, 15.25605, 15.18624,
   15.11643, 15.04662, 14.97682, 14.90701, 14.8372, 14.76739, 14.69758, 14.62777, 14.55796, 14.48816, 14.41835, 14.34854, 14.27873, 14.20892, 14.13911, 14.0693,
   13.9995, 13.92969, 13.85988, 13.79007, 13.72026, 13.65045, 13.58064, 13.51084, 13.44103, 13.37122, 13.30141, 13.2316, 13.16179, 13.09198, 13.02218, 12.95237,
   12.88256, 12.81275, 12.74294, 12.67313, 12.60332, 12.53352, 12.46371, 12.3939, 12.32409, 12.25428, 12.18447, 12.11466, 12.04486, 11.97505, 11.90524, 11.83543,
   11.76562, 11.69581, 11.626, 11.5562, 11.48639, 11.41658, 11.34677, 11.27696, 11.20715, 11.13734, 11.06754, 10.99773, 10.92792, 10.85811, 10.7883, 10.71849,
   10.64868, 10.57888, 10.50907, 10.43926, 10.36945, 10.29964, 10.29964, 10.29964, 0 };
   graph = new TGraph(106,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",106,1808.799,1931.201);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(19.00855);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(0.06);
   Graph_background2->GetXaxis()->SetTitleSize(51);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(0.06);
   Graph_background2->GetYaxis()->SetTitleSize(51);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(0.06);
   Graph_background2->GetZaxis()->SetTitleSize(51);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   
   Double_t signal_fx3[127] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1855, 1855.5, 1856, 1856.5, 1857, 1857.5, 1858, 1858.5, 1859, 1859.5, 1860, 1860.5,
   1861, 1862, 1863, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1867.5, 1868, 1868.5, 1869, 1869.5, 1870,
   1870.5, 1871, 1871.5, 1872, 1872.5, 1873, 1874, 1875, 1875.5, 1876, 1876.5, 1877, 1877.5, 1878, 1878.5, 1879,
   1879.5, 1880, 1880.5, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893,
   1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909,
   1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1920, 1921, 1921.001 };
   Double_t signal_fy3[127] = { 0, 0.007859908, 0.007859908, 0.008300921, 0.008804577, 0.009396979, 0.01012167, 0.01105173, 0.01230959, 0.01409905, 0.0167558, 0.02082589, 0.02718504, 0.03721619, 0.05306836, 0.07802547, 0.1170195,
   0.1773275, 0.2694921, 0.4085055, 0.615283, 0.9184359, 1.356322, 1.979309, 2.852147, 4.056296, 5.692107, 7.881, 10.76902, 14.53942, 19.46312, 25.82047, 33.96144,
   44.35516, 57.60909, 74.5027, 96.01019, 123.2951, 139.5073, 157.6552, 177.9015, 200.3968, 225.2714, 252.6252, 282.5177, 314.9566, 349.8871, 387.1822, 426.6335,
   467.9454, 554.5141, 642.7369, 727.2528, 766.2286, 801.9752, 833.7362, 860.807, 882.5614, 898.4763, 908.1528, 911.3331, 907.9114, 897.9392, 881.6235, 859.3188,
   831.5135, 798.8102, 761.9028, 721.5507, 678.5508, 633.7105, 541.6356, 451.0721, 407.843, 366.5971, 327.6761, 291.3274, 257.7091, 226.8982, 198.8996, 173.6579,
   151.0685, 130.9893, 113.2513, 97.66869, 72.19209, 53.02682, 38.77418, 28.2515, 20.5131, 14.83293, 10.66868, 7.621509, 5.399431, 3.787978, 2.628336, 1.801907,
   1.219625, 0.8145434, 0.5365622, 0.3485158, 0.2231722, 0.1408707, 0.08764569, 0.05374642, 0.03248368, 0.01934953, 0.01135955, 0.006572562, 0.003747919, 0.002106332, 0.00116666, 0.0006368578,
   0.0003426267, 0.0001816688, 9.493363e-05, 4.889228e-05, 2.481652e-05, 1.241429e-05, 6.120454e-06, 2.973896e-06, 1.424126e-06, 6.721269e-07, 3.12633e-07, 3.12633e-07, 3.12633e-07, 0 };
   graph = new TGraph(127,signal_fx3,signal_fy3);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal3 = new TH1F("Graph_signal3","Projection of ",127,1808.799,1931.201);
   Graph_signal3->SetMinimum(0);
   Graph_signal3->SetMaximum(1002.466);
   Graph_signal3->SetDirectory(nullptr);
   Graph_signal3->SetStats(0);
   Graph_signal3->SetLineWidth(2);
   Graph_signal3->SetMarkerStyle(20);
   Graph_signal3->GetXaxis()->SetNdivisions(505);
   Graph_signal3->GetXaxis()->SetLabelFont(132);
   Graph_signal3->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal3->GetXaxis()->SetTitleSize(51);
   Graph_signal3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetXaxis()->SetTitleFont(133);
   Graph_signal3->GetYaxis()->SetLabelFont(132);
   Graph_signal3->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal3->GetYaxis()->SetTitleSize(51);
   Graph_signal3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetYaxis()->SetTitleFont(133);
   Graph_signal3->GetZaxis()->SetLabelFont(132);
   Graph_signal3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal3->GetZaxis()->SetTitleSize(51);
   Graph_signal3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal3);
   
   graph->Draw("l");
   
   Double_t h_dataset_fx3002[100] = { 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5,
   1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5,
   1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5,
   1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5,
   1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5,
   1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5,
   1917.5, 1918.5, 1919.5 };
   Double_t h_dataset_fy3002[100] = { 24, 12, 19, 18, 11, 17, 21, 17, 17, 20, 9, 18, 18, 22, 10, 18, 13,
   16, 12, 20, 24, 18, 28, 26, 20, 22, 21, 30, 45, 41, 54, 59, 81,
   93, 123, 162, 199, 238, 297, 413, 429, 504, 625, 679, 774, 825, 906, 906, 928,
   889, 876, 759, 705, 620, 533, 405, 337, 260, 212, 159, 129, 85, 77, 53, 47,
   39, 35, 28, 20, 22, 20, 19, 14, 10, 7, 12, 10, 10, 6, 16, 9,
   10, 10, 9, 8, 9, 9, 8, 14, 16, 4, 10, 13, 12, 16, 11, 11,
   16, 17, 10 };
   Double_t h_dataset_felx3002[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3002[100] = { 4.864612, 3.415266, 4.320219, 4.202887, 3.265579, 4.082184, 4.545807, 4.082184, 4.082184, 4.434448, 2.943461, 4.202887, 4.202887, 4.654502, 3.108694, 4.202887, 3.558662,
   3.957801, 3.415266, 4.434448, 4.864612, 4.202887, 5.259711, 5.066015, 4.434448, 4.654502, 4.545807, 5.446522, 6.683179, 6.376898, 7.32564, 7.659312, 8.981384,
   9.626284, 10.6018, 12.23774, 13.61559, 14.93535, 16.74094, 19.82855, 20.21835, 21.95551, 24.505, 25.56243, 27.32535, 28.22716, 29.60399, 29.60399, 29.9672,
   29.3203, 29.10152, 27.05449, 26.05654, 24.40482, 22.59221, 19.63082, 17.86437, 15.63227, 14.0688, 12.11943, 10.86882, 9.201374, 8.755868, 7.257065, 6.831172,
   6.218102, 5.887675, 5.259711, 4.434448, 4.654502, 4.434448, 4.320219, 3.6965, 3.108694, 2.58147, 3.415266, 3.108694, 3.108694, 2.379931, 3.957801, 2.943461,
   3.108694, 3.108694, 2.943461, 2.768386, 2.943461, 2.943461, 2.768386, 3.6965, 3.957801, 1.914339, 3.108694, 3.558662, 3.415266, 3.957801, 3.265579, 3.265579,
   3.957801, 4.082184, 3.108694 };
   Double_t h_dataset_fehx3002[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3002[100] = { 5.966932, 4.559819, 5.435196, 5.321007, 4.416521, 5.203719, 5.655182, 5.203719, 5.203719, 5.546519, 4.110204, 5.321007, 5.321007, 5.761366, 4.26695, 5.321007, 4.697573,
   5.083066, 4.559819, 5.546519, 5.966932, 5.321007, 6.354446, 6.164324, 5.546519, 5.761366, 5.655182, 6.538046, 7.757905, 7.455185, 8.39385, 8.724565, 10.03706,
   10.67824, 11.6018, 13.23774, 14.61559, 15.93535, 17.74094, 20.82855, 21.21835, 22.95551, 25.505, 26.56243, 28.32535, 29.22716, 30.60399, 30.60399, 30.9672,
   30.3203, 30.10152, 28.05449, 27.05654, 25.40482, 23.59221, 20.63082, 18.86437, 16.63227, 15.0688, 13.11943, 11.86882, 10.25573, 9.812979, 8.325916, 7.904289,
   7.298372, 6.97241, 6.354446, 5.546519, 5.761366, 5.546519, 5.435196, 4.830381, 4.26695, 3.770281, 4.559819, 4.26695, 4.26695, 3.583642, 5.083066, 4.110204,
   4.26695, 4.26695, 4.110204, 3.945142, 4.110204, 4.110204, 3.945142, 4.830381, 5.083066, 3.162753, 4.26695, 4.697573, 4.559819, 5.083066, 4.416521, 4.416521,
   5.083066, 5.203719, 4.26695 };
   grae = new TGraphAsymmErrors(100,h_dataset_fx3002,h_dataset_fy3002,h_dataset_felx3002,h_dataset_fehx3002,h_dataset_fely3002,h_dataset_fehy3002);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3002 = new TH1F("Graph_h_dataset3002","Histogram of dataset_plot__Dp_M",100,1810,1930);
   Graph_h_dataset3002->SetMinimum(1.877095);
   Graph_h_dataset3002->SetMaximum(1054.655);
   Graph_h_dataset3002->SetDirectory(nullptr);
   Graph_h_dataset3002->SetStats(0);
   Graph_h_dataset3002->SetLineWidth(2);
   Graph_h_dataset3002->SetMarkerStyle(20);
   Graph_h_dataset3002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetXaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetYaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetZaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3002);
   
   grae->Draw("p");
   
   TH1D *frame_555baf258260__2 = new TH1D("frame_555baf258260__2","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1820,1920);
   frame_555baf258260__2->SetBinContent(1,1006.916);
   frame_555baf258260__2->SetMaximum(1006.916);
   frame_555baf258260__2->SetEntries(1);
   frame_555baf258260__2->SetDirectory(nullptr);
   frame_555baf258260__2->SetStats(0);
   frame_555baf258260__2->SetLineWidth(2);
   frame_555baf258260__2->SetMarkerStyle(20);
   frame_555baf258260__2->GetXaxis()->SetTitle("#it{m} (#it{K^{+}K^{-}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_555baf258260__2->GetXaxis()->SetNdivisions(505);
   frame_555baf258260__2->GetXaxis()->SetLabelFont(132);
   frame_555baf258260__2->GetXaxis()->SetLabelOffset(0.01);
   frame_555baf258260__2->GetXaxis()->SetLabelSize(0.06);
   frame_555baf258260__2->GetXaxis()->SetTitleSize(51);
   frame_555baf258260__2->GetXaxis()->SetTitleOffset(0.95);
   frame_555baf258260__2->GetXaxis()->SetTitleFont(133);
   frame_555baf258260__2->GetYaxis()->SetTitle("Candidates / (1.00 MeV/#it{c}^{2})");
   frame_555baf258260__2->GetYaxis()->SetLabelFont(132);
   frame_555baf258260__2->GetYaxis()->SetLabelOffset(0.01);
   frame_555baf258260__2->GetYaxis()->SetLabelSize(0.06);
   frame_555baf258260__2->GetYaxis()->SetTitleSize(51);
   frame_555baf258260__2->GetYaxis()->SetTitleOffset(1.90);
   frame_555baf258260__2->GetYaxis()->SetTitleFont(133);
   frame_555baf258260__2->GetZaxis()->SetLabelFont(132);
   frame_555baf258260__2->GetZaxis()->SetLabelSize(0.06);
   frame_555baf258260__2->GetZaxis()->SetTitleSize(51);
   frame_555baf258260__2->GetZaxis()->SetTitleOffset(1.2);
   frame_555baf258260__2->GetZaxis()->SetTitleFont(133);
   frame_555baf258260__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dp#to#Pphi#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Up");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   
   canvas->Print("sweights_ip_Dp_22_magupplus_updated.tex");
   canvas->Print("sweights_ip_Dp_22_magupplus_updated.pdf");
}


==> figs/Fig12b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void sweights_ip_Ds_22_magupplus()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Fri Dec 20 23:16:24 2024) by ROOT version 6.28/10
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1890.988,-355.277,2026.79,1865.204);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.07);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_55829d7d85f0__1 = new TH1D("frame_55829d7d85f0__1","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1910,2020);
   frame_55829d7d85f0__1->SetBinContent(1,1709.77);
   frame_55829d7d85f0__1->SetMaximum(1709.77);
   frame_55829d7d85f0__1->SetEntries(1);
   frame_55829d7d85f0__1->SetDirectory(nullptr);
   frame_55829d7d85f0__1->SetStats(0);
   frame_55829d7d85f0__1->SetLineWidth(2);
   frame_55829d7d85f0__1->SetMarkerStyle(20);
   frame_55829d7d85f0__1->GetXaxis()->SetTitle("m(#Kp#Km#pip)~[MeV/c^2]");
   frame_55829d7d85f0__1->GetXaxis()->SetNdivisions(505);
   frame_55829d7d85f0__1->GetXaxis()->SetLabelFont(132);
   frame_55829d7d85f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55829d7d85f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_55829d7d85f0__1->GetXaxis()->SetTitleSize(51);
   frame_55829d7d85f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55829d7d85f0__1->GetXaxis()->SetTitleFont(133);
   frame_55829d7d85f0__1->GetYaxis()->SetTitle("Candidates / MeV/c^2");
   frame_55829d7d85f0__1->GetYaxis()->SetLabelFont(132);
   frame_55829d7d85f0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55829d7d85f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_55829d7d85f0__1->GetYaxis()->SetTitleSize(51);
   frame_55829d7d85f0__1->GetYaxis()->SetTitleOffset(1.9);
   frame_55829d7d85f0__1->GetYaxis()->SetTitleFont(133);
   frame_55829d7d85f0__1->GetZaxis()->SetLabelFont(132);
   frame_55829d7d85f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_55829d7d85f0__1->GetZaxis()->SetTitleSize(60);
   frame_55829d7d85f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55829d7d85f0__1->GetZaxis()->SetTitleFont(133);
   frame_55829d7d85f0__1->Draw("FUNC");
   
   Double_t h_dataset_fx3001[110] = { 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5,
   1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5,
   1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5,
   1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5,
   1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5,
   1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5, 2000.5, 2001.5, 2002.5, 2003.5, 2004.5, 2005.5, 2006.5,
   2007.5, 2008.5, 2009.5, 2010.5, 2011.5, 2012.5, 2013.5, 2014.5, 2015.5, 2016.5, 2017.5, 2018.5, 2019.5 };
   Double_t h_dataset_fy3001[110] = { 4, 10, 13, 12, 16, 11, 11, 16, 17, 10, 11, 13, 12, 11, 7, 13, 11,
   10, 8, 18, 13, 7, 11, 15, 15, 21, 16, 16, 23, 24, 20, 26, 27,
   42, 44, 53, 53, 61, 96, 107, 126, 168, 205, 269, 321, 390, 512, 598, 715,
   840, 982, 1116, 1217, 1422, 1439, 1588, 1574, 1513, 1501, 1400, 1241, 1122, 1020, 808, 805,
   629, 474, 385, 316, 256, 178, 162, 113, 115, 59, 66, 50, 41, 40, 29, 27,
   22, 18, 12, 5, 13, 11, 13, 8, 9, 7, 4, 8, 6, 8, 11, 7,
   3, 7, 8, 5, 4, 3, 4, 3, 5, 6, 7, 8, 8 };
   Double_t h_dataset_felx3001[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3001[110] = { 1.914339, 3.108694, 3.558662, 3.415266, 3.957801, 3.265579, 3.265579, 3.957801, 4.082184, 3.108694, 3.265579, 3.558662, 3.415266, 3.265579, 2.58147, 3.558662, 3.265579,
   3.108694, 2.768386, 4.202887, 3.558662, 2.58147, 3.265579, 3.82938, 3.82938, 4.545807, 3.957801, 3.957801, 4.760717, 4.864612, 4.434448, 5.066015, 5.163771,
   6.454831, 6.60794, 7.257065, 7.257065, 7.788779, 9.780867, 9.856158, 10.7361, 12.47112, 13.82655, 15.90884, 17.42345, 19.25475, 22.13294, 23.95915, 26.24416,
   28.48707, 30.84087, 32.91033, 34.38911, 37.21273, 37.43745, 39.35285, 39.17682, 38.40051, 38.24597, 36.91991, 34.73138, 33, 31.44135, 27.92974, 27.87693,
   24.58486, 21.27728, 19.12779, 17.28342, 15.50781, 12.85103, 12.23774, 10.1419, 10.23546, 7.659312, 8.103403, 7.047337, 6.376898, 6.298, 5.353932, 5.163771,
   4.654502, 4.202887, 3.415266, 2.159691, 3.558662, 3.265579, 3.558662, 2.768386, 2.943461, 2.58147, 1.914339, 2.768386, 2.379931, 2.768386, 3.265579, 2.58147,
   1.632705, 2.58147, 2.768386, 2.159691, 1.914339, 1.632705, 1.914339, 1.632705, 2.159691, 2.379931, 2.58147, 2.768386, 2.768386 };
   Double_t h_dataset_fehx3001[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3001[110] = { 3.162753, 4.26695, 4.697573, 4.559819, 5.083066, 4.416521, 4.416521, 5.083066, 5.203719, 4.26695, 4.416521, 4.697573, 4.559819, 4.416521, 3.770281, 4.697573, 4.416521,
   4.26695, 3.945142, 5.321007, 4.697573, 3.770281, 4.416521, 4.958738, 4.958738, 5.655182, 5.083066, 5.083066, 5.865235, 5.966932, 5.546519, 6.164324, 6.260244,
   7.53218, 7.68351, 8.325916, 8.325916, 8.852952, 10.83201, 10.85616, 11.7361, 13.47112, 14.82655, 16.90884, 18.42345, 20.25475, 23.13294, 24.95915, 27.24416,
   29.48707, 31.84087, 33.91033, 35.38911, 38.21273, 38.43745, 40.35285, 40.17682, 39.40051, 39.24597, 37.91991, 35.73138, 34, 32.44135, 28.92974, 28.87693,
   25.58486, 22.27728, 20.12779, 18.28342, 16.50781, 13.85103, 13.23774, 11.1419, 11.23546, 8.724565, 9.165094, 8.118225, 7.455185, 7.377261, 6.44702, 6.260244,
   5.761366, 5.321007, 4.559819, 3.382473, 4.697573, 4.416521, 4.697573, 3.945142, 4.110204, 3.770281, 3.162753, 3.945142, 3.583642, 3.945142, 4.416521, 3.770281,
   2.918186, 3.770281, 3.945142, 3.382473, 3.162753, 2.918186, 3.162753, 2.918186, 3.382473, 3.583642, 3.770281, 3.945142, 3.945142 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(110,h_dataset_fx3001,h_dataset_fy3001,h_dataset_felx3001,h_dataset_fehx3001,h_dataset_fely3001,h_dataset_fehy3001);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3001 = new TH1F("Graph_h_dataset3001","Histogram of dataset_plot__Dp_M",110,1899,2031);
   Graph_h_dataset3001->SetMinimum(1.230566);
   Graph_h_dataset3001->SetMaximum(1791.051);
   Graph_h_dataset3001->SetDirectory(nullptr);
   Graph_h_dataset3001->SetStats(0);
   Graph_h_dataset3001->SetLineWidth(2);
   Graph_h_dataset3001->SetMarkerStyle(20);
   Graph_h_dataset3001->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3001->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetXaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetYaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetZaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3001);
   
   grae->Draw("p");
   
   Double_t total_fit_fx1[126] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.35, 1952.9, 1953.45, 1954, 1954.55, 1955.1, 1955.65, 1956.2,
   1956.75, 1957.3, 1957.85, 1958.4, 1959.5, 1960.6, 1961.7, 1962.25, 1962.8, 1963.35, 1963.9, 1964.45, 1965, 1965.55, 1966.1, 1966.65,
   1967.2, 1967.75, 1968.3, 1968.85, 1969.4, 1969.95, 1970.5, 1971.05, 1971.6, 1972.7, 1973.8, 1974.9, 1975.45, 1976, 1976.55, 1977.1,
   1977.65, 1978.2, 1978.75, 1979.3, 1979.85, 1980.4, 1981.5, 1982.6, 1983.7, 1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3, 1991.4,
   1992.5, 1993.6, 1994.7, 1995.8, 1996.9, 1998, 1999.1, 2000.2, 2001.3, 2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9, 2009,
   2010.1, 2011.2, 2012.3, 2013.4, 2014.5, 2015.6, 2016.7, 2017.8, 2018.9, 2020, 2020, 2021.1, 2021.101 };
   Double_t total_fit_fy1[126] = { 0, 11.5292, 11.5292, 11.54474, 11.56366, 11.58624, 11.61284, 11.64384, 11.67969, 11.72088, 11.768, 11.82174, 11.88294, 11.95262, 12.03206, 12.12294, 12.22748,
   12.34871, 12.49085, 12.6598, 12.86396, 13.11516, 13.43017, 13.83246, 14.35459, 15.04116, 15.95241, 17.16833, 18.7934, 20.9616, 23.84156, 27.64155, 32.61415,
   39.06069, 47.33638, 57.85869, 71.12553, 87.75871, 108.6116, 135.0485, 169.738, 191.9195, 218.7229, 249.253, 283.6168, 322.0896, 364.9039, 412.2318, 464.1652,
   520.6962, 581.6979, 646.9073, 715.9113, 862.8493, 1016.001, 1166.535, 1237.596, 1304.03, 1364.478, 1417.648, 1462.358, 1497.584, 1522.503, 1536.521, 1539.305,
   1530.789, 1511.183, 1480.961, 1440.841, 1391.757, 1334.821, 1271.278, 1202.458, 1129.732, 977.9577, 826.0261, 682.1777, 615.2036, 552.2307, 493.5903, 439.471,
   389.9349, 344.9358, 304.3387, 267.9395, 235.4836, 206.6833, 158.8202, 121.8957, 93.63701, 72.10182, 55.72051, 43.2717, 33.82558, 26.67977, 21.30176, 17.28349,
   14.30834, 12.12837, 10.5487, 9.416681, 8.613743, 8.048987, 7.653829, 7.377419, 7.182754, 7.043408, 6.940865, 6.862396, 6.79941, 6.746217, 6.699116, 6.655742,
   6.614612, 6.574811, 6.535783, 6.497199, 6.458865, 6.420671, 6.382552, 6.344474, 6.306418, 6.268373, 6.268373, 6.268373, 0 };
   TGraph *graph = new TGraph(126,total_fit_fx1,total_fit_fy1);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit1 = new TH1F("Graph_total_fit1","Projection of ",126,1897.679,2032.321);
   Graph_total_fit1->SetMinimum(0);
   Graph_total_fit1->SetMaximum(1693.235);
   Graph_total_fit1->SetDirectory(nullptr);
   Graph_total_fit1->SetStats(0);
   Graph_total_fit1->SetLineWidth(2);
   Graph_total_fit1->SetMarkerStyle(20);
   Graph_total_fit1->GetXaxis()->SetNdivisions(505);
   Graph_total_fit1->GetXaxis()->SetLabelFont(132);
   Graph_total_fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetXaxis()->SetTitleSize(60);
   Graph_total_fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetXaxis()->SetTitleFont(133);
   Graph_total_fit1->GetYaxis()->SetLabelFont(132);
   Graph_total_fit1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetYaxis()->SetTitleSize(60);
   Graph_total_fit1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetYaxis()->SetTitleFont(133);
   Graph_total_fit1->GetZaxis()->SetLabelFont(132);
   Graph_total_fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetZaxis()->SetTitleSize(60);
   Graph_total_fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit1);
   
   graph->Draw("l");
   
   Double_t background_fx2[106] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.9, 1954, 1955.1, 1956.2, 1957.3, 1958.4, 1959.5, 1960.6,
   1961.7, 1962.8, 1963.9, 1965, 1966.1, 1967.2, 1968.3, 1969.4, 1970.5, 1971.6, 1972.7, 1973.8, 1974.9, 1976, 1977.1, 1978.2,
   1979.3, 1980.4, 1981.5, 1982.6, 1983.7, 1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3, 1991.4, 1992.5, 1993.6, 1994.7, 1995.8,
   1996.9, 1998, 1999.1, 2000.2, 2001.3, 2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9, 2009, 2010.1, 2011.2, 2012.3, 2013.4,
   2014.5, 2015.6, 2016.7, 2017.8, 2018.9, 2020, 2020, 2021.1, 2021.101 };
   Double_t background_fy2[106] = { 0, 10.07172, 10.07172, 10.03369, 9.995656, 9.957623, 9.919589, 9.881556, 9.843522, 9.805488, 9.767455, 9.729421, 9.691388, 9.653354, 9.61532, 9.577287, 9.539253,
   9.501219, 9.463186, 9.425152, 9.387119, 9.349085, 9.311051, 9.273018, 9.234984, 9.19695, 9.158917, 9.120883, 9.08285, 9.044816, 9.006782, 8.968749, 8.930715,
   8.892681, 8.854648, 8.816614, 8.778581, 8.740547, 8.702513, 8.66448, 8.626446, 8.588412, 8.550379, 8.512345, 8.474312, 8.436278, 8.398244, 8.360211, 8.322177,
   8.284144, 8.24611, 8.208076, 8.170043, 8.132009, 8.093975, 8.055942, 8.017908, 7.979875, 7.941841, 7.903807, 7.865774, 7.82774, 7.789706, 7.751673, 7.713639,
   7.675606, 7.637572, 7.599538, 7.561505, 7.523471, 7.485437, 7.447404, 7.40937, 7.371337, 7.333303, 7.295269, 7.257236, 7.219202, 7.181168, 7.143135, 7.105101,
   7.067068, 7.029034, 6.991, 6.952967, 6.914933, 6.876899, 6.838866, 6.800832, 6.762799, 6.724765, 6.686731, 6.648698, 6.610664, 6.572631, 6.534597, 6.496563,
   6.45853, 6.420496, 6.382462, 6.344429, 6.306395, 6.268362, 6.268362, 6.268362, 0 };
   graph = new TGraph(106,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",106,1897.679,2032.321);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(11.0789);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(0.06);
   Graph_background2->GetXaxis()->SetTitleSize(60);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(0.06);
   Graph_background2->GetYaxis()->SetTitleSize(60);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(0.06);
   Graph_background2->GetZaxis()->SetTitleSize(60);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t signal_fx3[126] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.35, 1952.9, 1953.45, 1954, 1954.55, 1955.1, 1955.65, 1956.2,
   1956.75, 1957.3, 1957.85, 1958.4, 1959.5, 1960.6, 1961.7, 1962.25, 1962.8, 1963.35, 1963.9, 1964.45, 1965, 1965.55, 1966.1, 1966.65,
   1967.2, 1967.75, 1968.3, 1968.85, 1969.4, 1969.95, 1970.5, 1971.05, 1971.6, 1972.7, 1973.8, 1974.9, 1975.45, 1976, 1976.55, 1977.1,
   1977.65, 1978.2, 1978.75, 1979.3, 1979.85, 1980.4, 1981.5, 1982.6, 1983.7, 1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3, 1991.4,
   1992.5, 1993.6, 1994.7, 1995.8, 1996.9, 1998, 1999.1, 2000.2, 2001.3, 2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9, 2009,
   2010.1, 2011.2, 2012.3, 2013.4, 2014.5, 2015.6, 2016.7, 2017.8, 2018.9, 2020, 2020, 2021.1, 2021.101 };
   Double_t signal_fy3[126] = { 0, 1.457473, 1.457473, 1.511053, 1.568, 1.628619, 1.693253, 1.762287, 1.836164, 1.915387, 2.000543, 2.092323, 2.191557, 2.299268, 2.416743, 2.545654, 2.688227,
   2.847493, 3.027662, 3.234653, 3.476838, 3.766079, 4.119123, 4.559443, 5.119604, 5.844212, 6.79349, 8.047442, 9.710547, 11.91678, 14.83478, 18.6728, 23.68343,
   30.16801, 38.48173, 49.04207, 62.34695, 79.01816, 99.90909, 126.384, 161.1115, 183.3121, 210.1345, 240.6836, 275.0665, 313.5582, 356.3916, 403.7385, 455.6909,
   512.2409, 573.2616, 638.49, 707.513, 854.4891, 1007.678, 1158.251, 1229.331, 1295.784, 1356.251, 1409.44, 1454.169, 1489.414, 1514.352, 1528.389, 1531.192,
   1522.695, 1503.108, 1472.905, 1432.804, 1383.739, 1326.823, 1263.298, 1194.497, 1121.79, 970.0539, 818.1603, 674.35, 607.3949, 544.441, 485.8196, 431.7193,
   382.2022, 337.2222, 296.6441, 260.2639, 227.827, 199.0457, 151.2206, 114.3342, 86.11354, 64.61638, 48.2731, 35.86233, 26.45424, 19.34647, 14.0065, 10.02626,
   7.089143, 4.947197, 3.405564, 2.31158, 1.546675, 1.019953, 0.6628282, 0.4244525, 0.2678212, 0.1665086, 0.1019994, 0.06156356, 0.0366111, 0.02145181, 0.01238443, 0.007044487,
   0.003948057, 0.002180109, 0.001186134, 0.0006358427, 0.0003358353, 0.0001747688, 8.96111e-05, 4.527104e-05, 2.253408e-05, 1.105146e-05, 1.105146e-05, 1.105146e-05, 0 };
   graph = new TGraph(126,signal_fx3,signal_fy3);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal3 = new TH1F("Graph_signal3","Projection of ",126,1897.679,2032.321);
   Graph_signal3->SetMinimum(0);
   Graph_signal3->SetMaximum(1684.311);
   Graph_signal3->SetDirectory(nullptr);
   Graph_signal3->SetStats(0);
   Graph_signal3->SetLineWidth(2);
   Graph_signal3->SetMarkerStyle(20);
   Graph_signal3->GetXaxis()->SetNdivisions(505);
   Graph_signal3->GetXaxis()->SetLabelFont(132);
   Graph_signal3->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal3->GetXaxis()->SetTitleSize(60);
   Graph_signal3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetXaxis()->SetTitleFont(133);
   Graph_signal3->GetYaxis()->SetLabelFont(132);
   Graph_signal3->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal3->GetYaxis()->SetTitleSize(60);
   Graph_signal3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetYaxis()->SetTitleFont(133);
   Graph_signal3->GetZaxis()->SetLabelFont(132);
   Graph_signal3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal3->GetZaxis()->SetTitleSize(60);
   Graph_signal3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal3);
   
   graph->Draw("l");
   
   Double_t h_dataset_fx3002[110] = { 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5,
   1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5,
   1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5,
   1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5,
   1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5,
   1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5, 2000.5, 2001.5, 2002.5, 2003.5, 2004.5, 2005.5, 2006.5,
   2007.5, 2008.5, 2009.5, 2010.5, 2011.5, 2012.5, 2013.5, 2014.5, 2015.5, 2016.5, 2017.5, 2018.5, 2019.5 };
   Double_t h_dataset_fy3002[110] = { 4, 10, 13, 12, 16, 11, 11, 16, 17, 10, 11, 13, 12, 11, 7, 13, 11,
   10, 8, 18, 13, 7, 11, 15, 15, 21, 16, 16, 23, 24, 20, 26, 27,
   42, 44, 53, 53, 61, 96, 107, 126, 168, 205, 269, 321, 390, 512, 598, 715,
   840, 982, 1116, 1217, 1422, 1439, 1588, 1574, 1513, 1501, 1400, 1241, 1122, 1020, 808, 805,
   629, 474, 385, 316, 256, 178, 162, 113, 115, 59, 66, 50, 41, 40, 29, 27,
   22, 18, 12, 5, 13, 11, 13, 8, 9, 7, 4, 8, 6, 8, 11, 7,
   3, 7, 8, 5, 4, 3, 4, 3, 5, 6, 7, 8, 8 };
   Double_t h_dataset_felx3002[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3002[110] = { 1.914339, 3.108694, 3.558662, 3.415266, 3.957801, 3.265579, 3.265579, 3.957801, 4.082184, 3.108694, 3.265579, 3.558662, 3.415266, 3.265579, 2.58147, 3.558662, 3.265579,
   3.108694, 2.768386, 4.202887, 3.558662, 2.58147, 3.265579, 3.82938, 3.82938, 4.545807, 3.957801, 3.957801, 4.760717, 4.864612, 4.434448, 5.066015, 5.163771,
   6.454831, 6.60794, 7.257065, 7.257065, 7.788779, 9.780867, 9.856158, 10.7361, 12.47112, 13.82655, 15.90884, 17.42345, 19.25475, 22.13294, 23.95915, 26.24416,
   28.48707, 30.84087, 32.91033, 34.38911, 37.21273, 37.43745, 39.35285, 39.17682, 38.40051, 38.24597, 36.91991, 34.73138, 33, 31.44135, 27.92974, 27.87693,
   24.58486, 21.27728, 19.12779, 17.28342, 15.50781, 12.85103, 12.23774, 10.1419, 10.23546, 7.659312, 8.103403, 7.047337, 6.376898, 6.298, 5.353932, 5.163771,
   4.654502, 4.202887, 3.415266, 2.159691, 3.558662, 3.265579, 3.558662, 2.768386, 2.943461, 2.58147, 1.914339, 2.768386, 2.379931, 2.768386, 3.265579, 2.58147,
   1.632705, 2.58147, 2.768386, 2.159691, 1.914339, 1.632705, 1.914339, 1.632705, 2.159691, 2.379931, 2.58147, 2.768386, 2.768386 };
   Double_t h_dataset_fehx3002[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3002[110] = { 3.162753, 4.26695, 4.697573, 4.559819, 5.083066, 4.416521, 4.416521, 5.083066, 5.203719, 4.26695, 4.416521, 4.697573, 4.559819, 4.416521, 3.770281, 4.697573, 4.416521,
   4.26695, 3.945142, 5.321007, 4.697573, 3.770281, 4.416521, 4.958738, 4.958738, 5.655182, 5.083066, 5.083066, 5.865235, 5.966932, 5.546519, 6.164324, 6.260244,
   7.53218, 7.68351, 8.325916, 8.325916, 8.852952, 10.83201, 10.85616, 11.7361, 13.47112, 14.82655, 16.90884, 18.42345, 20.25475, 23.13294, 24.95915, 27.24416,
   29.48707, 31.84087, 33.91033, 35.38911, 38.21273, 38.43745, 40.35285, 40.17682, 39.40051, 39.24597, 37.91991, 35.73138, 34, 32.44135, 28.92974, 28.87693,
   25.58486, 22.27728, 20.12779, 18.28342, 16.50781, 13.85103, 13.23774, 11.1419, 11.23546, 8.724565, 9.165094, 8.118225, 7.455185, 7.377261, 6.44702, 6.260244,
   5.761366, 5.321007, 4.559819, 3.382473, 4.697573, 4.416521, 4.697573, 3.945142, 4.110204, 3.770281, 3.162753, 3.945142, 3.583642, 3.945142, 4.416521, 3.770281,
   2.918186, 3.770281, 3.945142, 3.382473, 3.162753, 2.918186, 3.162753, 2.918186, 3.382473, 3.583642, 3.770281, 3.945142, 3.945142 };
   grae = new TGraphAsymmErrors(110,h_dataset_fx3002,h_dataset_fy3002,h_dataset_felx3002,h_dataset_fehx3002,h_dataset_fely3002,h_dataset_fehy3002);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3002 = new TH1F("Graph_h_dataset3002","Histogram of dataset_plot__Dp_M",110,1899,2031);
   Graph_h_dataset3002->SetMinimum(1.230566);
   Graph_h_dataset3002->SetMaximum(1791.051);
   Graph_h_dataset3002->SetDirectory(nullptr);
   Graph_h_dataset3002->SetStats(0);
   Graph_h_dataset3002->SetLineWidth(2);
   Graph_h_dataset3002->SetMarkerStyle(20);
   Graph_h_dataset3002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetXaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetYaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetZaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3002);
   
   grae->Draw("p");
   
   TH1D *frame_55829d7d85f0__2 = new TH1D("frame_55829d7d85f0__2","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1910,2020);
   frame_55829d7d85f0__2->SetBinContent(1,1709.77);
   frame_55829d7d85f0__2->SetMaximum(1709.77);
   frame_55829d7d85f0__2->SetEntries(1);
   frame_55829d7d85f0__2->SetDirectory(nullptr);
   frame_55829d7d85f0__2->SetStats(0);
   frame_55829d7d85f0__2->SetLineWidth(2);
   frame_55829d7d85f0__2->SetMarkerStyle(20);
   frame_55829d7d85f0__2->GetXaxis()->SetTitle("#it{m} (#it{K^{+}K^{-}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_55829d7d85f0__2->GetXaxis()->SetNdivisions(505);
   frame_55829d7d85f0__2->GetXaxis()->SetLabelFont(132);
   frame_55829d7d85f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55829d7d85f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_55829d7d85f0__2->GetXaxis()->SetTitleSize(51);
   frame_55829d7d85f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55829d7d85f0__2->GetXaxis()->SetTitleFont(133);
   frame_55829d7d85f0__2->GetYaxis()->SetTitle("Candidates / (1.00 MeV/#it{c}^{2})");
   frame_55829d7d85f0__2->GetYaxis()->SetLabelFont(132);
   frame_55829d7d85f0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55829d7d85f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_55829d7d85f0__2->GetYaxis()->SetTitleSize(51);
   frame_55829d7d85f0__2->GetYaxis()->SetTitleOffset(1.90);
   frame_55829d7d85f0__2->GetYaxis()->SetTitleFont(133);
   frame_55829d7d85f0__2->GetZaxis()->SetLabelFont(132);
   frame_55829d7d85f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_55829d7d85f0__2->GetZaxis()->SetTitleSize(60);
   frame_55829d7d85f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55829d7d85f0__2->GetZaxis()->SetTitleFont(133);
   frame_55829d7d85f0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dsp#to#Pphi#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Up");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   
   canvas->Print("sweights_ip_Ds_22_magupplus_updated.pdf");
   canvas->Print("sweights_ip_Ds_22_magupplus_updated.tex");
}


==> figs/Fig12c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void sweights_ip_Dp_22_magdownplus()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Sep  3 18:28:38 2024) by ROOT version 6.28/10
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1802.716,-211.8902,1926.173,1112.424);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.07);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_563ef61ac6f0__1 = new TH1D("frame_563ef61ac6f0__1","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1820,1920);
   frame_563ef61ac6f0__1->SetBinContent(1,1019.722);
   frame_563ef61ac6f0__1->SetMaximum(1019.722);
   frame_563ef61ac6f0__1->SetEntries(1);
   frame_563ef61ac6f0__1->SetDirectory(nullptr);
   frame_563ef61ac6f0__1->SetStats(0);
   frame_563ef61ac6f0__1->SetLineWidth(2);
   frame_563ef61ac6f0__1->SetMarkerStyle(20);
   frame_563ef61ac6f0__1->GetXaxis()->SetTitle("m(#Kp#Km#pip)~[MeV/c^2]");
   frame_563ef61ac6f0__1->GetXaxis()->SetNdivisions(505);
   frame_563ef61ac6f0__1->GetXaxis()->SetLabelFont(132);
   frame_563ef61ac6f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_563ef61ac6f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_563ef61ac6f0__1->GetXaxis()->SetTitleSize(51);
   frame_563ef61ac6f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_563ef61ac6f0__1->GetXaxis()->SetTitleFont(133);
   frame_563ef61ac6f0__1->GetYaxis()->SetTitle("Candidates / (1.0 #mevcc)");
   frame_563ef61ac6f0__1->GetYaxis()->SetLabelFont(132);
   frame_563ef61ac6f0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_563ef61ac6f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_563ef61ac6f0__1->GetYaxis()->SetTitleSize(51);
   frame_563ef61ac6f0__1->GetYaxis()->SetTitleOffset(1.9);
   frame_563ef61ac6f0__1->GetYaxis()->SetTitleFont(133);
   frame_563ef61ac6f0__1->GetZaxis()->SetLabelFont(132);
   frame_563ef61ac6f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_563ef61ac6f0__1->GetZaxis()->SetTitleSize(51);
   frame_563ef61ac6f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_563ef61ac6f0__1->GetZaxis()->SetTitleFont(133);
   frame_563ef61ac6f0__1->Draw("FUNC");
   
   Double_t h_dataset_fx3001[100] = { 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5,
   1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5,
   1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5,
   1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5,
   1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5,
   1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5,
   1917.5, 1918.5, 1919.5 };
   Double_t h_dataset_fy3001[100] = { 17, 17, 18, 15, 20, 21, 17, 15, 19, 19, 19, 12, 17, 14, 19, 14, 21,
   10, 14, 13, 18, 17, 19, 21, 23, 26, 29, 28, 32, 37, 49, 62, 81,
   100, 119, 165, 193, 268, 322, 363, 449, 493, 596, 680, 732, 858, 804, 940, 931,
   837, 790, 739, 682, 620, 472, 414, 296, 251, 196, 152, 115, 100, 76, 64, 47,
   31, 31, 27, 20, 16, 10, 18, 19, 15, 8, 10, 10, 11, 13, 16, 11,
   11, 10, 9, 16, 8, 19, 7, 10, 12, 9, 11, 8, 11, 11, 10, 13,
   9, 17, 9 };
   Double_t h_dataset_felx3001[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3001[100] = { 4.082184, 4.082184, 4.202887, 3.82938, 4.434448, 4.545807, 4.082184, 3.82938, 4.320219, 4.320219, 4.320219, 3.415266, 4.082184, 3.6965, 4.320219, 3.6965, 4.545807,
   3.108694, 3.6965, 3.558662, 4.202887, 4.082184, 4.320219, 4.545807, 4.760717, 5.066015, 5.353932, 5.259711, 5.627135, 6.055143, 6.976026, 7.852713, 8.981384,
   9.983255, 10.42016, 12.35496, 13.40144, 15.87834, 17.45132, 18.55912, 20.69552, 21.70923, 23.91823, 25.5816, 26.56012, 28.7959, 27.8593, 30.1635, 30.01639,
   28.43527, 27.61139, 26.68915, 25.61992, 24.40482, 21.23131, 19.85313, 16.71191, 15.35087, 13.50893, 11.83896, 10.23546, 9.983255, 8.698576, 7.979042, 6.831172,
   5.537565, 5.537565, 5.163771, 4.434448, 3.957801, 3.108694, 4.202887, 4.320219, 3.82938, 2.768386, 3.108694, 3.108694, 3.265579, 3.558662, 3.957801, 3.265579,
   3.265579, 3.108694, 2.943461, 3.957801, 2.768386, 4.320219, 2.58147, 3.108694, 3.415266, 2.943461, 3.265579, 2.768386, 3.265579, 3.265579, 3.108694, 3.558662,
   2.943461, 4.082184, 2.943461 };
   Double_t h_dataset_fehx3001[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3001[100] = { 5.203719, 5.203719, 5.321007, 4.958738, 5.546519, 5.655182, 5.203719, 4.958738, 5.435196, 5.435196, 5.435196, 4.559819, 5.203719, 4.830381, 5.435196, 4.830381, 5.655182,
   4.26695, 4.830381, 4.697573, 5.321007, 5.203719, 5.435196, 5.655182, 5.865235, 6.164324, 6.44702, 6.354446, 6.715753, 7.137555, 8.047634, 8.916365, 10.03706,
   11.03336, 11.42016, 13.35496, 14.40144, 16.87834, 18.45132, 19.55912, 21.69552, 22.70923, 24.91823, 26.5816, 27.56012, 29.7959, 28.8593, 31.1635, 31.01639,
   29.43527, 28.61139, 27.68915, 26.61992, 25.40482, 22.23131, 20.85313, 17.71191, 16.35087, 14.50893, 12.83896, 11.23546, 11.03336, 9.756061, 9.041691, 7.904289,
   6.627601, 6.627601, 6.260244, 5.546519, 5.083066, 4.26695, 5.321007, 5.435196, 4.958738, 3.945142, 4.26695, 4.26695, 4.416521, 4.697573, 5.083066, 4.416521,
   4.416521, 4.26695, 4.110204, 5.083066, 3.945142, 5.435196, 3.770281, 4.26695, 4.559819, 4.110204, 4.416521, 3.945142, 4.416521, 4.416521, 4.26695, 4.697573,
   4.110204, 5.203719, 4.110204 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_dataset_fx3001,h_dataset_fy3001,h_dataset_felx3001,h_dataset_fehx3001,h_dataset_fely3001,h_dataset_fehy3001);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3001 = new TH1F("Graph_h_dataset3001","Histogram of dataset_plot__Dp_M",100,1810,1930);
   Graph_h_dataset3001->SetMinimum(3.976677);
   Graph_h_dataset3001->SetMaximum(1067.838);
   Graph_h_dataset3001->SetDirectory(nullptr);
   Graph_h_dataset3001->SetStats(0);
   Graph_h_dataset3001->SetLineWidth(2);
   Graph_h_dataset3001->SetMarkerStyle(20);
   Graph_h_dataset3001->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3001->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetXaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetYaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetZaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3001);
   
   grae->Draw("p");
   
   Double_t total_fit_fx1[126] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1855, 1855.5, 1856, 1856.5, 1857, 1857.5, 1858, 1858.5, 1859, 1859.5, 1860, 1861,
   1862, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1867.5, 1868, 1868.5, 1869, 1869.5, 1870,
   1870.5, 1871, 1871.5, 1872, 1873, 1874, 1875, 1875.5, 1876, 1876.5, 1877, 1877.5, 1878, 1878.5, 1879, 1879.5,
   1880, 1880.5, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894,
   1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910,
   1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1920, 1921, 1921.001 };
   Double_t total_fit_fy1[126] = { 0, 16.92319, 16.92319, 16.85729, 16.79147, 16.72578, 16.66026, 16.59499, 16.5301, 16.4658, 16.40246, 16.34064, 16.28123, 16.22566, 16.1761, 16.13589, 16.10999,
   16.10571, 16.13358, 16.20853, 16.35131, 16.59025, 16.96317, 17.51963, 18.32316, 19.45355, 21.00889, 23.10763, 25.89158, 29.53463, 34.2826, 40.49947, 48.5027,
   58.77196, 71.93168, 88.77956, 110.3036, 137.668, 153.9372, 172.1463, 192.4492, 214.9849, 239.8693, 267.185, 296.9716, 329.2147, 363.8363, 400.6853, 480.0549,
   564.4389, 649.6116, 690.8621, 730.2548, 767.0374, 800.4654, 829.8264, 854.4669, 873.8164, 887.4102, 894.9081, 896.1089, 890.9585, 879.5535, 862.1367, 839.0885,
   810.9114, 778.2106, 741.6713, 702.0328, 616.5316, 527.7355, 441.0103, 399.7904, 360.5547, 323.6065, 289.1603, 257.3475, 228.2244, 201.7815, 177.9547, 156.6356,
   137.6827, 120.9316, 106.2035, 82.07707, 63.85695, 50.23448, 40.10905, 32.60309, 27.04315, 22.9253, 19.87739, 17.62532, 15.96621, 14.74857, 13.85836, 13.20925,
   12.73593, 12.38921, 12.13244, 11.93861, 11.78815, 11.6671, 11.56567, 11.47712, 11.39689, 11.32194, 11.25029, 11.18068, 11.1123, 11.04465, 10.97743, 10.91046,
   10.84363, 10.77688, 10.71018, 10.6435, 10.57683, 10.51016, 10.4435, 10.37685, 10.31019, 10.24353, 10.24353, 10.24353, 0 };
   TGraph *graph = new TGraph(126,total_fit_fx1,total_fit_fy1);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit1 = new TH1F("Graph_total_fit1","Projection of ",126,1808.799,1931.201);
   Graph_total_fit1->SetMinimum(0);
   Graph_total_fit1->SetMaximum(985.7198);
   Graph_total_fit1->SetDirectory(nullptr);
   Graph_total_fit1->SetStats(0);
   Graph_total_fit1->SetLineWidth(2);
   Graph_total_fit1->SetMarkerStyle(20);
   Graph_total_fit1->GetXaxis()->SetNdivisions(505);
   Graph_total_fit1->GetXaxis()->SetLabelFont(132);
   Graph_total_fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetXaxis()->SetTitleSize(51);
   Graph_total_fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetXaxis()->SetTitleFont(133);
   Graph_total_fit1->GetYaxis()->SetLabelFont(132);
   Graph_total_fit1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetYaxis()->SetTitleSize(51);
   Graph_total_fit1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetYaxis()->SetTitleFont(133);
   Graph_total_fit1->GetZaxis()->SetLabelFont(132);
   Graph_total_fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetZaxis()->SetTitleSize(51);
   Graph_total_fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit1);
   
   graph->Draw("l");
   
   Double_t background_fx2[106] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866,
   1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882,
   1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898,
   1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914,
   1915, 1916, 1917, 1918, 1919, 1920, 1920, 1921, 1921.001 };
   Double_t background_fy2[106] = { 0, 16.90915, 16.90915, 16.84249, 16.77583, 16.70918, 16.64252, 16.57587, 16.50921, 16.44255, 16.3759, 16.30924, 16.24259, 16.17593, 16.10927, 16.04262, 15.97596,
   15.9093, 15.84265, 15.77599, 15.70934, 15.64268, 15.57602, 15.50937, 15.44271, 15.37606, 15.3094, 15.24274, 15.17609, 15.10943, 15.04277, 14.97612, 14.90946,
   14.84281, 14.77615, 14.70949, 14.64284, 14.57618, 14.50953, 14.44287, 14.37621, 14.30956, 14.2429, 14.17624, 14.10959, 14.04293, 13.97628, 13.90962, 13.84296,
   13.77631, 13.70965, 13.643, 13.57634, 13.50968, 13.44303, 13.37637, 13.30971, 13.24306, 13.1764, 13.10975, 13.04309, 12.97643, 12.90978, 12.84312, 12.77647,
   12.70981, 12.64315, 12.5765, 12.50984, 12.44318, 12.37653, 12.30987, 12.24322, 12.17656, 12.1099, 12.04325, 11.97659, 11.90994, 11.84328, 11.77662, 11.70997,
   11.64331, 11.57665, 11.51, 11.44334, 11.37669, 11.31003, 11.24337, 11.17672, 11.11006, 11.04341, 10.97675, 10.91009, 10.84344, 10.77678, 10.71012, 10.64347,
   10.57681, 10.51016, 10.4435, 10.37684, 10.31019, 10.24353, 10.24353, 10.24353, 0 };
   graph = new TGraph(106,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",106,1808.799,1931.201);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(18.60006);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(0.06);
   Graph_background2->GetXaxis()->SetTitleSize(51);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(0.06);
   Graph_background2->GetYaxis()->SetTitleSize(51);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(0.06);
   Graph_background2->GetZaxis()->SetTitleSize(51);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   
   Double_t signal_fx3[126] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1855, 1855.5, 1856, 1856.5, 1857, 1857.5, 1858, 1858.5, 1859, 1859.5, 1860, 1861,
   1862, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1867.5, 1868, 1868.5, 1869, 1869.5, 1870,
   1870.5, 1871, 1871.5, 1872, 1873, 1874, 1875, 1875.5, 1876, 1876.5, 1877, 1877.5, 1878, 1878.5, 1879, 1879.5,
   1880, 1880.5, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894,
   1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910,
   1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1920, 1921, 1921.001 };
   Double_t signal_fy3[126] = { 0, 0.01404228, 0.01404228, 0.01479416, 0.01563675, 0.0166005, 0.01773445, 0.01911882, 0.02088534, 0.02324997, 0.02656436, 0.03139518, 0.03864421, 0.04972637, 0.06682792, 0.09327288, 0.1340308,
   0.196403, 0.290927, 0.4325328, 0.6419785, 0.9475707, 1.387147, 2.010257, 2.880448, 4.077493, 5.699488, 7.864885, 10.71549, 14.4252, 19.23982, 25.52336, 33.59323,
   43.92916, 57.15553, 74.07007, 95.6608, 123.0918, 139.3943, 157.6368, 177.973, 200.542, 225.4597, 252.8088, 282.6287, 314.9051, 349.5601, 386.4424, 465.8787,
   550.3294, 635.5686, 676.8525, 716.2785, 753.0945, 786.5558, 815.9502, 840.624, 860.0068, 873.6339, 881.1652, 882.3992, 877.2822, 865.9105, 848.527, 825.5121,
   797.3683, 764.7009, 728.1949, 688.5898, 603.1552, 514.4258, 427.7673, 386.5806, 347.3783, 310.4634, 276.0505, 244.2711, 215.1813, 188.7718, 164.9782, 143.6925,
   124.773, 108.0551, 93.36037, 69.30061, 51.14714, 37.59133, 27.53255, 20.09325, 14.59996, 10.54878, 7.567522, 5.382104, 3.789645, 2.638668, 1.815111, 1.232659,
   0.8259927, 0.5459359, 0.3558188, 0.2286464, 0.1448441, 0.09044991, 0.055676, 0.03378077, 0.02020255, 0.01190897, 0.006919455, 0.00396276, 0.002236925, 0.001244608, 0.0006825601, 0.0003689576,
   0.0001965799, 0.0001032355, 5.343749e-05, 2.726403e-05, 1.371075e-05, 6.796099e-06, 3.32036e-06, 1.598961e-06, 7.589577e-07, 3.550786e-07, 3.550786e-07, 3.550786e-07, 0 };
   graph = new TGraph(126,signal_fx3,signal_fy3);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal3 = new TH1F("Graph_signal3","Projection of ",126,1808.799,1931.201);
   Graph_signal3->SetMinimum(0);
   Graph_signal3->SetMaximum(970.6391);
   Graph_signal3->SetDirectory(nullptr);
   Graph_signal3->SetStats(0);
   Graph_signal3->SetLineWidth(2);
   Graph_signal3->SetMarkerStyle(20);
   Graph_signal3->GetXaxis()->SetNdivisions(505);
   Graph_signal3->GetXaxis()->SetLabelFont(132);
   Graph_signal3->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal3->GetXaxis()->SetTitleSize(51);
   Graph_signal3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetXaxis()->SetTitleFont(133);
   Graph_signal3->GetYaxis()->SetLabelFont(132);
   Graph_signal3->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal3->GetYaxis()->SetTitleSize(51);
   Graph_signal3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetYaxis()->SetTitleFont(133);
   Graph_signal3->GetZaxis()->SetLabelFont(132);
   Graph_signal3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal3->GetZaxis()->SetTitleSize(51);
   Graph_signal3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal3);
   
   graph->Draw("l");
   
   Double_t h_dataset_fx3002[100] = { 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5,
   1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5,
   1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5,
   1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5,
   1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5,
   1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5,
   1917.5, 1918.5, 1919.5 };
   Double_t h_dataset_fy3002[100] = { 17, 17, 18, 15, 20, 21, 17, 15, 19, 19, 19, 12, 17, 14, 19, 14, 21,
   10, 14, 13, 18, 17, 19, 21, 23, 26, 29, 28, 32, 37, 49, 62, 81,
   100, 119, 165, 193, 268, 322, 363, 449, 493, 596, 680, 732, 858, 804, 940, 931,
   837, 790, 739, 682, 620, 472, 414, 296, 251, 196, 152, 115, 100, 76, 64, 47,
   31, 31, 27, 20, 16, 10, 18, 19, 15, 8, 10, 10, 11, 13, 16, 11,
   11, 10, 9, 16, 8, 19, 7, 10, 12, 9, 11, 8, 11, 11, 10, 13,
   9, 17, 9 };
   Double_t h_dataset_felx3002[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3002[100] = { 4.082184, 4.082184, 4.202887, 3.82938, 4.434448, 4.545807, 4.082184, 3.82938, 4.320219, 4.320219, 4.320219, 3.415266, 4.082184, 3.6965, 4.320219, 3.6965, 4.545807,
   3.108694, 3.6965, 3.558662, 4.202887, 4.082184, 4.320219, 4.545807, 4.760717, 5.066015, 5.353932, 5.259711, 5.627135, 6.055143, 6.976026, 7.852713, 8.981384,
   9.983255, 10.42016, 12.35496, 13.40144, 15.87834, 17.45132, 18.55912, 20.69552, 21.70923, 23.91823, 25.5816, 26.56012, 28.7959, 27.8593, 30.1635, 30.01639,
   28.43527, 27.61139, 26.68915, 25.61992, 24.40482, 21.23131, 19.85313, 16.71191, 15.35087, 13.50893, 11.83896, 10.23546, 9.983255, 8.698576, 7.979042, 6.831172,
   5.537565, 5.537565, 5.163771, 4.434448, 3.957801, 3.108694, 4.202887, 4.320219, 3.82938, 2.768386, 3.108694, 3.108694, 3.265579, 3.558662, 3.957801, 3.265579,
   3.265579, 3.108694, 2.943461, 3.957801, 2.768386, 4.320219, 2.58147, 3.108694, 3.415266, 2.943461, 3.265579, 2.768386, 3.265579, 3.265579, 3.108694, 3.558662,
   2.943461, 4.082184, 2.943461 };
   Double_t h_dataset_fehx3002[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3002[100] = { 5.203719, 5.203719, 5.321007, 4.958738, 5.546519, 5.655182, 5.203719, 4.958738, 5.435196, 5.435196, 5.435196, 4.559819, 5.203719, 4.830381, 5.435196, 4.830381, 5.655182,
   4.26695, 4.830381, 4.697573, 5.321007, 5.203719, 5.435196, 5.655182, 5.865235, 6.164324, 6.44702, 6.354446, 6.715753, 7.137555, 8.047634, 8.916365, 10.03706,
   11.03336, 11.42016, 13.35496, 14.40144, 16.87834, 18.45132, 19.55912, 21.69552, 22.70923, 24.91823, 26.5816, 27.56012, 29.7959, 28.8593, 31.1635, 31.01639,
   29.43527, 28.61139, 27.68915, 26.61992, 25.40482, 22.23131, 20.85313, 17.71191, 16.35087, 14.50893, 12.83896, 11.23546, 11.03336, 9.756061, 9.041691, 7.904289,
   6.627601, 6.627601, 6.260244, 5.546519, 5.083066, 4.26695, 5.321007, 5.435196, 4.958738, 3.945142, 4.26695, 4.26695, 4.416521, 4.697573, 5.083066, 4.416521,
   4.416521, 4.26695, 4.110204, 5.083066, 3.945142, 5.435196, 3.770281, 4.26695, 4.559819, 4.110204, 4.416521, 3.945142, 4.416521, 4.416521, 4.26695, 4.697573,
   4.110204, 5.203719, 4.110204 };
   grae = new TGraphAsymmErrors(100,h_dataset_fx3002,h_dataset_fy3002,h_dataset_felx3002,h_dataset_fehx3002,h_dataset_fely3002,h_dataset_fehy3002);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3002 = new TH1F("Graph_h_dataset3002","Histogram of dataset_plot__Dp_M",100,1810,1930);
   Graph_h_dataset3002->SetMinimum(3.976677);
   Graph_h_dataset3002->SetMaximum(1067.838);
   Graph_h_dataset3002->SetDirectory(nullptr);
   Graph_h_dataset3002->SetStats(0);
   Graph_h_dataset3002->SetLineWidth(2);
   Graph_h_dataset3002->SetMarkerStyle(20);
   Graph_h_dataset3002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetXaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetYaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetZaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3002);
   
   grae->Draw("p");
   
   TH1D *frame_563ef61ac6f0__2 = new TH1D("frame_563ef61ac6f0__2","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1820,1920);
   frame_563ef61ac6f0__2->SetBinContent(1,1019.722);
   frame_563ef61ac6f0__2->SetMaximum(1019.722);
   frame_563ef61ac6f0__2->SetEntries(1);
   frame_563ef61ac6f0__2->SetDirectory(nullptr);
   frame_563ef61ac6f0__2->SetStats(0);
   frame_563ef61ac6f0__2->SetLineWidth(2);
   frame_563ef61ac6f0__2->SetMarkerStyle(20);
   frame_563ef61ac6f0__2->GetXaxis()->SetTitle("#it{m} (#it{K^{+}K^{-}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_563ef61ac6f0__2->GetXaxis()->SetNdivisions(505);
   frame_563ef61ac6f0__2->GetXaxis()->SetLabelFont(132);
   frame_563ef61ac6f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_563ef61ac6f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_563ef61ac6f0__2->GetXaxis()->SetTitleSize(51);
   frame_563ef61ac6f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_563ef61ac6f0__2->GetXaxis()->SetTitleFont(133);
   frame_563ef61ac6f0__2->GetYaxis()->SetTitle("Candidates / (1.00 MeV/#it{c}^{2})");
   frame_563ef61ac6f0__2->GetYaxis()->SetLabelFont(132);
   frame_563ef61ac6f0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_563ef61ac6f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_563ef61ac6f0__2->GetYaxis()->SetTitleSize(51);
   frame_563ef61ac6f0__2->GetYaxis()->SetTitleOffset(1.90);
   frame_563ef61ac6f0__2->GetYaxis()->SetTitleFont(133);
   frame_563ef61ac6f0__2->GetZaxis()->SetLabelFont(132);
   frame_563ef61ac6f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_563ef61ac6f0__2->GetZaxis()->SetTitleSize(51);
   frame_563ef61ac6f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_563ef61ac6f0__2->GetZaxis()->SetTitleFont(133);
   frame_563ef61ac6f0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dp#to#Pphi#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Down");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   
   canvas->Print("sweights_ip_Dp_22_magdownplus_updated.pdf");
   canvas->Print("sweights_ip_Dp_22_magdownplus_updated.tex");
}


==> figs/Fig12d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void sweights_ip_Ds_22_magdownplus()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Fri Dec 20 23:13:14 2024) by ROOT version 6.28/10
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1890.988,-338.2636,2026.79,1775.884);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.07);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_55cb66e872a0__1 = new TH1D("frame_55cb66e872a0__1","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1910,2020);
   frame_55cb66e872a0__1->SetBinContent(1,1627.894);
   frame_55cb66e872a0__1->SetMaximum(1627.894);
   frame_55cb66e872a0__1->SetEntries(1);
   frame_55cb66e872a0__1->SetDirectory(nullptr);
   frame_55cb66e872a0__1->SetStats(0);
   frame_55cb66e872a0__1->SetLineWidth(2);
   frame_55cb66e872a0__1->SetMarkerStyle(20);
   frame_55cb66e872a0__1->GetXaxis()->SetTitle("m(#Kp#Km#pip)~[MeV/c^2]");
   frame_55cb66e872a0__1->GetXaxis()->SetNdivisions(505);
   frame_55cb66e872a0__1->GetXaxis()->SetLabelFont(132);
   frame_55cb66e872a0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55cb66e872a0__1->GetXaxis()->SetLabelSize(0.06);
   frame_55cb66e872a0__1->GetXaxis()->SetTitleSize(51);
   frame_55cb66e872a0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55cb66e872a0__1->GetXaxis()->SetTitleFont(133);
   frame_55cb66e872a0__1->GetYaxis()->SetTitle("Candidates / MeV/c^2");
   frame_55cb66e872a0__1->GetYaxis()->SetLabelFont(132);
   frame_55cb66e872a0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55cb66e872a0__1->GetYaxis()->SetLabelSize(0.06);
   frame_55cb66e872a0__1->GetYaxis()->SetTitleSize(51);
   frame_55cb66e872a0__1->GetYaxis()->SetTitleOffset(1.9);
   frame_55cb66e872a0__1->GetYaxis()->SetTitleFont(133);
   frame_55cb66e872a0__1->GetZaxis()->SetLabelFont(132);
   frame_55cb66e872a0__1->GetZaxis()->SetLabelSize(0.06);
   frame_55cb66e872a0__1->GetZaxis()->SetTitleSize(60);
   frame_55cb66e872a0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55cb66e872a0__1->GetZaxis()->SetTitleFont(133);
   frame_55cb66e872a0__1->Draw("FUNC");
   
   Double_t h_dataset_fx3001[110] = { 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5,
   1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5,
   1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5,
   1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5,
   1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5,
   1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5, 2000.5, 2001.5, 2002.5, 2003.5, 2004.5, 2005.5, 2006.5,
   2007.5, 2008.5, 2009.5, 2010.5, 2011.5, 2012.5, 2013.5, 2014.5, 2015.5, 2016.5, 2017.5, 2018.5, 2019.5 };
   Double_t h_dataset_fy3001[110] = { 9, 11, 8, 11, 11, 10, 13, 9, 17, 9, 13, 14, 15, 18, 13, 10, 10,
   6, 11, 12, 7, 17, 17, 19, 17, 20, 16, 22, 14, 21, 23, 29, 38,
   31, 42, 44, 53, 62, 81, 120, 147, 168, 193, 246, 334, 387, 511, 583, 740,
   790, 978, 1121, 1230, 1354, 1416, 1511, 1486, 1488, 1436, 1368, 1271, 1161, 969, 837, 715,
   561, 468, 405, 320, 250, 191, 145, 119, 59, 66, 59, 45, 37, 35, 21, 26,
   15, 17, 17, 7, 13, 18, 17, 8, 15, 11, 5, 11, 5, 7, 9, 3,
   13, 3, 13, 5, 2, 5, 2, 5, 5, 3, 1, 3, 4 };
   Double_t h_dataset_felx3001[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3001[110] = { 2.943461, 3.265579, 2.768386, 3.265579, 3.265579, 3.108694, 3.558662, 2.943461, 4.082184, 2.943461, 3.558662, 3.6965, 3.82938, 4.202887, 3.558662, 3.108694, 3.108694,
   2.379931, 3.265579, 3.415266, 2.58147, 4.082184, 4.082184, 4.320219, 4.082184, 4.434448, 3.957801, 4.654502, 3.6965, 4.545807, 4.760717, 5.353932, 6.137163,
   5.537565, 6.454831, 6.60794, 7.257065, 7.852713, 8.981384, 10.46586, 11.63466, 12.47112, 13.40144, 15.19235, 17.78251, 19.17867, 22.11084, 23.65057, 26.70754,
   27.61139, 30.77699, 32.98507, 34.57492, 36.30014, 37.1331, 38.3748, 38.05191, 38.07784, 37.39789, 36.48986, 35.15459, 33.57712, 30.63278, 28.43527, 26.24416,
   23.19072, 21.13909, 19.63082, 17.39553, 15.31929, 13.32932, 11.55197, 10.42016, 7.659312, 8.103403, 7.659312, 6.683179, 6.055143, 5.887675, 4.545807, 5.066015,
   3.82938, 4.082184, 4.082184, 2.58147, 3.558662, 4.202887, 4.082184, 2.768386, 3.82938, 3.265579, 2.159691, 3.265579, 2.159691, 2.58147, 2.943461, 1.632705,
   3.558662, 1.632705, 3.558662, 2.159691, 1.291815, 2.159691, 1.291815, 2.159691, 2.159691, 1.632705, 0.8272462, 1.632705, 1.914339 };
   Double_t h_dataset_fehx3001[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3001[110] = { 4.110204, 4.416521, 3.945142, 4.416521, 4.416521, 4.26695, 4.697573, 4.110204, 5.203719, 4.110204, 4.697573, 4.830381, 4.958738, 5.321007, 4.697573, 4.26695, 4.26695,
   3.583642, 4.416521, 4.559819, 3.770281, 5.203719, 5.203719, 5.435196, 5.203719, 5.546519, 5.083066, 5.761366, 4.830381, 5.655182, 5.865235, 6.44702, 7.218484,
   6.627601, 7.53218, 7.68351, 8.325916, 8.916365, 10.03706, 11.46586, 12.63466, 13.47112, 14.40144, 16.19235, 18.78251, 20.17867, 23.11084, 24.65057, 27.70754,
   28.61139, 31.77699, 33.98507, 35.57492, 37.30014, 38.1331, 39.3748, 39.05191, 39.07784, 38.39789, 37.48986, 36.15459, 34.57712, 31.63278, 29.43527, 27.24416,
   24.19072, 22.13909, 20.63082, 18.39553, 16.31929, 14.32932, 12.55197, 11.42016, 8.724565, 9.165094, 8.724565, 7.757905, 7.137555, 6.97241, 5.655182, 6.164324,
   4.958738, 5.203719, 5.203719, 3.770281, 4.697573, 5.321007, 5.203719, 3.945142, 4.958738, 4.416521, 3.382473, 4.416521, 3.382473, 3.770281, 4.110204, 2.918186,
   4.697573, 2.918186, 4.697573, 3.382473, 2.63786, 3.382473, 2.63786, 3.382473, 3.382473, 2.918186, 2.299527, 2.918186, 3.162753 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(110,h_dataset_fx3001,h_dataset_fy3001,h_dataset_felx3001,h_dataset_fehx3001,h_dataset_fely3001,h_dataset_fehy3001);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3001 = new TH1F("Graph_h_dataset3001","Histogram of dataset_plot__Dp_M",110,1899,2031);
   Graph_h_dataset3001->SetMinimum(0.1554784);
   Graph_h_dataset3001->SetMaximum(1705.395);
   Graph_h_dataset3001->SetDirectory(nullptr);
   Graph_h_dataset3001->SetStats(0);
   Graph_h_dataset3001->SetLineWidth(2);
   Graph_h_dataset3001->SetMarkerStyle(20);
   Graph_h_dataset3001->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3001->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetXaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetYaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetZaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3001);
   
   grae->Draw("p");
   
   Double_t total_fit_fx1[127] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.35, 1952.9, 1953.45, 1954, 1954.55, 1955.1, 1955.65, 1956.2,
   1956.75, 1957.3, 1957.85, 1958.4, 1959.5, 1960.6, 1961.7, 1962.25, 1962.8, 1963.35, 1963.9, 1964.45, 1965, 1965.55, 1966.1, 1966.65,
   1967.2, 1967.75, 1968.3, 1968.85, 1969.4, 1969.95, 1970.5, 1971.05, 1971.6, 1972.7, 1973.8, 1974.9, 1975.45, 1976, 1976.55, 1977.1,
   1977.65, 1978.2, 1978.75, 1979.3, 1979.85, 1980.4, 1980.95, 1981.5, 1982.6, 1983.7, 1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3,
   1991.4, 1992.5, 1993.6, 1994.7, 1995.8, 1996.9, 1998, 1999.1, 2000.2, 2001.3, 2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9,
   2009, 2010.1, 2011.2, 2012.3, 2013.4, 2014.5, 2015.6, 2016.7, 2017.8, 2018.9, 2020, 2020, 2021.1, 2021.101 };
   Double_t total_fit_fy1[127] = { 0, 12.37717, 12.37717, 12.36873, 12.36293, 12.36001, 12.36024, 12.36393, 12.37143, 12.38316, 12.3996, 12.42132, 12.44904, 12.48364, 12.52628, 12.57852, 12.64247,
   12.72111, 12.81865, 12.94111, 13.09717, 13.29919, 13.56474, 13.91856, 14.39495, 15.0409, 15.91964, 17.11485, 18.73526, 20.91939, 23.84023, 27.70963, 32.78184,
   39.35676, 47.78351, 58.46728, 71.88676, 88.63975, 109.5635, 136.0665, 171.1472, 193.9423, 220.2683, 249.9637, 283.3191, 320.6022, 362.0428, 407.8146, 458.0173,
   512.6567, 571.6259, 634.6884, 701.4632, 843.8498, 992.6148, 1139.284, 1208.712, 1273.755, 1333.081, 1385.413, 1429.575, 1464.544, 1489.483, 1503.78, 1507.075,
   1499.27, 1480.539, 1451.319, 1412.29, 1364.351, 1308.58, 1246.192, 1178.498, 1106.848, 957.0393, 806.8081, 664.4324, 598.132, 535.8055, 477.7944, 424.2969,
   375.3827, 331.0119, 291.0533, 255.3049, 223.5124, 195.3865, 170.6185, 148.893, 113.3369, 86.40548, 66.11834, 50.87546, 39.43531, 30.85864, 24.44313, 19.66364,
   16.12441, 13.52397, 11.63042, 10.26464, 9.288397, 8.595816, 8.106713, 7.761258, 7.51555, 7.337948, 7.206066, 7.104361, 7.02224, 6.952615, 6.890831, 6.833888,
   6.779883, 6.727632, 6.676412, 6.625788, 6.575503, 6.525407, 6.475416, 6.425482, 6.375577, 6.325689, 6.275809, 6.275809, 6.275809, 0 };
   TGraph *graph = new TGraph(127,total_fit_fx1,total_fit_fy1);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit1 = new TH1F("Graph_total_fit1","Projection of ",127,1897.679,2032.321);
   Graph_total_fit1->SetMinimum(0);
   Graph_total_fit1->SetMaximum(1657.782);
   Graph_total_fit1->SetDirectory(nullptr);
   Graph_total_fit1->SetStats(0);
   Graph_total_fit1->SetLineWidth(2);
   Graph_total_fit1->SetMarkerStyle(20);
   Graph_total_fit1->GetXaxis()->SetNdivisions(505);
   Graph_total_fit1->GetXaxis()->SetLabelFont(132);
   Graph_total_fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetXaxis()->SetTitleSize(60);
   Graph_total_fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetXaxis()->SetTitleFont(133);
   Graph_total_fit1->GetYaxis()->SetLabelFont(132);
   Graph_total_fit1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetYaxis()->SetTitleSize(60);
   Graph_total_fit1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetYaxis()->SetTitleFont(133);
   Graph_total_fit1->GetZaxis()->SetLabelFont(132);
   Graph_total_fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetZaxis()->SetTitleSize(60);
   Graph_total_fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit1);
   
   graph->Draw("l");
   
   Double_t background_fx2[106] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.9, 1954, 1955.1, 1956.2, 1957.3, 1958.4, 1959.5, 1960.6,
   1961.7, 1962.8, 1963.9, 1965, 1966.1, 1967.2, 1968.3, 1969.4, 1970.5, 1971.6, 1972.7, 1973.8, 1974.9, 1976, 1977.1, 1978.2,
   1979.3, 1980.4, 1981.5, 1982.6, 1983.7, 1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3, 1991.4, 1992.5, 1993.6, 1994.7, 1995.8,
   1996.9, 1998, 1999.1, 2000.2, 2001.3, 2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9, 2009, 2010.1, 2011.2, 2012.3, 2013.4,
   2014.5, 2015.6, 2016.7, 2017.8, 2018.9, 2020, 2020, 2021.1, 2021.101 };
   Double_t background_fy2[106] = { 0, 11.263, 11.263, 11.21313, 11.16326, 11.11339, 11.06352, 11.01364, 10.96377, 10.9139, 10.86403, 10.81416, 10.76428, 10.71441, 10.66454, 10.61467, 10.5648,
   10.51492, 10.46505, 10.41518, 10.36531, 10.31544, 10.26556, 10.21569, 10.16582, 10.11595, 10.06608, 10.0162, 9.966331, 9.916459, 9.866587, 9.816715, 9.766843,
   9.716971, 9.667099, 9.617227, 9.567355, 9.517483, 9.467611, 9.417739, 9.367867, 9.317995, 9.268123, 9.218251, 9.168379, 9.118507, 9.068635, 9.018763, 8.968891,
   8.919019, 8.869146, 8.819274, 8.769402, 8.71953, 8.669658, 8.619786, 8.569914, 8.520042, 8.47017, 8.420298, 8.370426, 8.320554, 8.270682, 8.22081, 8.170938,
   8.121066, 8.071194, 8.021322, 7.97145, 7.921578, 7.871706, 7.821834, 7.771962, 7.72209, 7.672218, 7.622346, 7.572474, 7.522602, 7.47273, 7.422858, 7.372986,
   7.323114, 7.273241, 7.223369, 7.173497, 7.123625, 7.073753, 7.023881, 6.974009, 6.924137, 6.874265, 6.824393, 6.774521, 6.724649, 6.674777, 6.624905, 6.575033,
   6.525161, 6.475289, 6.425417, 6.375545, 6.325673, 6.275801, 6.275801, 6.275801, 0 };
   graph = new TGraph(106,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",106,1897.679,2032.321);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(12.3893);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(0.06);
   Graph_background2->GetXaxis()->SetTitleSize(60);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(0.06);
   Graph_background2->GetYaxis()->SetTitleSize(60);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(0.06);
   Graph_background2->GetZaxis()->SetTitleSize(60);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t signal_fx3[127] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.35, 1952.9, 1953.45, 1954, 1954.55, 1955.1, 1955.65, 1956.2,
   1956.75, 1957.3, 1957.85, 1958.4, 1959.5, 1960.6, 1961.7, 1962.25, 1962.8, 1963.35, 1963.9, 1964.45, 1965, 1965.55, 1966.1, 1966.65,
   1967.2, 1967.75, 1968.3, 1968.85, 1969.4, 1969.95, 1970.5, 1971.05, 1971.6, 1972.7, 1973.8, 1974.9, 1975.45, 1976, 1976.55, 1977.1,
   1977.65, 1978.2, 1978.75, 1979.3, 1979.85, 1980.4, 1980.95, 1981.5, 1982.6, 1983.7, 1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3,
   1991.4, 1992.5, 1993.6, 1994.7, 1995.8, 1996.9, 1998, 1999.1, 2000.2, 2001.3, 2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9,
   2009, 2010.1, 2011.2, 2012.3, 2013.4, 2014.5, 2015.6, 2016.7, 2017.8, 2018.9, 2020, 2020, 2021.1, 2021.101 };
   Double_t signal_fy3[127] = { 0, 1.114164, 1.114164, 1.155601, 1.199674, 1.246624, 1.296725, 1.350287, 1.407663, 1.469265, 1.535574, 1.607167, 1.684754, 1.769226, 1.861743, 1.963853, 2.077677,
   2.206186, 2.353594, 2.525935, 2.731862, 2.98375, 3.299179, 3.702866, 4.229134, 4.924951, 5.853561, 7.098651, 8.768933, 11.00293, 13.97365, 17.89291, 23.015,
   29.63979, 38.11641, 48.85005, 62.31941, 79.12227, 100.0959, 126.6488, 161.7793, 184.5994, 210.9503, 240.6706, 274.0509, 311.359, 352.8245, 398.6213, 448.849,
   503.5133, 562.5074, 625.5948, 692.3945, 834.8311, 983.6459, 1130.365, 1199.818, 1264.886, 1324.237, 1376.593, 1420.781, 1455.775, 1480.738, 1495.061, 1498.38,
   1490.6, 1471.894, 1442.699, 1403.695, 1355.781, 1300.035, 1237.672, 1170.003, 1098.378, 948.619, 798.4377, 656.1118, 589.8364, 527.5348, 469.5487, 416.0761,
   367.1869, 322.8409, 282.9073, 247.1838, 215.4163, 187.3153, 162.5722, 140.8717, 105.3655, 78.4839, 58.24664, 43.05363, 31.66334, 23.13655, 16.77092, 12.04129,
   8.551941, 6.001366, 4.157694, 2.841781, 1.915412, 1.272703, 0.8334717, 0.5378886, 0.3420523, 0.2143222, 0.1323129, 0.08048009, 0.04823048, 0.02847729, 0.01656603, 0.009494666,
   0.005361452, 0.002982814, 0.001634974, 0.0008829513, 0.0004697896, 0.0002462697, 0.0001271919, 6.472155e-05, 3.244735e-05, 1.602694e-05, 7.799426e-06, 7.799426e-06, 7.799426e-06, 0 };
   graph = new TGraph(127,signal_fx3,signal_fy3);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal3 = new TH1F("Graph_signal3","Projection of ",127,1897.679,2032.321);
   Graph_signal3->SetMinimum(0);
   Graph_signal3->SetMaximum(1648.218);
   Graph_signal3->SetDirectory(nullptr);
   Graph_signal3->SetStats(0);
   Graph_signal3->SetLineWidth(2);
   Graph_signal3->SetMarkerStyle(20);
   Graph_signal3->GetXaxis()->SetNdivisions(505);
   Graph_signal3->GetXaxis()->SetLabelFont(132);
   Graph_signal3->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal3->GetXaxis()->SetTitleSize(60);
   Graph_signal3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetXaxis()->SetTitleFont(133);
   Graph_signal3->GetYaxis()->SetLabelFont(132);
   Graph_signal3->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal3->GetYaxis()->SetTitleSize(60);
   Graph_signal3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetYaxis()->SetTitleFont(133);
   Graph_signal3->GetZaxis()->SetLabelFont(132);
   Graph_signal3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal3->GetZaxis()->SetTitleSize(60);
   Graph_signal3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal3);
   
   graph->Draw("l");
   
   Double_t h_dataset_fx3002[110] = { 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5,
   1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5,
   1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5,
   1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5,
   1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5,
   1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5, 2000.5, 2001.5, 2002.5, 2003.5, 2004.5, 2005.5, 2006.5,
   2007.5, 2008.5, 2009.5, 2010.5, 2011.5, 2012.5, 2013.5, 2014.5, 2015.5, 2016.5, 2017.5, 2018.5, 2019.5 };
   Double_t h_dataset_fy3002[110] = { 9, 11, 8, 11, 11, 10, 13, 9, 17, 9, 13, 14, 15, 18, 13, 10, 10,
   6, 11, 12, 7, 17, 17, 19, 17, 20, 16, 22, 14, 21, 23, 29, 38,
   31, 42, 44, 53, 62, 81, 120, 147, 168, 193, 246, 334, 387, 511, 583, 740,
   790, 978, 1121, 1230, 1354, 1416, 1511, 1486, 1488, 1436, 1368, 1271, 1161, 969, 837, 715,
   561, 468, 405, 320, 250, 191, 145, 119, 59, 66, 59, 45, 37, 35, 21, 26,
   15, 17, 17, 7, 13, 18, 17, 8, 15, 11, 5, 11, 5, 7, 9, 3,
   13, 3, 13, 5, 2, 5, 2, 5, 5, 3, 1, 3, 4 };
   Double_t h_dataset_felx3002[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3002[110] = { 2.943461, 3.265579, 2.768386, 3.265579, 3.265579, 3.108694, 3.558662, 2.943461, 4.082184, 2.943461, 3.558662, 3.6965, 3.82938, 4.202887, 3.558662, 3.108694, 3.108694,
   2.379931, 3.265579, 3.415266, 2.58147, 4.082184, 4.082184, 4.320219, 4.082184, 4.434448, 3.957801, 4.654502, 3.6965, 4.545807, 4.760717, 5.353932, 6.137163,
   5.537565, 6.454831, 6.60794, 7.257065, 7.852713, 8.981384, 10.46586, 11.63466, 12.47112, 13.40144, 15.19235, 17.78251, 19.17867, 22.11084, 23.65057, 26.70754,
   27.61139, 30.77699, 32.98507, 34.57492, 36.30014, 37.1331, 38.3748, 38.05191, 38.07784, 37.39789, 36.48986, 35.15459, 33.57712, 30.63278, 28.43527, 26.24416,
   23.19072, 21.13909, 19.63082, 17.39553, 15.31929, 13.32932, 11.55197, 10.42016, 7.659312, 8.103403, 7.659312, 6.683179, 6.055143, 5.887675, 4.545807, 5.066015,
   3.82938, 4.082184, 4.082184, 2.58147, 3.558662, 4.202887, 4.082184, 2.768386, 3.82938, 3.265579, 2.159691, 3.265579, 2.159691, 2.58147, 2.943461, 1.632705,
   3.558662, 1.632705, 3.558662, 2.159691, 1.291815, 2.159691, 1.291815, 2.159691, 2.159691, 1.632705, 0.8272462, 1.632705, 1.914339 };
   Double_t h_dataset_fehx3002[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3002[110] = { 4.110204, 4.416521, 3.945142, 4.416521, 4.416521, 4.26695, 4.697573, 4.110204, 5.203719, 4.110204, 4.697573, 4.830381, 4.958738, 5.321007, 4.697573, 4.26695, 4.26695,
   3.583642, 4.416521, 4.559819, 3.770281, 5.203719, 5.203719, 5.435196, 5.203719, 5.546519, 5.083066, 5.761366, 4.830381, 5.655182, 5.865235, 6.44702, 7.218484,
   6.627601, 7.53218, 7.68351, 8.325916, 8.916365, 10.03706, 11.46586, 12.63466, 13.47112, 14.40144, 16.19235, 18.78251, 20.17867, 23.11084, 24.65057, 27.70754,
   28.61139, 31.77699, 33.98507, 35.57492, 37.30014, 38.1331, 39.3748, 39.05191, 39.07784, 38.39789, 37.48986, 36.15459, 34.57712, 31.63278, 29.43527, 27.24416,
   24.19072, 22.13909, 20.63082, 18.39553, 16.31929, 14.32932, 12.55197, 11.42016, 8.724565, 9.165094, 8.724565, 7.757905, 7.137555, 6.97241, 5.655182, 6.164324,
   4.958738, 5.203719, 5.203719, 3.770281, 4.697573, 5.321007, 5.203719, 3.945142, 4.958738, 4.416521, 3.382473, 4.416521, 3.382473, 3.770281, 4.110204, 2.918186,
   4.697573, 2.918186, 4.697573, 3.382473, 2.63786, 3.382473, 2.63786, 3.382473, 3.382473, 2.918186, 2.299527, 2.918186, 3.162753 };
   grae = new TGraphAsymmErrors(110,h_dataset_fx3002,h_dataset_fy3002,h_dataset_felx3002,h_dataset_fehx3002,h_dataset_fely3002,h_dataset_fehy3002);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3002 = new TH1F("Graph_h_dataset3002","Histogram of dataset_plot__Dp_M",110,1899,2031);
   Graph_h_dataset3002->SetMinimum(0.1554784);
   Graph_h_dataset3002->SetMaximum(1705.395);
   Graph_h_dataset3002->SetDirectory(nullptr);
   Graph_h_dataset3002->SetStats(0);
   Graph_h_dataset3002->SetLineWidth(2);
   Graph_h_dataset3002->SetMarkerStyle(20);
   Graph_h_dataset3002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetXaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetYaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetZaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3002);
   
   grae->Draw("p");
   
   TH1D *frame_55cb66e872a0__2 = new TH1D("frame_55cb66e872a0__2","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1910,2020);
   frame_55cb66e872a0__2->SetBinContent(1,1627.894);
   frame_55cb66e872a0__2->SetMaximum(1627.894);
   frame_55cb66e872a0__2->SetEntries(1);
   frame_55cb66e872a0__2->SetDirectory(nullptr);
   frame_55cb66e872a0__2->SetStats(0);
   frame_55cb66e872a0__2->SetLineWidth(2);
   frame_55cb66e872a0__2->SetMarkerStyle(20);
   frame_55cb66e872a0__2->GetXaxis()->SetTitle("#it{m} (#it{K^{+}K^{-}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_55cb66e872a0__2->GetXaxis()->SetNdivisions(505);
   frame_55cb66e872a0__2->GetXaxis()->SetLabelFont(132);
   frame_55cb66e872a0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55cb66e872a0__2->GetXaxis()->SetLabelSize(0.06);
   frame_55cb66e872a0__2->GetXaxis()->SetTitleSize(51);
   frame_55cb66e872a0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55cb66e872a0__2->GetXaxis()->SetTitleFont(133);
   frame_55cb66e872a0__2->GetYaxis()->SetTitle("Candidates / (1.00 MeV/#it{c}^{2})");
   frame_55cb66e872a0__2->GetYaxis()->SetLabelFont(132);
   frame_55cb66e872a0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55cb66e872a0__2->GetYaxis()->SetLabelSize(0.06);
   frame_55cb66e872a0__2->GetYaxis()->SetTitleSize(51);
   frame_55cb66e872a0__2->GetYaxis()->SetTitleOffset(1.90);
   frame_55cb66e872a0__2->GetYaxis()->SetTitleFont(133);
   frame_55cb66e872a0__2->GetZaxis()->SetLabelFont(132);
   frame_55cb66e872a0__2->GetZaxis()->SetLabelSize(0.06);
   frame_55cb66e872a0__2->GetZaxis()->SetTitleSize(60);
   frame_55cb66e872a0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55cb66e872a0__2->GetZaxis()->SetTitleFont(133);
   frame_55cb66e872a0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dsp#to#Pphi#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Down");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   
   canvas->Print("sweights_ip_Ds_22_magdownplus_updated.pdf");
   canvas->Print("sweights_ip_Ds_22_magdownplus_updated.tex");
}


==> figs/Fig13a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_sweights_22_up_fits_sweights()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep  9 12:25:10 2024) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(365.4321,-58349.66,612.3457,306335.7);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_55b265d5d2b0__1 = new TH1D("frame_55b265d5d2b0__1","bla",600,400,600);
   frame_55b265d5d2b0__1->SetBinContent(1,280807.7);
   frame_55b265d5d2b0__1->SetMaximum(280807.7);
   frame_55b265d5d2b0__1->SetEntries(2);
   frame_55b265d5d2b0__1->SetDirectory(nullptr);
   frame_55b265d5d2b0__1->SetStats(0);
   frame_55b265d5d2b0__1->SetLineWidth(2);
   frame_55b265d5d2b0__1->SetMarkerStyle(20);
   frame_55b265d5d2b0__1->GetXaxis()->SetTitle("#it{m} (#it{#pi^{+}#pi^{#minus}})~[\\mevcc]");
   frame_55b265d5d2b0__1->GetXaxis()->SetNdivisions(505);
   frame_55b265d5d2b0__1->GetXaxis()->SetLabelFont(132);
   frame_55b265d5d2b0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55b265d5d2b0__1->GetXaxis()->SetLabelSize(0.06);
   frame_55b265d5d2b0__1->GetXaxis()->SetTitleSize(51);
   frame_55b265d5d2b0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55b265d5d2b0__1->GetXaxis()->SetTitleFont(133);
   frame_55b265d5d2b0__1->GetYaxis()->SetTitle("Candidates~/~(0.33 \\mevcc)");
   frame_55b265d5d2b0__1->GetYaxis()->SetLabelFont(132);
   frame_55b265d5d2b0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55b265d5d2b0__1->GetYaxis()->SetLabelSize(0.06);
   frame_55b265d5d2b0__1->GetYaxis()->SetTitleSize(51);
   frame_55b265d5d2b0__1->GetYaxis()->SetTitleOffset(1.90);
   frame_55b265d5d2b0__1->GetYaxis()->SetTitleFont(133);
   frame_55b265d5d2b0__1->GetZaxis()->SetLabelFont(132);
   frame_55b265d5d2b0__1->GetZaxis()->SetLabelSize(0.06);
   frame_55b265d5d2b0__1->GetZaxis()->SetTitleSize(60);
   frame_55b265d5d2b0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55b265d5d2b0__1->GetZaxis()->SetTitleFont(133);
   frame_55b265d5d2b0__1->Draw("FUNC");
   
   Double_t h_binned_data_fx3001[100] = { 401, 403, 405, 407, 409, 411, 413, 415, 417, 419, 421, 423, 425, 427, 429, 431, 433,
   435, 437, 439, 441, 443, 445, 447, 449, 451, 453, 455, 457, 459, 461, 463, 465,
   467, 469, 471, 473, 475, 477, 479, 481, 483, 485, 487, 489, 491, 493, 495, 497,
   499, 501, 503, 505, 507, 509, 511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
   531, 533, 535, 537, 539, 541, 543, 545, 547, 549, 551, 553, 555, 557, 559, 561,
   563, 565, 567, 569, 571, 573, 575, 577, 579, 581, 583, 585, 587, 589, 591, 593,
   595, 597, 599 };
   Double_t h_binned_data_fy3001[100] = { 1076, 1085, 1136, 1131, 1208, 1215, 1175, 1304, 1366, 1301, 1347, 1442, 1435, 1529, 1428, 1638, 1666,
   1682, 1716, 1852, 1903, 1959, 2087, 2175, 2288, 2487, 2626, 2768, 2957, 3311, 3515, 4072, 4468,
   5142, 6213, 7412, 9250, 11276, 14847, 19571, 26086, 36495, 52033, 74969, 108535, 153230, 204233, 248776, 266564,
   248879, 206978, 157349, 113982, 79982, 56424, 40518, 29523, 21704, 16603, 12805, 10108, 8259, 6794, 5869, 5232,
   4494, 4000, 3567, 3227, 2935, 2842, 2704, 2504, 2351, 2171, 2241, 2176, 2067, 2036, 1958, 1914,
   1844, 1889, 1774, 1779, 1781, 1668, 1693, 1655, 1528, 1643, 1533, 1497, 1509, 1465, 1423, 1464,
   1428, 1433, 1414 };
   Double_t h_binned_data_felx3001[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fely3001[100] = { 32.30625, 32.44313, 33.20831, 33.13406, 34.25989, 34.36044, 33.78192, 35.6144, 36.46282, 35.57284, 36.2049, 37.47697, 37.38469, 38.60563, 37.29219, 39.9753, 40.31973,
   40.51524, 40.92765, 42.53777, 43.12625, 43.76342, 45.18643, 46.13958, 47.33566, 49.37234, 50.74695, 52.11416, 53.8806, 57.04346, 58.78954, 63.31418, 66.34497,
   71.20948, 78.32417, 85.59442, 95.67822, 105.6897, 121.3493, 139.3973, 161.0124, 190.5373, 227.608, 273.3051, 328.9469, 390.9464, 451.4217, 498.2747, 515.7986,
   498.378, 454.4486, 396.1727, 337.1126, 282.3113, 237.0379, 200.7915, 171.3233, 146.8236, 128.3536, 112.6603, 100.0398, 90.38042, 81.92724, 76.11103, 71.83429,
   66.53917, 62.74753, 59.22646, 56.30889, 53.67795, 52.81276, 51.5024, 49.54248, 47.98969, 46.09667, 46.84184, 46.15029, 44.96702, 44.62483, 43.75212, 43.25214,
   42.44473, 42.9655, 41.62185, 41.68116, 41.70486, 40.34422, 40.64912, 40.18476, 38.59284, 40.03702, 38.65674, 38.19431, 38.34907, 37.77858, 37.22599, 37.76552,
   37.29219, 37.35829, 37.10652 };
   Double_t h_binned_data_fehx3001[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fehy3001[100] = { 33.30625, 33.44313, 34.20831, 34.13406, 35.25989, 35.36044, 34.78192, 36.6144, 37.46282, 36.57284, 37.2049, 38.47697, 38.38469, 39.60563, 38.29219, 40.9753, 41.31973,
   41.51524, 41.92765, 43.53777, 44.12625, 44.76342, 46.18643, 47.13958, 48.33566, 50.37234, 51.74695, 53.11416, 54.8806, 58.04346, 59.78954, 64.31418, 67.34497,
   72.20948, 79.32417, 86.59442, 96.67822, 106.6897, 122.3493, 140.3973, 162.0124, 191.5373, 228.608, 274.3051, 329.9469, 391.9464, 452.4217, 499.2747, 516.7986,
   499.378, 455.4486, 397.1727, 338.1126, 283.3113, 238.0379, 201.7915, 172.3233, 147.8236, 129.3536, 113.6603, 101.0398, 91.38042, 82.92724, 77.11103, 72.83429,
   67.53917, 63.74753, 60.22646, 57.30889, 54.67795, 53.81276, 52.5024, 50.54248, 48.98969, 47.09667, 47.84184, 47.15029, 45.96702, 45.62483, 44.75212, 44.25214,
   43.44473, 43.9655, 42.62185, 42.68116, 42.70486, 41.34422, 41.64912, 41.18476, 39.59284, 41.03702, 39.65674, 39.19431, 39.34907, 38.77858, 38.22599, 38.76552,
   38.29219, 38.35829, 38.10652 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_binned_data_fx3001,h_binned_data_fy3001,h_binned_data_felx3001,h_binned_data_fehx3001,h_binned_data_fely3001,h_binned_data_fehy3001);
   grae->SetName("h_binned_data");
   grae->SetTitle("Histogram of binned_data_plot__KS0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_binned_data3001 = new TH1F("Graph_h_binned_data3001","Histogram of binned_data_plot__KS0_M",100,380,620);
   Graph_h_binned_data3001->SetMinimum(939.3244);
   Graph_h_binned_data3001->SetMaximum(293684.5);
   Graph_h_binned_data3001->SetDirectory(nullptr);
   Graph_h_binned_data3001->SetStats(0);
   Graph_h_binned_data3001->SetLineWidth(2);
   Graph_h_binned_data3001->SetMarkerStyle(20);
   Graph_h_binned_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_binned_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3001->GetXaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3001->GetXaxis()->SetTitleFont(133);
   Graph_h_binned_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3001->GetYaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3001->GetYaxis()->SetTitleFont(133);
   Graph_h_binned_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3001->GetZaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_binned_data3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_binned_data3001);
   
   grae->Draw("p");
   
   Double_t signal_fx1[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t signal_fy1[606] = { 0, 132.3934, 132.3934, 133.787, 135.2, 136.6328, 138.0857, 139.559, 141.0531, 142.5684, 144.1052, 145.6639, 147.2449, 148.8486, 150.4755, 152.1258, 153.8002,
   155.4989, 157.2224, 158.9712, 160.7457, 162.5464, 164.3739, 166.2285, 168.1108, 170.0213, 171.9606, 173.9291, 175.9274, 177.9561, 180.0158, 182.107, 184.2304,
   186.3866, 188.5761, 190.7997, 193.0579, 195.3516, 197.6813, 200.0478, 202.4517, 204.8939, 207.3752, 209.8961, 212.4577, 215.0606, 217.7057, 220.3939, 223.126,
   225.903, 228.7257, 231.5951, 234.5121, 237.4778, 240.4931, 243.5591, 246.6769, 249.8475, 253.072, 256.3517, 259.6876, 263.081, 266.5331, 270.0451, 273.6185,
   277.2544, 280.9543, 284.7196, 288.5517, 292.4521, 296.4224, 300.464, 304.5785, 308.7677, 313.0332, 317.3767, 321.8001, 326.305, 330.8935, 335.5675, 340.3289,
   345.1798, 350.1222, 355.1584, 360.2905, 365.5209, 370.8518, 376.2858, 381.8252, 387.4726, 393.2307, 399.1021, 405.0897, 411.1963, 417.4248, 423.7783, 430.26,
   436.873, 443.6206, 450.5064, 457.5337, 464.7064, 472.028, 479.5025, 487.1338, 494.926, 502.8835, 511.0105, 519.3116, 527.7913, 536.4546, 545.3064, 554.3517,
   563.596, 573.0445, 582.7031, 592.5774, 602.6735, 612.9977, 623.5563, 634.3561, 645.4038, 656.7066, 668.2719, 680.1072, 692.2204, 704.6197, 717.3136, 730.3107,
   743.62, 757.2511, 771.2135, 785.5173, 800.173, 815.1914, 830.5837, 846.3614, 862.5368, 879.1222, 896.1307, 913.5757, 931.4713, 949.832, 968.6728, 988.0095,
   1007.858, 1028.237, 1049.161, 1070.651, 1092.725, 1115.403, 1138.706, 1162.655, 1187.273, 1212.582, 1238.608, 1265.375, 1292.91, 1321.24, 1350.395, 1380.404,
   1411.299, 1443.112, 1475.877, 1509.63, 1544.408, 1580.25, 1617.198, 1655.293, 1694.579, 1735.105, 1776.918, 1820.07, 1864.615, 1910.608, 1958.109, 2007.179,
   2057.883, 2110.29, 2164.471, 2220.502, 2278.46, 2338.43, 2400.498, 2464.757, 2531.304, 2600.239, 2671.672, 2745.715, 2822.487, 2902.116, 2984.732, 3070.478,
   3159.502, 3251.961, 3348.02, 3447.856, 3551.655, 3659.614, 3771.941, 3888.86, 4010.604, 4137.423, 4269.584, 4407.368, 4551.075, 4701.024, 4857.557, 5021.035,
   5191.845, 5370.401, 5557.143, 5752.541, 5957.101, 6171.361, 6395.899, 6631.335, 6878.332, 7137.604, 7409.918, 7696.099, 7997.032, 8313.676, 8647.061, 8998.3,
   9368.596, 9759.25, 10171.67, 10607.38, 11068.04, 11555.45, 12071.57, 12618.52, 13198.63, 13814.43, 14468.71, 15164.49, 15905.12, 16694.24, 17535.91, 18434.56,
   19395.12, 20423.04, 21524.39, 22705.94, 23975.23, 25340.74, 26812.01, 28399.79, 30116.27, 31975.28, 33992.6, 36186.24, 38576.84, 41188.1, 44047.29, 47169.24,
   50466.22, 53924.05, 57548.65, 61346.81, 65326.36, 69496.19, 73866.38, 78448.06, 83253.42, 88295.37, 93587.28, 99142.47, 104973.6, 111091.8, 117505.9, 124221.3,
   131238.9, 138553.8, 146154, 154019.8, 162121.8, 170421.2, 178868.3, 187402.9, 195953.9, 204440.7, 212773.5, 220855.4, 228584.2, 235854.8, 242562.1, 248603.6,
   253883.1, 258313.1, 261818, 264336.4, 265823.6, 266252.9, 265616.4, 263925.7, 261211.1, 257520.8, 252919.1, 247484, 241305, 234479.9, 227111.8, 219306.1,
   211167.4, 202797.2, 194291.2, 185737.3, 177214.5, 168791.8, 160527.3, 152468.5, 144652.5, 137106.5, 129848.8, 122889.9, 116233.4, 109877.4, 103815.9, 98039.45,
   92536.55, 87294.37, 82299.53, 77538.73, 72999.15, 68668.82, 64536.79, 60593.23, 56829.44, 53237.83, 49811.76, 46617.01, 43699.15, 41027.55, 38575.59, 36320.05,
   34240.68, 32319.78, 30541.84, 28893.23, 27361.94, 25937.37, 24610.11, 23371.78, 22214.9, 21132.79, 20119.42, 19169.37, 18277.74, 17440.11, 16652.43, 15911.04,
   15212.59, 14554.04, 13932.57, 13345.63, 12790.87, 12266.11, 11769.38, 11298.83, 10852.78, 10429.66, 10028.01, 9646.517, 9283.927, 8939.093, 8610.949, 8298.503,
   8000.833, 7717.082, 7446.451, 7188.194, 6941.618, 6706.073, 6480.953, 6265.691, 6059.757, 5862.655, 5673.919, 5493.112, 5319.825, 5153.674, 4994.297, 4841.356,
   4694.529, 4553.518, 4418.038, 4287.822, 4162.62, 4042.193, 3926.318, 3814.783, 3707.387, 3603.943, 3504.271, 3408.201, 3315.573, 3226.237, 3140.047, 3056.867,
   2976.568, 2899.027, 2824.127, 2751.758, 2681.814, 2614.196, 2548.807, 2485.558, 2424.361, 2365.136, 2307.804, 2252.29, 2198.523, 2146.436, 2095.964, 2047.044,
   1999.619, 1953.633, 1909.03, 1865.76, 1823.774, 1783.025, 1743.468, 1705.06, 1667.759, 1631.527, 1596.326, 1562.119, 1528.872, 1496.552, 1465.126, 1434.565,
   1404.839, 1375.92, 1347.78, 1320.394, 1293.737, 1267.786, 1242.516, 1217.906, 1193.935, 1170.582, 1147.827, 1125.652, 1104.038, 1082.969, 1062.426, 1042.394,
   1022.857, 1003.8, 985.2078, 967.0674, 949.3647, 932.0869, 915.2212, 898.7556, 882.6784, 866.9782, 851.6441, 836.6656, 822.0325, 807.7349, 793.7634, 780.1088,
   766.7622, 753.7151, 740.959, 728.4861, 716.2886, 704.3588, 692.6897, 681.2741, 670.1053, 659.1766, 648.4817, 638.0144, 627.7687, 617.7389, 607.9193, 598.3044,
   588.889, 579.668, 570.6364, 561.7895, 553.1225, 544.6309, 536.3104, 528.1566, 520.1655, 512.3331, 504.6554, 497.1287, 489.7493, 482.5136, 475.4183, 468.4598,
   461.635, 454.9407, 448.3738, 441.9313, 435.6103, 429.408, 423.3216, 417.3484, 411.4858, 405.7313, 400.0825, 394.5369, 389.0922, 383.7461, 378.4965, 373.3411,
   368.2779, 363.3049, 358.42, 353.6213, 348.907, 344.2752, 339.7242, 335.2521, 330.8573, 326.5382, 322.2931, 318.1204, 314.0187, 309.9864, 306.0222, 302.1245,
   298.2919, 294.5233, 290.8171, 287.1722, 283.5873, 280.0612, 276.5926, 273.1804, 269.8236, 266.5209, 263.2713, 260.0737, 256.9272, 253.8306, 250.7831, 247.7836,
   244.8312, 241.9251, 239.0642, 236.2478, 233.475, 230.7449, 228.0568, 225.4098, 222.8032, 220.2361, 217.7079, 215.2178, 212.7652, 210.3493, 207.9694, 205.6248,
   203.315, 201.0393, 198.7971, 196.5877, 194.4106, 192.2651, 190.1508, 188.067, 186.0132, 183.9889, 181.9935, 180.0265, 178.0875, 176.1759, 174.2913, 172.4332,
   170.6011, 168.7946, 167.0132, 165.2566, 163.5242, 161.8157, 160.1306, 158.4686, 156.8292, 155.2122, 153.617, 152.0434, 150.491, 148.9594, 147.4483, 145.9574,
   144.4863, 143.0346, 141.6021, 140.1885, 138.7934, 137.4166, 136.0577, 134.7165, 133.3926, 132.0859, 132.0859, 132.0859, 0 };
   TGraph *graph = new TGraph(606,signal_fx1,signal_fy1);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal1 = new TH1F("Graph_signal1","Projection of ",606,379.5996,620.4004);
   Graph_signal1->SetMinimum(0);
   Graph_signal1->SetMaximum(292878.2);
   Graph_signal1->SetDirectory(nullptr);
   Graph_signal1->SetStats(0);
   Graph_signal1->SetLineWidth(2);
   Graph_signal1->SetMarkerStyle(20);
   Graph_signal1->GetXaxis()->SetNdivisions(505);
   Graph_signal1->GetXaxis()->SetLabelFont(132);
   Graph_signal1->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal1->GetXaxis()->SetLabelSize(0.06);
   Graph_signal1->GetXaxis()->SetTitleSize(60);
   Graph_signal1->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal1->GetXaxis()->SetTitleFont(133);
   Graph_signal1->GetYaxis()->SetLabelFont(132);
   Graph_signal1->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal1->GetYaxis()->SetLabelSize(0.06);
   Graph_signal1->GetYaxis()->SetTitleSize(60);
   Graph_signal1->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal1->GetYaxis()->SetTitleFont(133);
   Graph_signal1->GetZaxis()->SetLabelFont(132);
   Graph_signal1->GetZaxis()->SetLabelSize(0.06);
   Graph_signal1->GetZaxis()->SetTitleSize(60);
   Graph_signal1->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal1);
   
   graph->Draw("l");
   
   Double_t background_fx2[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t background_fy2[606] = { 0, 1036.491, 1036.491, 1036.96, 1037.43, 1037.9, 1038.37, 1038.841, 1039.311, 1039.782, 1040.253, 1040.725, 1041.196, 1041.668, 1042.14, 1042.612, 1043.084,
   1043.557, 1044.029, 1044.502, 1044.976, 1045.449, 1045.923, 1046.396, 1046.87, 1047.345, 1047.819, 1048.294, 1048.769, 1049.244, 1049.719, 1050.195, 1050.671,
   1051.147, 1051.623, 1052.099, 1052.576, 1053.053, 1053.53, 1054.007, 1054.484, 1054.962, 1055.44, 1055.918, 1056.397, 1056.875, 1057.354, 1057.833, 1058.312,
   1058.792, 1059.271, 1059.751, 1060.231, 1060.712, 1061.192, 1061.673, 1062.154, 1062.635, 1063.116, 1063.598, 1064.08, 1064.562, 1065.044, 1065.527, 1066.009,
   1066.492, 1066.976, 1067.459, 1067.942, 1068.426, 1068.91, 1069.395, 1069.879, 1070.364, 1070.849, 1071.334, 1071.819, 1072.305, 1072.79, 1073.276, 1073.763,
   1074.249, 1074.736, 1075.223, 1075.71, 1076.197, 1076.685, 1077.172, 1077.66, 1078.149, 1078.637, 1079.126, 1079.615, 1080.104, 1080.593, 1081.082, 1081.572,
   1082.062, 1082.552, 1083.043, 1083.534, 1084.024, 1084.515, 1085.007, 1085.498, 1085.99, 1086.482, 1086.974, 1087.467, 1087.959, 1088.452, 1088.945, 1089.439,
   1089.932, 1090.426, 1090.92, 1091.414, 1091.909, 1092.403, 1092.898, 1093.393, 1093.889, 1094.384, 1094.88, 1095.376, 1095.872, 1096.369, 1096.865, 1097.362,
   1097.859, 1098.357, 1098.854, 1099.352, 1099.85, 1100.348, 1100.847, 1101.346, 1101.845, 1102.344, 1102.843, 1103.343, 1103.843, 1104.343, 1104.843, 1105.344,
   1105.844, 1106.345, 1106.846, 1107.348, 1107.85, 1108.351, 1108.854, 1109.356, 1109.858, 1110.361, 1110.864, 1111.368, 1111.871, 1112.375, 1112.879, 1113.383,
   1113.887, 1114.392, 1114.897, 1115.402, 1115.907, 1116.413, 1116.918, 1117.424, 1117.931, 1118.437, 1118.944, 1119.451, 1119.958, 1120.465, 1120.973, 1121.481,
   1121.989, 1122.497, 1123.005, 1123.514, 1124.023, 1124.532, 1125.042, 1125.552, 1126.061, 1126.572, 1127.082, 1127.593, 1128.103, 1128.614, 1129.126, 1129.637,
   1130.149, 1130.661, 1131.173, 1131.686, 1132.198, 1132.711, 1133.224, 1133.738, 1134.251, 1134.765, 1135.279, 1135.794, 1136.308, 1136.823, 1137.338, 1137.853,
   1138.369, 1138.884, 1139.4, 1139.917, 1140.433, 1140.95, 1141.466, 1141.984, 1142.501, 1143.019, 1143.536, 1144.054, 1144.573, 1145.091, 1145.61, 1146.129,
   1146.648, 1147.168, 1147.687, 1148.207, 1148.727, 1149.248, 1149.769, 1150.289, 1150.811, 1151.332, 1151.853, 1152.375, 1152.897, 1153.42, 1153.942, 1154.465,
   1154.988, 1155.511, 1156.035, 1156.558, 1157.082, 1157.606, 1158.131, 1158.656, 1159.18, 1159.706, 1160.231, 1160.757, 1161.282, 1161.809, 1162.335, 1162.861,
   1163.388, 1163.915, 1164.443, 1164.97, 1165.498, 1166.026, 1166.554, 1167.083, 1167.611, 1168.14, 1168.67, 1169.199, 1169.729, 1170.259, 1170.789, 1171.319,
   1171.85, 1172.381, 1172.912, 1173.443, 1173.975, 1174.507, 1175.039, 1175.571, 1176.104, 1176.636, 1177.169, 1177.703, 1178.236, 1178.77, 1179.304, 1179.838,
   1180.373, 1180.907, 1181.442, 1181.978, 1182.513, 1183.049, 1183.585, 1184.121, 1184.657, 1185.194, 1185.731, 1186.268, 1186.806, 1187.343, 1187.881, 1188.419,
   1188.958, 1189.496, 1190.035, 1190.574, 1191.114, 1191.653, 1192.193, 1192.733, 1193.274, 1193.814, 1194.355, 1194.896, 1195.437, 1195.979, 1196.521, 1197.063,
   1197.605, 1198.148, 1198.691, 1199.234, 1199.777, 1200.32, 1200.864, 1201.408, 1201.952, 1202.497, 1203.042, 1203.587, 1204.132, 1204.678, 1205.223, 1205.769,
   1206.316, 1206.862, 1207.409, 1207.956, 1208.503, 1209.05, 1209.598, 1210.146, 1210.694, 1211.243, 1211.792, 1212.341, 1212.89, 1213.439, 1213.989, 1214.539,
   1215.089, 1215.64, 1216.19, 1216.741, 1217.293, 1217.844, 1218.396, 1218.948, 1219.5, 1220.052, 1220.605, 1221.158, 1221.711, 1222.265, 1222.818, 1223.372,
   1223.927, 1224.481, 1225.036, 1225.591, 1226.146, 1226.702, 1227.257, 1227.813, 1228.369, 1228.926, 1229.483, 1230.04, 1230.597, 1231.154, 1231.712, 1232.27,
   1232.828, 1233.387, 1233.946, 1234.505, 1235.064, 1235.624, 1236.183, 1236.743, 1237.304, 1237.864, 1238.425, 1238.986, 1239.547, 1240.109, 1240.671, 1241.233,
   1241.795, 1242.358, 1242.92, 1243.483, 1244.047, 1244.61, 1245.174, 1245.738, 1246.303, 1246.867, 1247.432, 1247.997, 1248.563, 1249.128, 1249.694, 1250.26,
   1250.827, 1251.393, 1251.96, 1252.527, 1253.095, 1253.663, 1254.23, 1254.799, 1255.367, 1255.936, 1256.505, 1257.074, 1257.644, 1258.213, 1258.783, 1259.354,
   1259.924, 1260.495, 1261.066, 1261.637, 1262.209, 1262.781, 1263.353, 1263.925, 1264.498, 1265.07, 1265.644, 1266.217, 1266.791, 1267.364, 1267.939, 1268.513,
   1269.088, 1269.663, 1270.238, 1270.813, 1271.389, 1271.965, 1272.541, 1273.118, 1273.694, 1274.271, 1274.849, 1275.426, 1276.004, 1276.582, 1277.16, 1277.739,
   1278.318, 1278.897, 1279.476, 1280.056, 1280.636, 1281.216, 1281.797, 1282.377, 1282.958, 1283.539, 1284.121, 1284.703, 1285.285, 1285.867, 1286.449, 1287.032,
   1287.615, 1288.199, 1288.782, 1289.366, 1289.95, 1290.535, 1291.119, 1291.704, 1292.289, 1292.875, 1293.46, 1294.046, 1294.633, 1295.219, 1295.806, 1296.393,
   1296.98, 1297.568, 1298.156, 1298.744, 1299.332, 1299.921, 1300.51, 1301.099, 1301.688, 1302.278, 1302.868, 1303.458, 1304.049, 1304.639, 1305.23, 1305.822,
   1306.413, 1307.005, 1307.597, 1308.19, 1308.782, 1309.375, 1309.968, 1310.562, 1311.156, 1311.75, 1312.344, 1312.938, 1313.533, 1314.128, 1314.724, 1315.319,
   1315.915, 1316.511, 1317.108, 1317.704, 1318.301, 1318.898, 1319.496, 1320.094, 1320.692, 1321.29, 1321.889, 1322.488, 1323.087, 1323.686, 1324.286, 1324.886,
   1325.486, 1326.086, 1326.687, 1327.288, 1327.889, 1328.491, 1329.093, 1329.695, 1330.297, 1330.9, 1331.503, 1332.106, 1332.71, 1333.313, 1333.917, 1334.522,
   1335.126, 1335.731, 1336.336, 1336.942, 1337.547, 1338.153, 1338.759, 1339.366, 1339.973, 1340.58, 1341.187, 1341.795, 1342.403, 1343.011, 1343.619, 1344.228,
   1344.837, 1345.446, 1346.056, 1346.665, 1347.275, 1347.886, 1348.496, 1349.107, 1349.719, 1350.33, 1350.942, 1351.554, 1352.166, 1352.779, 1353.391, 1354.005,
   1354.618, 1355.232, 1355.846, 1356.46, 1357.074, 1357.689, 1358.304, 1358.92, 1359.535, 1360.151, 1360.151, 1360.151, 0 };
   graph = new TGraph(606,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",606,379.5996,620.4004);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(1496.166);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(0.06);
   Graph_background2->GetXaxis()->SetTitleSize(60);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(0.06);
   Graph_background2->GetYaxis()->SetTitleSize(60);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(0.06);
   Graph_background2->GetZaxis()->SetTitleSize(60);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t total_fit_fx3[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t total_fit_fy3[606] = { 0, 1168.884, 1168.884, 1170.747, 1172.63, 1174.533, 1176.456, 1178.4, 1180.364, 1182.351, 1184.358, 1186.388, 1188.441, 1190.516, 1192.615, 1194.738, 1196.884,
   1199.055, 1201.252, 1203.474, 1205.721, 1207.995, 1210.296, 1212.625, 1214.981, 1217.366, 1219.78, 1222.223, 1224.696, 1227.2, 1229.735, 1232.302, 1234.901,
   1237.533, 1240.199, 1242.899, 1245.634, 1248.404, 1251.211, 1254.055, 1256.936, 1259.856, 1262.815, 1265.814, 1268.854, 1271.936, 1275.06, 1278.227, 1281.438,
   1284.695, 1287.997, 1291.346, 1294.743, 1298.189, 1301.685, 1305.232, 1308.831, 1312.482, 1316.188, 1319.95, 1323.767, 1327.643, 1331.577, 1335.572, 1339.628,
   1343.747, 1347.93, 1352.178, 1356.494, 1360.878, 1365.333, 1369.859, 1374.458, 1379.131, 1383.882, 1388.71, 1393.619, 1398.61, 1403.684, 1408.844, 1414.092,
   1419.429, 1424.858, 1430.381, 1436, 1441.718, 1447.536, 1453.458, 1459.486, 1465.621, 1471.868, 1478.228, 1484.704, 1491.3, 1498.018, 1504.861, 1511.832,
   1518.935, 1526.173, 1533.549, 1541.067, 1548.731, 1556.543, 1564.509, 1572.632, 1580.916, 1589.366, 1597.985, 1606.778, 1615.751, 1624.907, 1634.252, 1643.79,
   1653.528, 1663.47, 1673.623, 1683.992, 1694.582, 1705.401, 1716.454, 1727.749, 1739.292, 1751.091, 1763.152, 1775.483, 1788.093, 1800.988, 1814.179, 1827.673,
   1841.479, 1855.608, 1870.068, 1884.869, 1900.023, 1915.54, 1931.431, 1947.707, 1964.381, 1981.466, 1998.974, 2016.918, 2035.314, 2054.175, 2073.516, 2093.353,
   2113.703, 2134.582, 2156.008, 2177.999, 2200.575, 2223.755, 2247.56, 2272.011, 2297.131, 2322.943, 2349.472, 2376.742, 2404.781, 2433.615, 2463.274, 2493.787,
   2525.186, 2557.503, 2590.773, 2625.032, 2660.315, 2696.663, 2734.116, 2772.717, 2812.51, 2853.542, 2895.862, 2939.521, 2984.573, 3031.073, 3079.081, 3128.659,
   3179.872, 3232.787, 3287.477, 3344.016, 3402.483, 3462.962, 3525.54, 3590.309, 3657.365, 3726.811, 3798.754, 3873.308, 3950.591, 4030.73, 4113.858, 4200.116,
   4289.651, 4382.622, 4479.193, 4579.542, 4683.853, 4792.325, 4905.166, 5022.597, 5144.855, 5272.189, 5404.863, 5543.161, 5687.383, 5837.847, 5994.895, 6158.888,
   6330.214, 6509.286, 6696.543, 6892.458, 7097.534, 7312.311, 7537.366, 7773.318, 8020.833, 8280.623, 8553.455, 8840.153, 9141.605, 9458.767, 9792.671, 10144.43,
   10515.24, 10906.42, 11319.36, 11755.59, 12216.77, 12704.7, 13221.34, 13768.81, 14349.44, 14965.77, 15620.56, 16316.87, 17058.01, 17847.66, 18689.85, 19589.02,
   20550.1, 21578.55, 22680.43, 23862.5, 25132.31, 26498.35, 27970.14, 29558.45, 31275.45, 33134.99, 35152.83, 37347, 39738.12, 42349.91, 45209.62, 48332.1,
   51629.61, 55087.97, 58713.09, 62511.78, 66491.85, 70662.22, 75032.93, 79615.15, 84421.03, 89463.51, 94755.95, 100311.7, 106143.3, 112262, 118676.7, 125392.6,
   132410.8, 139726.2, 147327, 155193.2, 163295.8, 171595.7, 180043.4, 188578.4, 197130, 205617.3, 213950.7, 222033.1, 229762.5, 237033.6, 243741.4, 249783.5,
   255063.5, 259494, 262999.4, 265518.4, 267006.2, 267435.9, 266800, 265109.8, 262395.8, 258706, 254104.8, 248670.3, 242491.8, 235667.3, 228299.7, 220494.5,
   212356.4, 203986.7, 195481.2, 186927.8, 178405.6, 169983.4, 161719.5, 153661.2, 145845.8, 138300.3, 131043.2, 124084.8, 117428.8, 111073.4, 105012.4, 99236.51,
   93734.15, 88492.51, 83498.22, 78737.96, 74198.92, 69869.14, 65737.65, 61794.64, 58031.4, 54440.32, 51014.8, 47820.6, 44903.28, 42232.23, 39780.81, 37525.82,
   35446.99, 33526.64, 31749.24, 30101.18, 28570.44, 27146.42, 25819.71, 24581.92, 23425.6, 22344.03, 21331.21, 20381.71, 19490.63, 18653.55, 17866.42, 17125.58,
   16427.68, 15769.68, 15148.76, 14562.37, 14008.16, 13483.96, 12987.78, 12517.78, 12072.28, 11649.71, 11248.62, 10867.68, 10505.64, 10161.36, 9833.767, 9521.875,
   9224.76, 8941.563, 8671.487, 8413.785, 8167.764, 7932.774, 7708.21, 7493.504, 7288.127, 7091.581, 6903.401, 6723.151, 6550.422, 6384.828, 6226.01, 6073.626,
   5927.358, 5786.905, 5651.983, 5522.327, 5397.684, 5277.817, 5162.501, 5051.526, 4944.691, 4841.807, 4742.695, 4647.187, 4555.121, 4466.345, 4380.717, 4298.099,
   4218.363, 4141.384, 4067.048, 3995.242, 3925.861, 3858.806, 3793.981, 3731.296, 3670.664, 3612.003, 3555.236, 3500.287, 3447.086, 3395.564, 3345.658, 3297.305,
   3250.446, 3205.026, 3160.99, 3118.288, 3076.869, 3036.688, 2997.698, 2959.858, 2923.126, 2887.463, 2852.831, 2819.193, 2786.516, 2754.765, 2723.91, 2693.919,
   2664.763, 2636.415, 2608.846, 2582.031, 2555.946, 2530.566, 2505.868, 2481.831, 2458.432, 2435.652, 2413.471, 2391.869, 2370.829, 2350.333, 2330.365, 2310.907,
   2291.944, 2273.462, 2255.446, 2237.881, 2220.754, 2204.052, 2187.762, 2171.873, 2156.373, 2141.25, 2126.493, 2112.092, 2098.037, 2084.317, 2070.924, 2057.848,
   2045.08, 2032.612, 2020.435, 2008.542, 1996.924, 1985.575, 1974.486, 1963.651, 1953.063, 1942.716, 1932.603, 1922.717, 1913.053, 1903.606, 1894.369, 1885.337,
   1876.504, 1867.867, 1859.419, 1851.156, 1843.073, 1835.165, 1827.43, 1819.861, 1812.455, 1805.208, 1798.116, 1791.175, 1784.382, 1777.733, 1771.224, 1764.853,
   1758.615, 1752.509, 1746.529, 1740.675, 1734.942, 1729.329, 1723.831, 1718.447, 1713.174, 1708.009, 1702.95, 1697.995, 1693.141, 1688.386, 1683.727, 1679.163,
   1674.691, 1670.31, 1666.017, 1661.811, 1657.689, 1653.65, 1649.693, 1645.814, 1642.013, 1638.288, 1634.637, 1631.059, 1627.552, 1624.115, 1620.746, 1617.444,
   1614.207, 1611.034, 1607.925, 1604.877, 1601.889, 1598.96, 1596.089, 1593.274, 1590.515, 1587.811, 1585.16, 1582.561, 1580.014, 1577.517, 1575.069, 1572.669,
   1570.317, 1568.011, 1565.751, 1563.536, 1561.364, 1559.236, 1557.15, 1555.105, 1553.1, 1551.136, 1549.211, 1547.324, 1545.475, 1543.663, 1541.887, 1540.147,
   1538.441, 1536.77, 1535.133, 1533.529, 1531.958, 1530.418, 1528.91, 1527.433, 1525.986, 1524.569, 1523.181, 1521.821, 1520.49, 1519.187, 1517.91, 1516.661,
   1515.438, 1514.241, 1513.069, 1511.922, 1510.8, 1509.701, 1508.627, 1507.576, 1506.548, 1505.542, 1504.559, 1503.597, 1502.657, 1501.738, 1500.84, 1499.962,
   1499.104, 1498.266, 1497.448, 1496.648, 1495.868, 1495.106, 1494.362, 1493.636, 1492.928, 1492.237, 1492.237, 1492.237, 0 };
   graph = new TGraph(606,total_fit_fx3,total_fit_fy3);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit3 = new TH1F("Graph_total_fit3","Projection of ",606,379.5996,620.4004);
   Graph_total_fit3->SetMinimum(0);
   Graph_total_fit3->SetMaximum(294179.5);
   Graph_total_fit3->SetDirectory(nullptr);
   Graph_total_fit3->SetStats(0);
   Graph_total_fit3->SetLineWidth(2);
   Graph_total_fit3->SetMarkerStyle(20);
   Graph_total_fit3->GetXaxis()->SetNdivisions(505);
   Graph_total_fit3->GetXaxis()->SetLabelFont(132);
   Graph_total_fit3->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit3->GetXaxis()->SetLabelSize(0.06);
   Graph_total_fit3->GetXaxis()->SetTitleSize(60);
   Graph_total_fit3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit3->GetXaxis()->SetTitleFont(133);
   Graph_total_fit3->GetYaxis()->SetLabelFont(132);
   Graph_total_fit3->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit3->GetYaxis()->SetLabelSize(0.06);
   Graph_total_fit3->GetYaxis()->SetTitleSize(60);
   Graph_total_fit3->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit3->GetYaxis()->SetTitleFont(133);
   Graph_total_fit3->GetZaxis()->SetLabelFont(132);
   Graph_total_fit3->GetZaxis()->SetLabelSize(0.06);
   Graph_total_fit3->GetZaxis()->SetTitleSize(60);
   Graph_total_fit3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit3);
   
   graph->Draw("l");
   
   Double_t h_binned_data_fx3002[100] = { 401, 403, 405, 407, 409, 411, 413, 415, 417, 419, 421, 423, 425, 427, 429, 431, 433,
   435, 437, 439, 441, 443, 445, 447, 449, 451, 453, 455, 457, 459, 461, 463, 465,
   467, 469, 471, 473, 475, 477, 479, 481, 483, 485, 487, 489, 491, 493, 495, 497,
   499, 501, 503, 505, 507, 509, 511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
   531, 533, 535, 537, 539, 541, 543, 545, 547, 549, 551, 553, 555, 557, 559, 561,
   563, 565, 567, 569, 571, 573, 575, 577, 579, 581, 583, 585, 587, 589, 591, 593,
   595, 597, 599 };
   Double_t h_binned_data_fy3002[100] = { 1076, 1085, 1136, 1131, 1208, 1215, 1175, 1304, 1366, 1301, 1347, 1442, 1435, 1529, 1428, 1638, 1666,
   1682, 1716, 1852, 1903, 1959, 2087, 2175, 2288, 2487, 2626, 2768, 2957, 3311, 3515, 4072, 4468,
   5142, 6213, 7412, 9250, 11276, 14847, 19571, 26086, 36495, 52033, 74969, 108535, 153230, 204233, 248776, 266564,
   248879, 206978, 157349, 113982, 79982, 56424, 40518, 29523, 21704, 16603, 12805, 10108, 8259, 6794, 5869, 5232,
   4494, 4000, 3567, 3227, 2935, 2842, 2704, 2504, 2351, 2171, 2241, 2176, 2067, 2036, 1958, 1914,
   1844, 1889, 1774, 1779, 1781, 1668, 1693, 1655, 1528, 1643, 1533, 1497, 1509, 1465, 1423, 1464,
   1428, 1433, 1414 };
   Double_t h_binned_data_felx3002[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fely3002[100] = { 32.30625, 32.44313, 33.20831, 33.13406, 34.25989, 34.36044, 33.78192, 35.6144, 36.46282, 35.57284, 36.2049, 37.47697, 37.38469, 38.60563, 37.29219, 39.9753, 40.31973,
   40.51524, 40.92765, 42.53777, 43.12625, 43.76342, 45.18643, 46.13958, 47.33566, 49.37234, 50.74695, 52.11416, 53.8806, 57.04346, 58.78954, 63.31418, 66.34497,
   71.20948, 78.32417, 85.59442, 95.67822, 105.6897, 121.3493, 139.3973, 161.0124, 190.5373, 227.608, 273.3051, 328.9469, 390.9464, 451.4217, 498.2747, 515.7986,
   498.378, 454.4486, 396.1727, 337.1126, 282.3113, 237.0379, 200.7915, 171.3233, 146.8236, 128.3536, 112.6603, 100.0398, 90.38042, 81.92724, 76.11103, 71.83429,
   66.53917, 62.74753, 59.22646, 56.30889, 53.67795, 52.81276, 51.5024, 49.54248, 47.98969, 46.09667, 46.84184, 46.15029, 44.96702, 44.62483, 43.75212, 43.25214,
   42.44473, 42.9655, 41.62185, 41.68116, 41.70486, 40.34422, 40.64912, 40.18476, 38.59284, 40.03702, 38.65674, 38.19431, 38.34907, 37.77858, 37.22599, 37.76552,
   37.29219, 37.35829, 37.10652 };
   Double_t h_binned_data_fehx3002[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fehy3002[100] = { 33.30625, 33.44313, 34.20831, 34.13406, 35.25989, 35.36044, 34.78192, 36.6144, 37.46282, 36.57284, 37.2049, 38.47697, 38.38469, 39.60563, 38.29219, 40.9753, 41.31973,
   41.51524, 41.92765, 43.53777, 44.12625, 44.76342, 46.18643, 47.13958, 48.33566, 50.37234, 51.74695, 53.11416, 54.8806, 58.04346, 59.78954, 64.31418, 67.34497,
   72.20948, 79.32417, 86.59442, 96.67822, 106.6897, 122.3493, 140.3973, 162.0124, 191.5373, 228.608, 274.3051, 329.9469, 391.9464, 452.4217, 499.2747, 516.7986,
   499.378, 455.4486, 397.1727, 338.1126, 283.3113, 238.0379, 201.7915, 172.3233, 147.8236, 129.3536, 113.6603, 101.0398, 91.38042, 82.92724, 77.11103, 72.83429,
   67.53917, 63.74753, 60.22646, 57.30889, 54.67795, 53.81276, 52.5024, 50.54248, 48.98969, 47.09667, 47.84184, 47.15029, 45.96702, 45.62483, 44.75212, 44.25214,
   43.44473, 43.9655, 42.62185, 42.68116, 42.70486, 41.34422, 41.64912, 41.18476, 39.59284, 41.03702, 39.65674, 39.19431, 39.34907, 38.77858, 38.22599, 38.76552,
   38.29219, 38.35829, 38.10652 };
   grae = new TGraphAsymmErrors(100,h_binned_data_fx3002,h_binned_data_fy3002,h_binned_data_felx3002,h_binned_data_fehx3002,h_binned_data_fely3002,h_binned_data_fehy3002);
   grae->SetName("h_binned_data");
   grae->SetTitle("Histogram of binned_data_plot__KS0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_binned_data3002 = new TH1F("Graph_h_binned_data3002","Histogram of binned_data_plot__KS0_M",100,380,620);
   Graph_h_binned_data3002->SetMinimum(939.3244);
   Graph_h_binned_data3002->SetMaximum(293684.5);
   Graph_h_binned_data3002->SetDirectory(nullptr);
   Graph_h_binned_data3002->SetStats(0);
   Graph_h_binned_data3002->SetLineWidth(2);
   Graph_h_binned_data3002->SetMarkerStyle(20);
   Graph_h_binned_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_binned_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3002->GetXaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3002->GetXaxis()->SetTitleFont(133);
   Graph_h_binned_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3002->GetYaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3002->GetYaxis()->SetTitleFont(133);
   Graph_h_binned_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3002->GetZaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_binned_data3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_binned_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_55b265d5d2b0__2 = new TH1D("frame_55b265d5d2b0__2","bla",600,400,600);
   frame_55b265d5d2b0__2->SetBinContent(1,280807.7);
   frame_55b265d5d2b0__2->SetMaximum(280807.7);
   frame_55b265d5d2b0__2->SetEntries(2);
   frame_55b265d5d2b0__2->SetDirectory(nullptr);
   frame_55b265d5d2b0__2->SetStats(0);
   frame_55b265d5d2b0__2->SetLineWidth(2);
   frame_55b265d5d2b0__2->SetMarkerStyle(20);
   frame_55b265d5d2b0__2->GetXaxis()->SetTitle("#it{m} (#it{#pi^{+}#pi^{-}}) [MeV/#it{c}^{2}]");
   frame_55b265d5d2b0__2->GetXaxis()->SetNdivisions(505);
   frame_55b265d5d2b0__2->GetXaxis()->SetLabelFont(132);
   frame_55b265d5d2b0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55b265d5d2b0__2->GetXaxis()->SetLabelSize(0.06);
   frame_55b265d5d2b0__2->GetXaxis()->SetTitleSize(51);
   frame_55b265d5d2b0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55b265d5d2b0__2->GetXaxis()->SetTitleFont(133);
   frame_55b265d5d2b0__2->GetYaxis()->SetTitle("Candidates / (0.33 MeV/#it{c}^{2})");
   frame_55b265d5d2b0__2->GetYaxis()->SetLabelFont(132);
   frame_55b265d5d2b0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55b265d5d2b0__2->GetYaxis()->SetLabelSize(0.06);
   frame_55b265d5d2b0__2->GetYaxis()->SetTitleSize(51);
   frame_55b265d5d2b0__2->GetYaxis()->SetTitleOffset(1.90);
   frame_55b265d5d2b0__2->GetYaxis()->SetTitleFont(133);
   frame_55b265d5d2b0__2->GetZaxis()->SetLabelFont(132);
   frame_55b265d5d2b0__2->GetZaxis()->SetLabelSize(0.06);
   frame_55b265d5d2b0__2->GetZaxis()->SetTitleSize(60);
   frame_55b265d5d2b0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55b265d5d2b0__2->GetZaxis()->SetTitleFont(133);
   frame_55b265d5d2b0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#KS#to#pip#pim$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Up");
   pt->Draw();
   
TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("fit_sweights_22_up_fits_sweights_updated.pdf");
   c1->Print("fit_sweights_22_up_fits_sweights_updated.tex");
}


==> figs/Fig13b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_sweights_22_down_fits_sweights()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep  9 12:23:31 2024) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(365.4321,-55182.88,612.3457,289710.1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_55b776471520__1 = new TH1D("frame_55b776471520__1","bla",600,400,600);
   frame_55b776471520__1->SetBinContent(1,265567.6);
   frame_55b776471520__1->SetMaximum(265567.6);
   frame_55b776471520__1->SetEntries(2);
   frame_55b776471520__1->SetDirectory(nullptr);
   frame_55b776471520__1->SetStats(0);
   frame_55b776471520__1->SetLineWidth(2);
   frame_55b776471520__1->SetMarkerStyle(20);
   frame_55b776471520__1->GetXaxis()->SetTitle("#it{m} (#it{#pi^{+}#pi^{#minus}})~[\\mevcc]");
   frame_55b776471520__1->GetXaxis()->SetNdivisions(505);
   frame_55b776471520__1->GetXaxis()->SetLabelFont(132);
   frame_55b776471520__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55b776471520__1->GetXaxis()->SetLabelSize(0.06);
   frame_55b776471520__1->GetXaxis()->SetTitleSize(51);
   frame_55b776471520__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55b776471520__1->GetXaxis()->SetTitleFont(133);
   frame_55b776471520__1->GetYaxis()->SetTitle("Candidates~/~(0.33 \\mevcc)");
   frame_55b776471520__1->GetYaxis()->SetLabelFont(132);
   frame_55b776471520__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55b776471520__1->GetYaxis()->SetLabelSize(0.06);
   frame_55b776471520__1->GetYaxis()->SetTitleSize(51);
   frame_55b776471520__1->GetYaxis()->SetTitleOffset(1.90);
   frame_55b776471520__1->GetYaxis()->SetTitleFont(133);
   frame_55b776471520__1->GetZaxis()->SetLabelFont(132);
   frame_55b776471520__1->GetZaxis()->SetLabelSize(50);
   frame_55b776471520__1->GetZaxis()->SetTitleSize(60);
   frame_55b776471520__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55b776471520__1->GetZaxis()->SetTitleFont(133);
   frame_55b776471520__1->Draw("FUNC");
   
   Double_t h_binned_data_fx3001[100] = { 401, 403, 405, 407, 409, 411, 413, 415, 417, 419, 421, 423, 425, 427, 429, 431, 433,
   435, 437, 439, 441, 443, 445, 447, 449, 451, 453, 455, 457, 459, 461, 463, 465,
   467, 469, 471, 473, 475, 477, 479, 481, 483, 485, 487, 489, 491, 493, 495, 497,
   499, 501, 503, 505, 507, 509, 511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
   531, 533, 535, 537, 539, 541, 543, 545, 547, 549, 551, 553, 555, 557, 559, 561,
   563, 565, 567, 569, 571, 573, 575, 577, 579, 581, 583, 585, 587, 589, 591, 593,
   595, 597, 599 };
   Double_t h_binned_data_fy3001[100] = { 1106, 1106, 1085, 1241, 1142, 1187, 1212, 1323, 1257, 1350, 1388, 1415, 1497, 1463, 1561, 1508, 1574,
   1688, 1712, 1845, 1864, 2008, 2150, 2122, 2306, 2372, 2603, 2734, 2954, 3291, 3584, 4068, 4639,
   5202, 6314, 7492, 9241, 11292, 14611, 19101, 25635, 35758, 50445, 72324, 103852, 145716, 194285, 235032, 252312,
   235685, 195400, 148910, 108860, 76603, 54441, 39049, 28633, 21458, 16355, 12637, 10114, 8246, 6811, 5816, 5235,
   4406, 4021, 3615, 3291, 3081, 2846, 2627, 2482, 2554, 2337, 2189, 2113, 1978, 1978, 1887, 1955,
   1939, 1790, 1732, 1719, 1661, 1697, 1647, 1617, 1518, 1544, 1515, 1533, 1458, 1472, 1463, 1438,
   1458, 1485, 1444 };
   Double_t h_binned_data_felx3001[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fely3001[100] = { 32.76034, 32.76034, 32.44313, 34.73138, 33.29719, 33.95649, 34.31738, 35.8765, 34.95772, 36.24575, 36.75923, 37.11981, 38.19431, 37.75245, 39.01266, 38.33619, 39.17682,
   40.58832, 40.87934, 42.45637, 42.67696, 44.3135, 45.87079, 45.56788, 47.52343, 48.20575, 50.52205, 51.79006, 53.85301, 56.86942, 59.36861, 63.28283, 67.61204,
   71.62662, 78.96226, 86.05778, 95.63142, 105.765, 120.377, 137.7073, 159.6101, 188.5985, 224.1002, 268.4317, 321.7612, 381.228, 440.278, 484.3012, 501.8069,
   484.9743, 441.541, 385.3889, 329.4398, 276.2729, 232.8265, 197.1088, 168.7136, 145.9863, 127.3876, 111.9155, 100.0696, 90.30887, 82.0303, 75.76434, 71.85503,
   65.87959, 62.91333, 59.62695, 56.86942, 55.00901, 52.85026, 50.75671, 49.32218, 50.03959, 47.84511, 46.28942, 45.4701, 43.97752, 43.97752, 42.94249, 43.71821,
   43.53692, 41.81135, 41.12031, 40.96384, 40.25843, 40.69769, 40.08633, 39.71505, 38.46473, 38.79695, 38.42621, 38.65674, 37.68704, 37.86991, 37.75245, 37.42427,
   37.68704, 38.03894, 37.50329 };
   Double_t h_binned_data_fehx3001[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fehy3001[100] = { 33.76034, 33.76034, 33.44313, 35.73138, 34.29719, 34.95649, 35.31738, 36.8765, 35.95772, 37.24575, 37.75923, 38.11981, 39.19431, 38.75245, 40.01266, 39.33619, 40.17682,
   41.58832, 41.87934, 43.45637, 43.67696, 45.3135, 46.87079, 46.56788, 48.52343, 49.20575, 51.52205, 52.79006, 54.85301, 57.86942, 60.36861, 64.28283, 68.61204,
   72.62662, 79.96226, 87.05778, 96.63142, 106.765, 121.377, 138.7073, 160.6101, 189.5985, 225.1002, 269.4317, 322.7612, 382.228, 441.278, 485.3012, 502.8069,
   485.9743, 442.541, 386.3889, 330.4398, 277.2729, 233.8265, 198.1088, 169.7136, 146.9863, 128.3876, 112.9155, 101.0696, 91.30887, 83.0303, 76.76434, 72.85503,
   66.87959, 63.91333, 60.62695, 57.86942, 56.00901, 53.85026, 51.75671, 50.32218, 51.03959, 48.84511, 47.28942, 46.4701, 44.97752, 44.97752, 43.94249, 44.71821,
   44.53692, 42.81135, 42.12031, 41.96384, 41.25843, 41.69769, 41.08633, 40.71505, 39.46473, 39.79695, 39.42621, 39.65674, 38.68704, 38.86991, 38.75245, 38.42427,
   38.68704, 39.03894, 38.50329 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_binned_data_fx3001,h_binned_data_fy3001,h_binned_data_felx3001,h_binned_data_fehx3001,h_binned_data_fely3001,h_binned_data_fehy3001);
   grae->SetName("h_binned_data");
   grae->SetTitle("Histogram of binned_data_plot__KS0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_binned_data3001 = new TH1F("Graph_h_binned_data3001","Histogram of binned_data_plot__KS0_M",100,380,620);
   Graph_h_binned_data3001->SetMinimum(947.3012);
   Graph_h_binned_data3001->SetMaximum(277991);
   Graph_h_binned_data3001->SetDirectory(nullptr);
   Graph_h_binned_data3001->SetStats(0);
   Graph_h_binned_data3001->SetLineWidth(2);
   Graph_h_binned_data3001->SetMarkerStyle(20);
   Graph_h_binned_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_binned_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3001->GetXaxis()->SetLabelSize(50);
   Graph_h_binned_data3001->GetXaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3001->GetXaxis()->SetTitleFont(133);
   Graph_h_binned_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3001->GetYaxis()->SetLabelSize(50);
   Graph_h_binned_data3001->GetYaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3001->GetYaxis()->SetTitleFont(133);
   Graph_h_binned_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetZaxis()->SetLabelSize(50);
   Graph_h_binned_data3001->GetZaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_binned_data3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_binned_data3001);
   
   grae->Draw("p");
   
   Double_t signal_fx1[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t signal_fy1[606] = { 0, 135.988, 135.988, 137.4147, 138.8613, 140.3279, 141.8151, 143.3232, 144.8524, 146.4032, 147.976, 149.5712, 151.1891, 152.8302, 154.4948, 156.1834, 157.8964,
   159.6343, 161.3975, 163.1865, 165.0017, 166.8436, 168.7127, 170.6096, 172.5346, 174.4884, 176.4715, 178.4844, 180.5277, 182.6019, 184.7077, 186.8456, 189.0162,
   191.2203, 193.4583, 195.731, 198.039, 200.3831, 202.7638, 205.182, 207.6384, 210.1337, 212.6687, 215.2442, 217.8609, 220.5198, 223.2216, 225.9672, 228.7575,
   231.5934, 234.4759, 237.4058, 240.3842, 243.4121, 246.4905, 249.6204, 252.8029, 256.0391, 259.3302, 262.6773, 266.0816, 269.5443, 273.0666, 276.6499, 280.2954,
   284.0046, 287.7787, 291.6193, 295.5277, 299.5054, 303.5541, 307.6752, 311.8705, 316.1414, 320.4899, 324.9175, 329.4261, 334.0176, 338.6939, 343.4568, 348.3085,
   353.2509, 358.2862, 363.4166, 368.6442, 373.9715, 379.4008, 384.9344, 390.575, 396.325, 402.1872, 408.1643, 414.259, 420.4743, 426.8131, 433.2785, 439.8737,
   446.6019, 453.4664, 460.4708, 467.6184, 474.9131, 482.3586, 489.9588, 497.7176, 505.6393, 513.728, 521.9882, 530.4244, 539.0413, 547.8438, 556.8367, 566.0253,
   575.4149, 585.0109, 594.8191, 604.8452, 615.0953, 625.5758, 636.2929, 647.2534, 658.4643, 669.9326, 681.6657, 693.6712, 705.9571, 718.5315, 731.4029, 744.5801,
   758.0721, 771.8883, 786.0384, 800.5325, 815.3811, 830.595, 846.1853, 862.1639, 878.5426, 895.3341, 912.5513, 930.2077, 948.3174, 966.8948, 985.955, 1005.514,
   1025.587, 1046.193, 1067.347, 1089.069, 1111.378, 1134.294, 1157.836, 1182.027, 1206.889, 1232.445, 1258.719, 1285.737, 1313.525, 1342.11, 1371.521, 1401.788,
   1432.941, 1465.014, 1498.04, 1532.055, 1567.096, 1603.201, 1640.411, 1678.768, 1718.316, 1759.102, 1801.174, 1844.583, 1889.382, 1935.627, 1983.376, 2032.69,
   2083.634, 2136.274, 2190.682, 2246.932, 2305.102, 2365.275, 2427.535, 2491.974, 2558.688, 2627.777, 2699.347, 2773.51, 2850.382, 2930.089, 3012.761, 3098.536,
   3187.56, 3279.988, 3375.982, 3475.715, 3579.37, 3687.139, 3799.228, 3915.853, 4037.246, 4163.649, 4295.322, 4432.542, 4575.6, 4724.81, 4880.501, 5043.029,
   5212.769, 5390.123, 5575.52, 5769.417, 5972.305, 6184.705, 6407.179, 6640.327, 6884.791, 7141.262, 7410.481, 7693.243, 7990.405, 8302.89, 8631.689, 8977.875,
   9342.603, 9727.123, 10132.79, 10561.06, 11013.52, 11491.89, 11998.05, 12534.02, 13102.02, 13704.46, 14343.99, 15023.49, 15746.11, 16515.33, 17334.96, 18209.21,
   19142.72, 20140.62, 21208.63, 22353.09, 23581.09, 24900.57, 26320.43, 27850.74, 29502.84, 31289.62, 33225.75, 35327.94, 37615.33, 40109.85, 42836.7, 45809.62,
   48945.48, 52230.32, 55669.58, 59269.62, 63037.74, 66982.34, 71112.9, 75440.03, 79975.24, 84730.87, 89719.62, 94954.2, 100446.7, 106207.7, 112245.8, 118566,
   125169.4, 132051.3, 139200.6, 146598.3, 154217.1, 162019.9, 169960, 177980.4, 186014, 193984.6, 201807.6, 209391.5, 216640, 223454.2, 229735.1, 235386.6,
   240318.3, 244448.2, 247705.6, 250033.6, 251390.4, 251751.7, 251111, 249479.9, 246887.6, 243380.2, 239018.8, 233877.4, 228040.8, 221601.2, 214655.7, 207303.7,
   199643.5, 191770.4, 183774, 175736.8, 167732.6, 159825.5, 152069.7, 144509.4, 137178.6, 130102.5, 123297.5, 116773, 110531.8, 104571.7, 98886.64, 93467.32,
   88302.62, 83380.25, 78687.43, 74211.52, 69940.4, 65862.77, 61968.35, 58247.95, 54693.5, 51297.94, 48055.79, 45038.99, 42278.71, 39747, 37419.49, 35274.92,
   33294.72, 31462.62, 29764.37, 28187.41, 26720.66, 25354.31, 24079.65, 22888.93, 21775.21, 20732.25, 19754.45, 18836.77, 17974.61, 17163.84, 16400.67, 15681.66,
   15003.67, 14363.82, 13759.48, 13188.23, 12647.85, 12136.29, 11651.66, 11192.23, 10756.39, 10342.65, 9949.643, 9576.088, 9220.805, 8882.698, 8560.748, 8254.007,
   7961.594, 7682.686, 7416.519, 7162.376, 6919.592, 6687.542, 6465.643, 6253.351, 6050.153, 5855.572, 5669.158, 5490.489, 5319.171, 5154.832, 4997.121, 4845.711,
   4700.292, 4560.572, 4426.276, 4297.146, 4172.937, 4053.419, 3938.373, 3827.593, 3720.886, 3618.066, 3518.959, 3423.401, 3331.235, 3242.312, 3156.493, 3073.643,
   2993.637, 2916.354, 2841.68, 2769.506, 2699.73, 2632.254, 2566.983, 2503.829, 2442.709, 2383.54, 2326.246, 2270.754, 2216.995, 2164.9, 2114.408, 2065.457,
   2017.99, 1971.95, 1927.285, 1883.944, 1841.879, 1801.044, 1761.394, 1722.887, 1685.482, 1649.14, 1613.825, 1579.5, 1546.131, 1513.685, 1482.131, 1451.439,
   1421.579, 1392.524, 1364.246, 1336.721, 1309.923, 1283.83, 1258.417, 1233.663, 1209.547, 1186.049, 1163.149, 1140.829, 1119.07, 1097.854, 1077.166, 1056.989,
   1037.307, 1018.105, 999.3698, 981.0861, 963.2409, 945.8211, 928.8143, 912.2085, 895.9918, 880.1531, 864.6815, 849.5664, 834.7978, 820.3659, 806.261, 792.4742,
   778.9966, 765.8195, 752.9347, 740.3342, 728.0103, 715.9554, 704.1623, 692.624, 681.3337, 670.2848, 659.4709, 648.8858, 638.5237, 628.3786, 618.4449, 608.7173,
   599.1903, 589.859, 580.7184, 571.7636, 562.9899, 554.3929, 545.9682, 537.7114, 529.6185, 521.6854, 513.9082, 506.2832, 498.8066, 491.475, 484.2847, 477.2325,
   470.3151, 463.5293, 456.8719, 450.3401, 443.9308, 437.6413, 431.4687, 425.4103, 419.4637, 413.6261, 407.8952, 402.2685, 396.7437, 391.3186, 385.9908, 380.7582,
   375.6187, 370.5704, 365.6111, 360.7389, 355.952, 351.2484, 346.6265, 342.0845, 337.6205, 333.2331, 328.9205, 324.6812, 320.5137, 316.4164, 312.3878, 308.4267,
   304.5314, 300.7008, 296.9335, 293.2281, 289.5835, 285.9983, 282.4715, 279.0018, 275.588, 272.2291, 268.924, 265.6715, 262.4708, 259.3207, 256.2202, 253.1684,
   250.1644, 247.2072, 244.2959, 241.4296, 238.6076, 235.8288, 233.0926, 230.398, 227.7444, 225.1309, 222.5569, 220.0215, 217.524, 215.0638, 212.6401, 210.2523,
   207.8998, 205.5818, 203.2978, 201.0471, 198.8292, 196.6434, 194.4891, 192.3659, 190.2732, 188.2103, 186.1768, 184.1722, 182.196, 180.2476, 178.3266, 176.4325,
   174.5649, 172.7232, 170.9071, 169.116, 167.3496, 165.6075, 163.8892, 162.1943, 160.5225, 158.8733, 157.2463, 155.6413, 154.0578, 152.4954, 150.9539, 149.4329,
   147.932, 146.4509, 144.9893, 143.5469, 142.1234, 140.7184, 139.3316, 137.9628, 136.6117, 135.278, 135.278, 135.278, 0 };
   TGraph *graph = new TGraph(606,signal_fx1,signal_fy1);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal1 = new TH1F("Graph_signal1","Projection of ",606,379.5996,620.4004);
   Graph_signal1->SetMinimum(0);
   Graph_signal1->SetMaximum(276926.9);
   Graph_signal1->SetDirectory(nullptr);
   Graph_signal1->SetStats(0);
   Graph_signal1->SetLineWidth(2);
   Graph_signal1->SetMarkerStyle(20);
   Graph_signal1->GetXaxis()->SetNdivisions(505);
   Graph_signal1->GetXaxis()->SetLabelFont(132);
   Graph_signal1->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal1->GetXaxis()->SetLabelSize(50);
   Graph_signal1->GetXaxis()->SetTitleSize(60);
   Graph_signal1->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal1->GetXaxis()->SetTitleFont(133);
   Graph_signal1->GetYaxis()->SetLabelFont(132);
   Graph_signal1->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal1->GetYaxis()->SetLabelSize(50);
   Graph_signal1->GetYaxis()->SetTitleSize(60);
   Graph_signal1->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal1->GetYaxis()->SetTitleFont(133);
   Graph_signal1->GetZaxis()->SetLabelFont(132);
   Graph_signal1->GetZaxis()->SetLabelSize(50);
   Graph_signal1->GetZaxis()->SetTitleSize(60);
   Graph_signal1->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal1);
   
   graph->Draw("l");
   
   Double_t background_fx2[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t background_fy2[606] = { 0, 1026.42, 1026.42, 1026.88, 1027.34, 1027.8, 1028.26, 1028.721, 1029.181, 1029.642, 1030.104, 1030.565, 1031.027, 1031.488, 1031.95, 1032.413, 1032.875,
   1033.338, 1033.801, 1034.264, 1034.727, 1035.19, 1035.654, 1036.118, 1036.582, 1037.046, 1037.511, 1037.976, 1038.441, 1038.906, 1039.371, 1039.837, 1040.302,
   1040.768, 1041.235, 1041.701, 1042.168, 1042.634, 1043.101, 1043.569, 1044.036, 1044.504, 1044.972, 1045.44, 1045.908, 1046.376, 1046.845, 1047.314, 1047.783,
   1048.252, 1048.722, 1049.192, 1049.662, 1050.132, 1050.602, 1051.073, 1051.544, 1052.015, 1052.486, 1052.957, 1053.429, 1053.901, 1054.373, 1054.845, 1055.318,
   1055.79, 1056.263, 1056.736, 1057.21, 1057.683, 1058.157, 1058.631, 1059.105, 1059.579, 1060.054, 1060.529, 1061.004, 1061.479, 1061.955, 1062.43, 1062.906,
   1063.382, 1063.859, 1064.335, 1064.812, 1065.289, 1065.766, 1066.243, 1066.721, 1067.199, 1067.677, 1068.155, 1068.633, 1069.112, 1069.591, 1070.07, 1070.549,
   1071.029, 1071.509, 1071.989, 1072.469, 1072.949, 1073.43, 1073.911, 1074.392, 1074.873, 1075.354, 1075.836, 1076.318, 1076.8, 1077.282, 1077.765, 1078.248,
   1078.731, 1079.214, 1079.697, 1080.181, 1080.665, 1081.149, 1081.633, 1082.117, 1082.602, 1083.087, 1083.572, 1084.057, 1084.543, 1085.029, 1085.515, 1086.001,
   1086.488, 1086.974, 1087.461, 1087.948, 1088.435, 1088.923, 1089.411, 1089.899, 1090.387, 1090.875, 1091.364, 1091.853, 1092.342, 1092.831, 1093.321, 1093.81,
   1094.3, 1094.79, 1095.281, 1095.771, 1096.262, 1096.753, 1097.245, 1097.736, 1098.228, 1098.72, 1099.212, 1099.704, 1100.197, 1100.69, 1101.183, 1101.676,
   1102.169, 1102.663, 1103.157, 1103.651, 1104.145, 1104.64, 1105.135, 1105.63, 1106.125, 1106.62, 1107.116, 1107.612, 1108.108, 1108.604, 1109.101, 1109.598,
   1110.095, 1110.592, 1111.09, 1111.587, 1112.085, 1112.583, 1113.082, 1113.58, 1114.079, 1114.578, 1115.077, 1115.577, 1116.076, 1116.576, 1117.076, 1117.577,
   1118.077, 1118.578, 1119.079, 1119.58, 1120.082, 1120.584, 1121.086, 1121.588, 1122.09, 1122.593, 1123.096, 1123.599, 1124.102, 1124.605, 1125.109, 1125.613,
   1126.117, 1126.622, 1127.126, 1127.631, 1128.136, 1128.642, 1129.147, 1129.653, 1130.159, 1130.665, 1131.172, 1131.678, 1132.185, 1132.692, 1133.2, 1133.707,
   1134.215, 1134.723, 1135.231, 1135.74, 1136.249, 1136.758, 1137.267, 1137.776, 1138.286, 1138.796, 1139.306, 1139.816, 1140.327, 1140.837, 1141.348, 1141.86,
   1142.371, 1142.883, 1143.395, 1143.907, 1144.419, 1144.932, 1145.445, 1145.958, 1146.471, 1146.985, 1147.498, 1148.012, 1148.526, 1149.041, 1149.556, 1150.071,
   1150.586, 1151.101, 1151.617, 1152.132, 1152.649, 1153.165, 1153.681, 1154.198, 1154.715, 1155.232, 1155.75, 1156.267, 1156.785, 1157.304, 1157.822, 1158.341,
   1158.859, 1159.378, 1159.898, 1160.417, 1160.937, 1161.457, 1161.977, 1162.498, 1163.018, 1163.539, 1164.061, 1164.582, 1165.104, 1165.626, 1166.148, 1166.67,
   1167.193, 1167.715, 1168.238, 1168.762, 1169.285, 1169.809, 1170.333, 1170.857, 1171.382, 1171.906, 1172.431, 1172.956, 1173.482, 1174.007, 1174.533, 1175.059,
   1175.586, 1176.112, 1176.639, 1177.166, 1177.693, 1178.221, 1178.749, 1179.277, 1179.805, 1180.333, 1180.862, 1181.391, 1181.92, 1182.449, 1182.979, 1183.509,
   1184.039, 1184.569, 1185.1, 1185.631, 1186.162, 1186.693, 1187.225, 1187.757, 1188.289, 1188.821, 1189.353, 1189.886, 1190.419, 1190.952, 1191.486, 1192.019,
   1192.553, 1193.088, 1193.622, 1194.157, 1194.692, 1195.227, 1195.762, 1196.298, 1196.833, 1197.37, 1197.906, 1198.442, 1198.979, 1199.516, 1200.054, 1200.591,
   1201.129, 1201.667, 1202.205, 1202.744, 1203.282, 1203.821, 1204.361, 1204.9, 1205.44, 1205.98, 1206.52, 1207.06, 1207.601, 1208.142, 1208.683, 1209.224,
   1209.766, 1210.308, 1210.85, 1211.392, 1211.935, 1212.478, 1213.021, 1213.564, 1214.108, 1214.652, 1215.196, 1215.74, 1216.285, 1216.829, 1217.374, 1217.92,
   1218.465, 1219.011, 1219.557, 1220.103, 1220.65, 1221.197, 1221.744, 1222.291, 1222.838, 1223.386, 1223.934, 1224.482, 1225.031, 1225.579, 1226.128, 1226.678,
   1227.227, 1227.777, 1228.327, 1228.877, 1229.427, 1229.978, 1230.529, 1231.08, 1231.632, 1232.183, 1232.735, 1233.287, 1233.84, 1234.392, 1234.945, 1235.498,
   1236.052, 1236.606, 1237.159, 1237.714, 1238.268, 1238.823, 1239.378, 1239.933, 1240.488, 1241.044, 1241.6, 1242.156, 1242.712, 1243.269, 1243.826, 1244.383,
   1244.94, 1245.498, 1246.056, 1246.614, 1247.172, 1247.731, 1248.29, 1248.849, 1249.408, 1249.968, 1250.528, 1251.088, 1251.648, 1252.209, 1252.77, 1253.331,
   1253.892, 1254.454, 1255.016, 1255.578, 1256.14, 1256.703, 1257.266, 1257.829, 1258.393, 1258.956, 1259.52, 1260.084, 1260.649, 1261.213, 1261.778, 1262.344,
   1262.909, 1263.475, 1264.041, 1264.607, 1265.173, 1265.74, 1266.307, 1266.874, 1267.441, 1268.009, 1268.577, 1269.145, 1269.714, 1270.283, 1270.852, 1271.421,
   1271.99, 1272.56, 1273.13, 1273.7, 1274.271, 1274.842, 1275.413, 1275.984, 1276.555, 1277.127, 1277.699, 1278.272, 1278.844, 1279.417, 1279.99, 1280.563,
   1281.137, 1281.711, 1282.285, 1282.859, 1283.434, 1284.009, 1284.584, 1285.159, 1285.735, 1286.311, 1286.887, 1287.464, 1288.04, 1288.617, 1289.194, 1289.772,
   1290.35, 1290.927, 1291.506, 1292.084, 1292.663, 1293.242, 1293.821, 1294.401, 1294.981, 1295.561, 1296.141, 1296.721, 1297.302, 1297.883, 1298.465, 1299.046,
   1299.628, 1300.21, 1300.793, 1301.375, 1301.958, 1302.541, 1303.125, 1303.709, 1304.293, 1304.877, 1305.461, 1306.046, 1306.631, 1307.216, 1307.802, 1308.388,
   1308.974, 1309.56, 1310.147, 1310.733, 1311.321, 1311.908, 1312.496, 1313.083, 1313.672, 1314.26, 1314.849, 1315.438, 1316.027, 1316.616, 1317.206, 1317.796,
   1318.386, 1318.977, 1319.568, 1320.159, 1320.75, 1321.342, 1321.933, 1322.526, 1323.118, 1323.711, 1324.304, 1324.897, 1325.49, 1326.084, 1326.678, 1327.272,
   1327.867, 1328.461, 1329.056, 1329.652, 1330.247, 1330.843, 1331.439, 1332.036, 1332.632, 1333.229, 1333.826, 1334.424, 1335.022, 1335.62, 1336.218, 1336.816,
   1337.415, 1338.014, 1338.614, 1339.213, 1339.813, 1340.413, 1341.014, 1341.614, 1342.215, 1342.816, 1342.816, 1342.816, 0 };
   graph = new TGraph(606,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",606,379.5996,620.4004);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(1477.098);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(50);
   Graph_background2->GetXaxis()->SetTitleSize(60);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(50);
   Graph_background2->GetYaxis()->SetTitleSize(60);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(50);
   Graph_background2->GetZaxis()->SetTitleSize(60);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t total_fit_fx3[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t total_fit_fy3[606] = { 0, 1162.408, 1162.408, 1164.294, 1166.201, 1168.128, 1170.075, 1172.044, 1174.034, 1176.046, 1178.08, 1180.136, 1182.216, 1184.319, 1186.445, 1188.596, 1190.772,
   1192.972, 1195.198, 1197.45, 1199.729, 1202.034, 1204.367, 1206.728, 1209.117, 1211.535, 1213.982, 1216.46, 1218.968, 1221.508, 1224.079, 1226.682, 1229.319,
   1231.989, 1234.693, 1237.432, 1240.207, 1243.017, 1245.865, 1248.751, 1251.674, 1254.637, 1257.64, 1260.684, 1263.769, 1266.896, 1270.067, 1273.281, 1276.541,
   1279.846, 1283.198, 1286.598, 1290.046, 1293.544, 1297.093, 1300.693, 1304.346, 1308.054, 1311.816, 1315.635, 1319.51, 1323.445, 1327.439, 1331.495, 1335.613,
   1339.795, 1344.042, 1348.356, 1352.737, 1357.189, 1361.711, 1366.306, 1370.976, 1375.721, 1380.544, 1385.446, 1390.43, 1395.497, 1400.648, 1405.887, 1411.215,
   1416.633, 1422.145, 1427.752, 1433.456, 1439.26, 1445.167, 1451.178, 1457.296, 1463.524, 1469.864, 1476.319, 1482.892, 1489.586, 1496.404, 1503.349, 1510.423,
   1517.631, 1524.975, 1532.459, 1540.087, 1547.862, 1555.788, 1563.869, 1572.109, 1580.512, 1589.082, 1597.824, 1606.742, 1615.841, 1625.126, 1634.602, 1644.273,
   1654.145, 1664.225, 1674.516, 1685.026, 1695.76, 1706.724, 1717.926, 1729.371, 1741.066, 1753.02, 1765.238, 1777.729, 1790.5, 1803.56, 1816.918, 1830.581,
   1844.56, 1858.862, 1873.499, 1888.481, 1903.817, 1919.518, 1935.596, 1952.063, 1968.93, 1986.209, 2003.915, 2022.061, 2040.659, 2059.726, 2079.276, 2099.324,
   2119.888, 2140.983, 2162.628, 2184.841, 2207.641, 2231.047, 2255.081, 2279.763, 2305.117, 2331.165, 2357.931, 2385.441, 2413.722, 2442.8, 2472.704, 2503.463,
   2535.11, 2567.677, 2601.197, 2635.706, 2671.241, 2707.841, 2745.545, 2784.397, 2824.441, 2865.722, 2908.29, 2952.195, 2997.49, 3044.232, 3092.477, 3142.288,
   3193.728, 3246.866, 3301.772, 3358.52, 3417.188, 3477.858, 3540.617, 3605.554, 3672.767, 3742.355, 3814.424, 3889.086, 3966.459, 4046.665, 4129.837, 4216.113,
   4305.638, 4398.566, 4495.061, 4595.296, 4699.452, 4807.723, 4920.314, 5037.441, 5159.336, 5286.241, 5418.418, 5556.14, 5699.702, 5849.415, 6005.61, 6168.642,
   6338.886, 6516.745, 6702.646, 6897.048, 7100.441, 7313.347, 7536.327, 7769.98, 8014.95, 8271.927, 8541.652, 8824.921, 9122.59, 9435.582, 9764.889, 10111.58,
   10476.82, 10861.85, 11268.02, 11696.8, 12149.76, 12628.65, 13135.31, 13671.79, 14240.3, 14843.26, 15483.3, 16163.3, 16886.44, 17656.17, 18476.31, 19351.07,
   20285.09, 21283.51, 22352.03, 23497, 24725.51, 26045.5, 27465.88, 28996.7, 30649.31, 32436.61, 34373.25, 36475.95, 38763.86, 41258.89, 43986.25, 46959.69,
   50096.07, 53381.42, 56821.2, 60421.75, 64190.39, 68135.5, 72266.59, 76594.22, 81129.96, 85886.1, 90875.37, 96110.47, 101603.5, 107365, 113403.6, 119724.4,
   126328.3, 133210.7, 140360.5, 147758.7, 155378, 163181.4, 171122, 179142.9, 187177, 195148.2, 202971.7, 210556.1, 217805.1, 224619.8, 230901.2, 236553.3,
   241485.5, 245615.9, 248873.9, 251202.3, 252559.7, 252921.6, 252281.4, 250650.7, 248058.9, 244552.1, 240191.2, 235050.4, 229214.3, 222775.2, 215830.3, 208478.8,
   200819.1, 192946.5, 184950.7, 176914, 168910.3, 161003.7, 153248.5, 145688.6, 138358.4, 131282.8, 124478.4, 117954.4, 111713.7, 105754.2, 100069.6, 94650.83,
   89486.66, 84564.82, 79872.53, 75397.15, 71126.56, 67049.46, 63155.58, 59435.71, 55881.78, 52486.76, 49245.14, 46228.88, 43469.13, 40937.95, 38610.97, 36466.94,
   34487.27, 32655.71, 30958, 29381.57, 27915.35, 26549.53, 25275.42, 24085.23, 22972.04, 21929.62, 20952.36, 20035.21, 19173.59, 18363.35, 17600.72, 16882.25,
   16204.8, 15565.49, 14961.69, 14390.98, 13851.13, 13340.11, 12856.02, 12397.13, 11961.83, 11548.63, 11156.16, 10783.15, 10428.41, 10090.84, 9769.431, 9463.232,
   9171.36, 8892.994, 8627.369, 8373.768, 8131.527, 7900.019, 7678.664, 7466.915, 7264.261, 7070.223, 6884.353, 6706.229, 6535.456, 6371.661, 6214.496, 6063.631,
   5918.757, 5779.583, 5645.833, 5517.249, 5393.587, 5274.615, 5160.116, 5049.884, 4943.724, 4841.452, 4742.893, 4647.883, 4556.265, 4467.891, 4382.621, 4300.321,
   4220.864, 4144.131, 4070.006, 3998.383, 3929.158, 3862.232, 3797.512, 3734.91, 3674.34, 3615.723, 3558.981, 3504.042, 3450.834, 3399.293, 3349.354, 3300.956,
   3254.041, 3208.555, 3164.444, 3121.658, 3080.147, 3039.867, 3000.771, 2962.82, 2925.97, 2890.184, 2855.425, 2821.656, 2788.843, 2756.954, 2725.957, 2695.822,
   2666.519, 2638.021, 2610.302, 2583.335, 2557.096, 2531.56, 2506.707, 2482.512, 2458.956, 2436.017, 2413.677, 2391.917, 2370.718, 2350.063, 2329.936, 2310.32,
   2291.199, 2272.559, 2254.386, 2236.664, 2219.381, 2202.524, 2186.08, 2170.038, 2154.384, 2139.109, 2124.202, 2109.651, 2095.447, 2081.579, 2068.039, 2054.818,
   2041.905, 2029.294, 2016.975, 2004.941, 1993.183, 1981.695, 1970.469, 1959.498, 1948.775, 1938.294, 1928.048, 1918.031, 1908.238, 1898.661, 1889.296, 1880.138,
   1871.181, 1862.419, 1853.848, 1845.464, 1837.261, 1829.235, 1821.381, 1813.695, 1806.174, 1798.813, 1791.608, 1784.555, 1777.651, 1770.892, 1764.275, 1757.796,
   1751.452, 1745.24, 1739.157, 1733.199, 1727.365, 1721.65, 1716.053, 1710.57, 1705.199, 1699.937, 1694.782, 1689.732, 1684.784, 1679.936, 1675.185, 1670.53,
   1665.968, 1661.498, 1657.117, 1652.823, 1648.615, 1644.49, 1640.448, 1636.485, 1632.601, 1628.794, 1625.061, 1621.403, 1617.816, 1614.3, 1610.853, 1607.473,
   1604.16, 1600.911, 1597.726, 1594.604, 1591.542, 1588.54, 1585.596, 1582.71, 1579.881, 1577.106, 1574.385, 1571.718, 1569.102, 1566.537, 1564.022, 1561.556,
   1559.138, 1556.767, 1554.442, 1552.163, 1549.928, 1547.737, 1545.588, 1543.481, 1541.416, 1539.391, 1537.406, 1535.459, 1533.551, 1531.68, 1529.846, 1528.048,
   1526.286, 1524.559, 1522.865, 1521.206, 1519.579, 1517.985, 1516.423, 1514.892, 1513.391, 1511.921, 1510.48, 1509.069, 1507.686, 1506.332, 1505.005, 1503.705,
   1502.432, 1501.185, 1499.964, 1498.768, 1497.597, 1496.451, 1495.329, 1494.23, 1493.155, 1492.103, 1491.073, 1490.065, 1489.079, 1488.115, 1487.172, 1486.249,
   1485.347, 1484.465, 1483.603, 1482.76, 1481.936, 1481.131, 1480.345, 1479.577, 1478.827, 1478.094, 1478.094, 1478.094, 0 };
   graph = new TGraph(606,total_fit_fx3,total_fit_fy3);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit3 = new TH1F("Graph_total_fit3","Projection of ",606,379.5996,620.4004);
   Graph_total_fit3->SetMinimum(0);
   Graph_total_fit3->SetMaximum(278213.7);
   Graph_total_fit3->SetDirectory(nullptr);
   Graph_total_fit3->SetStats(0);
   Graph_total_fit3->SetLineWidth(2);
   Graph_total_fit3->SetMarkerStyle(20);
   Graph_total_fit3->GetXaxis()->SetNdivisions(505);
   Graph_total_fit3->GetXaxis()->SetLabelFont(132);
   Graph_total_fit3->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit3->GetXaxis()->SetLabelSize(50);
   Graph_total_fit3->GetXaxis()->SetTitleSize(60);
   Graph_total_fit3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit3->GetXaxis()->SetTitleFont(133);
   Graph_total_fit3->GetYaxis()->SetLabelFont(132);
   Graph_total_fit3->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit3->GetYaxis()->SetLabelSize(50);
   Graph_total_fit3->GetYaxis()->SetTitleSize(60);
   Graph_total_fit3->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit3->GetYaxis()->SetTitleFont(133);
   Graph_total_fit3->GetZaxis()->SetLabelFont(132);
   Graph_total_fit3->GetZaxis()->SetLabelSize(50);
   Graph_total_fit3->GetZaxis()->SetTitleSize(60);
   Graph_total_fit3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit3);
   
   graph->Draw("l");
   
   Double_t h_binned_data_fx3002[100] = { 401, 403, 405, 407, 409, 411, 413, 415, 417, 419, 421, 423, 425, 427, 429, 431, 433,
   435, 437, 439, 441, 443, 445, 447, 449, 451, 453, 455, 457, 459, 461, 463, 465,
   467, 469, 471, 473, 475, 477, 479, 481, 483, 485, 487, 489, 491, 493, 495, 497,
   499, 501, 503, 505, 507, 509, 511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
   531, 533, 535, 537, 539, 541, 543, 545, 547, 549, 551, 553, 555, 557, 559, 561,
   563, 565, 567, 569, 571, 573, 575, 577, 579, 581, 583, 585, 587, 589, 591, 593,
   595, 597, 599 };
   Double_t h_binned_data_fy3002[100] = { 1106, 1106, 1085, 1241, 1142, 1187, 1212, 1323, 1257, 1350, 1388, 1415, 1497, 1463, 1561, 1508, 1574,
   1688, 1712, 1845, 1864, 2008, 2150, 2122, 2306, 2372, 2603, 2734, 2954, 3291, 3584, 4068, 4639,
   5202, 6314, 7492, 9241, 11292, 14611, 19101, 25635, 35758, 50445, 72324, 103852, 145716, 194285, 235032, 252312,
   235685, 195400, 148910, 108860, 76603, 54441, 39049, 28633, 21458, 16355, 12637, 10114, 8246, 6811, 5816, 5235,
   4406, 4021, 3615, 3291, 3081, 2846, 2627, 2482, 2554, 2337, 2189, 2113, 1978, 1978, 1887, 1955,
   1939, 1790, 1732, 1719, 1661, 1697, 1647, 1617, 1518, 1544, 1515, 1533, 1458, 1472, 1463, 1438,
   1458, 1485, 1444 };
   Double_t h_binned_data_felx3002[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fely3002[100] = { 32.76034, 32.76034, 32.44313, 34.73138, 33.29719, 33.95649, 34.31738, 35.8765, 34.95772, 36.24575, 36.75923, 37.11981, 38.19431, 37.75245, 39.01266, 38.33619, 39.17682,
   40.58832, 40.87934, 42.45637, 42.67696, 44.3135, 45.87079, 45.56788, 47.52343, 48.20575, 50.52205, 51.79006, 53.85301, 56.86942, 59.36861, 63.28283, 67.61204,
   71.62662, 78.96226, 86.05778, 95.63142, 105.765, 120.377, 137.7073, 159.6101, 188.5985, 224.1002, 268.4317, 321.7612, 381.228, 440.278, 484.3012, 501.8069,
   484.9743, 441.541, 385.3889, 329.4398, 276.2729, 232.8265, 197.1088, 168.7136, 145.9863, 127.3876, 111.9155, 100.0696, 90.30887, 82.0303, 75.76434, 71.85503,
   65.87959, 62.91333, 59.62695, 56.86942, 55.00901, 52.85026, 50.75671, 49.32218, 50.03959, 47.84511, 46.28942, 45.4701, 43.97752, 43.97752, 42.94249, 43.71821,
   43.53692, 41.81135, 41.12031, 40.96384, 40.25843, 40.69769, 40.08633, 39.71505, 38.46473, 38.79695, 38.42621, 38.65674, 37.68704, 37.86991, 37.75245, 37.42427,
   37.68704, 38.03894, 37.50329 };
   Double_t h_binned_data_fehx3002[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fehy3002[100] = { 33.76034, 33.76034, 33.44313, 35.73138, 34.29719, 34.95649, 35.31738, 36.8765, 35.95772, 37.24575, 37.75923, 38.11981, 39.19431, 38.75245, 40.01266, 39.33619, 40.17682,
   41.58832, 41.87934, 43.45637, 43.67696, 45.3135, 46.87079, 46.56788, 48.52343, 49.20575, 51.52205, 52.79006, 54.85301, 57.86942, 60.36861, 64.28283, 68.61204,
   72.62662, 79.96226, 87.05778, 96.63142, 106.765, 121.377, 138.7073, 160.6101, 189.5985, 225.1002, 269.4317, 322.7612, 382.228, 441.278, 485.3012, 502.8069,
   485.9743, 442.541, 386.3889, 330.4398, 277.2729, 233.8265, 198.1088, 169.7136, 146.9863, 128.3876, 112.9155, 101.0696, 91.30887, 83.0303, 76.76434, 72.85503,
   66.87959, 63.91333, 60.62695, 57.86942, 56.00901, 53.85026, 51.75671, 50.32218, 51.03959, 48.84511, 47.28942, 46.4701, 44.97752, 44.97752, 43.94249, 44.71821,
   44.53692, 42.81135, 42.12031, 41.96384, 41.25843, 41.69769, 41.08633, 40.71505, 39.46473, 39.79695, 39.42621, 39.65674, 38.68704, 38.86991, 38.75245, 38.42427,
   38.68704, 39.03894, 38.50329 };
   grae = new TGraphAsymmErrors(100,h_binned_data_fx3002,h_binned_data_fy3002,h_binned_data_felx3002,h_binned_data_fehx3002,h_binned_data_fely3002,h_binned_data_fehy3002);
   grae->SetName("h_binned_data");
   grae->SetTitle("Histogram of binned_data_plot__KS0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_binned_data3002 = new TH1F("Graph_h_binned_data3002","Histogram of binned_data_plot__KS0_M",100,380,620);
   Graph_h_binned_data3002->SetMinimum(947.3012);
   Graph_h_binned_data3002->SetMaximum(277991);
   Graph_h_binned_data3002->SetDirectory(nullptr);
   Graph_h_binned_data3002->SetStats(0);
   Graph_h_binned_data3002->SetLineWidth(2);
   Graph_h_binned_data3002->SetMarkerStyle(20);
   Graph_h_binned_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_binned_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3002->GetXaxis()->SetLabelSize(50);
   Graph_h_binned_data3002->GetXaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3002->GetXaxis()->SetTitleFont(133);
   Graph_h_binned_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3002->GetYaxis()->SetLabelSize(50);
   Graph_h_binned_data3002->GetYaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3002->GetYaxis()->SetTitleFont(133);
   Graph_h_binned_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetZaxis()->SetLabelSize(50);
   Graph_h_binned_data3002->GetZaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_binned_data3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_binned_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_55b776471520__2 = new TH1D("frame_55b776471520__2","bla",600,400,600);
   frame_55b776471520__2->SetBinContent(1,265567.6);
   frame_55b776471520__2->SetMaximum(265567.6);
   frame_55b776471520__2->SetEntries(2);
   frame_55b776471520__2->SetDirectory(nullptr);
   frame_55b776471520__2->SetStats(0);
   frame_55b776471520__2->SetLineWidth(2);
   frame_55b776471520__2->SetMarkerStyle(20);
   frame_55b776471520__2->GetXaxis()->SetTitle("#it{m} (#it{#pi^{+}#pi^{-}}) [MeV/#it{c}^{2}]");
   frame_55b776471520__2->GetXaxis()->SetNdivisions(505);
   frame_55b776471520__2->GetXaxis()->SetLabelFont(132);
   frame_55b776471520__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55b776471520__2->GetXaxis()->SetLabelSize(50);
   frame_55b776471520__2->GetXaxis()->SetTitleSize(51);
   frame_55b776471520__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55b776471520__2->GetXaxis()->SetTitleFont(133);
   frame_55b776471520__2->GetYaxis()->SetTitle("Candidates / (0.33 MeV/#it{c}^{2})");
   frame_55b776471520__2->GetYaxis()->SetLabelFont(132);
   frame_55b776471520__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55b776471520__2->GetYaxis()->SetLabelSize(50);
   frame_55b776471520__2->GetYaxis()->SetTitleSize(51);
   frame_55b776471520__2->GetYaxis()->SetTitleOffset(1.90);
   frame_55b776471520__2->GetYaxis()->SetTitleFont(133);
   frame_55b776471520__2->GetZaxis()->SetLabelFont(132);
   frame_55b776471520__2->GetZaxis()->SetLabelSize(50);
   frame_55b776471520__2->GetZaxis()->SetTitleSize(60);
   frame_55b776471520__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55b776471520__2->GetZaxis()->SetTitleFont(133);
   frame_55b776471520__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#KS#to#pip#pim$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Down");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("fit_sweights_22_down_fits_sweights_updated.pdf");
   c1->Print("fit_sweights_22_down_fits_sweights_updated.tex");
}


==> figs/Fig14a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_D0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 10:10:56 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(1706.79,-2833.578,2015.432,14876.29);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_55f8599be5a0__3__1 = new TH1D("frame_55f8599be5a0__3__1"," ",250,1750,2000);
   frame_55f8599be5a0__3__1->SetBinContent(1,13813.69);
   frame_55f8599be5a0__3__1->SetMaximum(13813.69);
   frame_55f8599be5a0__3__1->SetEntries(2);
   frame_55f8599be5a0__3__1->SetDirectory(nullptr);
   frame_55f8599be5a0__3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   frame_55f8599be5a0__3__1->SetLineWidth(2);
   frame_55f8599be5a0__3__1->SetMarkerStyle(20);
   frame_55f8599be5a0__3__1->GetXaxis()->SetTitle("m(#Km#pip)~[MeV/c^{2}]");
   frame_55f8599be5a0__3__1->GetXaxis()->SetNdivisions(505);
   frame_55f8599be5a0__3__1->GetXaxis()->SetLabelFont(132);
   frame_55f8599be5a0__3__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55f8599be5a0__3__1->GetXaxis()->SetLabelSize(0.06);
   frame_55f8599be5a0__3__1->GetXaxis()->SetTitleSize(0.072);
   frame_55f8599be5a0__3__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55f8599be5a0__3__1->GetXaxis()->SetTitleFont(132);
   frame_55f8599be5a0__3__1->GetYaxis()->SetTitle("Candidates / MeV/c^2");
   frame_55f8599be5a0__3__1->GetYaxis()->SetNdivisions(3000510);
   frame_55f8599be5a0__3__1->GetYaxis()->SetLabelFont(132);
   frame_55f8599be5a0__3__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55f8599be5a0__3__1->GetYaxis()->SetLabelSize(0.06);
   frame_55f8599be5a0__3__1->GetYaxis()->SetTitleSize(0.072);
   frame_55f8599be5a0__3__1->GetYaxis()->SetTitleOffset(1.15);
   frame_55f8599be5a0__3__1->GetYaxis()->SetTitleFont(132);
   frame_55f8599be5a0__3__1->GetZaxis()->SetLabelFont(132);
   frame_55f8599be5a0__3__1->GetZaxis()->SetLabelSize(0.06);
   frame_55f8599be5a0__3__1->GetZaxis()->SetTitleSize(0.072);
   frame_55f8599be5a0__3__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55f8599be5a0__3__1->GetZaxis()->SetTitleFont(132);
   frame_55f8599be5a0__3__1->Draw("FUNC");
   
   Double_t Background1_fx4[256] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t Background1_fy4[256] = {
   0, 183.1013, 183.1013, 182.0768, 181.0581, 180.045, 179.0377, 178.036, 177.0398, 176.0493, 175.0643, 174.0848, 173.1108, 172.1422, 171.1791, 170.2213, 169.269, 168.3219, 167.3801, 166.4436, 165.5124, 164.5863, 163.6655, 162.7497, 161.8391, 160.9337, 160.0332, 159.1378, 158.2474, 157.362, 156.4816, 155.6061, 154.7355, 153.8697, 153.0088, 152.1527, 151.3014, 150.4549, 149.6131, 148.776, 147.9436, 147.1158, 146.2927, 145.4742, 144.6603, 143.8509, 143.046, 142.2457, 141.4498, 140.6584, 139.8714, 139.0888, 138.3106, 137.5368, 136.7672, 136.002, 135.2411, 134.4844, 133.732, 132.9837, 132.2397, 131.4998, 130.7641, 130.0324, 129.3049, 128.5814, 127.862, 127.1466, 126.4352, 125.7278, 125.0244, 124.3249, 123.6292, 122.9375, 122.2497, 121.5657, 120.8855, 120.2092, 119.5366, 118.8678, 118.2027, 117.5414, 116.8837, 116.2298, 115.5795, 114.9328, 114.2897, 113.6503, 113.0144, 112.3821, 111.7533, 111.128, 110.5063, 109.888, 109.2732, 108.6618, 108.0538, 107.4492, 106.8481, 106.2502, 105.6558, 105.0646, 104.4768, 103.8922, 103.3109, 102.7329, 102.1581, 101.5865, 101.0182, 100.453, 99.89093, 99.33203, 98.77627, 98.22361, 97.67404, 97.12756, 96.58412, 96.04373, 95.50636, 94.972, 94.44063, 93.91223, 93.38679, 92.86429, 92.34471, 91.82804, 91.31426, 90.80335, 90.2953, 89.7901, 89.28772, 88.78815, 88.29138, 87.79738, 87.30615, 86.81767, 86.33193, 85.8489, 85.36857, 84.89093, 84.41596, 83.94365, 83.47398, 83.00694, 82.54252, 82.08069, 81.62144, 81.16477, 80.71065, 80.25907, 79.81002, 79.36348, 78.91944, 78.47788, 78.03879, 77.60216, 77.16798, 76.73622, 76.30688, 75.87994, 75.45539, 75.03321, 74.6134, 74.19593, 73.78081, 73.368, 72.9575, 72.5493, 72.14339, 71.73974, 71.33836, 70.93922, 70.54231, 70.14762, 69.75514, 69.36486, 68.97676, 68.59083, 68.20707, 67.82545, 67.44596, 67.0686, 66.69335, 66.3202, 65.94913, 65.58014, 65.21322, 64.84835, 64.48552, 64.12472, 63.76594, 63.40917, 63.05439, 62.7016, 62.35078, 62.00193, 61.65503, 61.31006, 60.96703, 60.62592, 60.28672, 59.94941, 59.61399, 59.28045, 58.94877, 58.61895, 58.29098, 57.96484, 57.64052, 57.31802, 56.99732, 56.67842, 56.36131, 56.04596, 55.73238, 55.42056, 55.11048, 54.80213, 54.49551, 54.19061, 53.88741, 53.58591, 53.28609, 52.98796, 52.69149, 52.39668, 52.10352, 51.81199, 51.5221, 51.23384, 50.94718, 50.66213, 50.37867, 50.0968, 49.81651, 49.53778, 49.26062, 48.985, 48.71093, 48.43839, 48.16738, 47.89788, 47.62989, 47.3634, 47.0984, 46.83488, 46.57284, 46.31226, 46.05314, 45.79547, 45.53925, 45.28445, 45.03109, 45.03109, 45.03109, 0};
   TGraph *graph = new TGraph(256,Background1_fx4,Background1_fy4);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillColor(3);
   graph->SetFillStyle(3003);
//   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   graph->SetMarkerColor(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Background141 = new TH1F("Graph_Graph_Background141","Projection of Dst+ invariant mass model",256,1723.799,2026.201);
   Graph_Graph_Background141->SetMinimum(0);
   Graph_Graph_Background141->SetMaximum(201.4114);
   Graph_Graph_Background141->SetDirectory(nullptr);
   Graph_Graph_Background141->SetStats(0);

   ci = TColor::GetColor("#000099");
//   Graph_Graph_Background141->SetLineColor(ci);
   Graph_Graph_Background141->SetLineWidth(2);
   Graph_Graph_Background141->SetMarkerStyle(20);
   Graph_Graph_Background141->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Background141->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Background141->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Background141->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Background141->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Background141->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Background141->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Background141->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Background141->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Background141);
   
//   graph->Draw("fl");
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx5[265] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1858.5, 1859, 1859.5, 1860, 1860.5, 1861, 1861.5, 1862, 1862.5, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t sig1_fy5[265] = {
   0, 0.002671923, 0.002671923, 0.002961325, 0.003283893, 0.003643643, 0.004045099, 0.004493369, 0.004994218, 0.005554162, 0.006180566, 0.006881763, 0.007667191, 0.008547538, 0.009534928, 0.01064311, 0.01188771, 0.01328648, 0.01485959, 0.01663002, 0.01862393, 0.02087115, 0.0234057, 0.02626643, 0.02949772, 0.03315032, 0.03728235, 0.04196034, 0.04726059, 0.05327064, 0.06009106, 0.06783742, 0.07664269, 0.08666, 0.09806587, 0.1110639, 0.1258893, 0.1428138, 0.1621519, 0.1842678, 0.2095837, 0.2385895, 0.2718543, 0.3100396, 0.3539156, 0.4043797, 0.4624783, 0.5294335, 0.6066734, 0.6958693, 0.7989787, 0.9182971, 1.056519, 1.216811, 1.4029, 1.619174, 1.870808, 2.16391, 2.505701, 2.904724, 3.371096, 3.916819, 4.556137, 5.305983, 6.186505, 7.2217, 8.440188, 9.876129, 11.57035, 13.57168, 15.93861, 18.7412, 22.06354, 26.00656, 30.69155, 36.26432, 42.90034, 50.81079, 60.25001, 71.52433, 85.00277, 101.1298, 120.4408, 143.5797, 171.3211, 204.5952, 244.5173, 292.422, 349.9017, 418.8508, 501.513, 600.5324, 719.0056, 860.5306, 1029.249, 1229.87, 1467.67, 1748.447, 2078.413, 2464.005, 2911.572, 3426.929, 4014.732, 4677.673, 5415.488, 6223.829, 7093.081, 8007.278, 8943.355, 9870.986, 10753.31, 11164.6, 11548.76, 11900.36, 12214.09, 12484.95, 12708.36, 12880.32, 12997.53, 13057.53, 13058.77, 13000.7, 12883.8, 12709.54, 12480.42, 12199.79, 11871.85, 11501.47, 11094.01, 10191.11, 9210.685, 8198.779, 7196.091, 6235.51, 5341.07, 4528.117, 3804.326, 3171.186, 2625.616, 2161.48, 1770.878, 1445.146, 1175.575, 953.8905, 772.5307, 624.7853, 504.8284, 407.6893, 329.184, 265.8294, 214.7511, 173.593, 140.4355, 113.7208, 92.18939, 74.82564, 60.81219, 49.49218, 40.33826, 32.92728, 26.91977, 22.0434, 18.07958, 14.85283, 12.22212, 10.07403, 8.317278, 6.878276, 5.697663, 4.727478, 3.928925, 3.270578, 2.726941, 2.277306, 1.904821, 1.595757, 1.33891, 1.125123, 0.9469005, 0.7980973, 0.6736681, 0.5694636, 0.4820666, 0.4086584, 0.3469104, 0.2948961, 0.251019, 0.2139546, 0.1826019, 0.1560447, 0.1335194, 0.1143887, 0.0981199, 0.08426708, 0.07245656, 0.06237471, 0.05375794, 0.04638444, 0.04006731, 0.03464884, 0.02999581, 0.02599554, 0.02255259, 0.01958603, 0.01702716, 0.01481757, 0.01290756, 0.01125479, 0.009823151, 0.00858179, 0.007504343, 0.006568245, 0.005754162, 0.005045512, 0.004428056, 0.003889559, 0.003419493, 0.003008789, 0.002649631, 0.002335273, 0.002059888, 0.001818437, 0.00160656, 0.001420479, 0.00125692, 0.00111304, 0.0009863701, 0.0008747632, 0.0007763516, 0.0006895085, 0.0006128157, 0.0005450361, 0.0004850895, 0.0004320319, 0.0003850378, 0.0003433845, 0.0003064392, 0.0002736469, 0.0002445209, 0.0002186337, 0.0001956098, 0.0001751189, 0.0001568705, 0.0001406087, 0.0001261079, 0.0001131694, 0.0001016176, 9.129753e-05, 8.207231e-05, 7.38208e-05, 6.643586e-05, 5.98226e-05, 5.389695e-05, 4.858437e-05, 4.381874e-05, 3.954135e-05, 3.570005e-05, 3.224849e-05, 2.914545e-05, 2.635424e-05, 2.384219e-05, 2.15802e-05, 2.15802e-05, 2.15802e-05, 0};
   graph = new TGraph(265,sig1_fx5,sig1_fy5);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillColor(2);
   graph->SetFillStyle(3005);
   graph->SetLineWidth(3);
   graph->SetMarkerColor(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_sig152 = new TH1F("Graph_Graph_sig152","Projection of Dst+ invariant mass model",265,1723.799,2026.201);
   Graph_Graph_sig152->SetMinimum(0);
   Graph_Graph_sig152->SetMaximum(14364.65);
   Graph_Graph_sig152->SetDirectory(nullptr);
   Graph_Graph_sig152->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   Graph_Graph_sig152->SetLineColor(ci);
   Graph_Graph_sig152->SetLineWidth(2);
   Graph_Graph_sig152->SetMarkerStyle(20);
   Graph_Graph_sig152->GetXaxis()->SetNdivisions(505);
   Graph_Graph_sig152->GetXaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig152->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig152->GetXaxis()->SetTitleFont(132);
   Graph_Graph_sig152->GetYaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig152->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig152->GetYaxis()->SetTitleFont(132);
   Graph_Graph_sig152->GetZaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_sig152->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_sig152);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3002[250] = {
   1750.5, 1751.5, 1752.5, 1753.5, 1754.5, 1755.5, 1756.5, 1757.5, 1758.5, 1759.5, 1760.5, 1761.5, 1762.5, 1763.5, 1764.5, 1765.5, 1766.5, 1767.5, 1768.5, 1769.5, 1770.5, 1771.5, 1772.5, 1773.5, 1774.5, 1775.5, 1776.5, 1777.5, 1778.5, 1779.5, 1780.5, 1781.5, 1782.5, 1783.5, 1784.5, 1785.5, 1786.5, 1787.5, 1788.5, 1789.5, 1790.5, 1791.5, 1792.5, 1793.5, 1794.5, 1795.5, 1796.5, 1797.5, 1798.5, 1799.5, 1800.5, 1801.5, 1802.5, 1803.5, 1804.5, 1805.5, 1806.5, 1807.5, 1808.5, 1809.5, 1810.5, 1811.5, 1812.5, 1813.5, 1814.5, 1815.5, 1816.5, 1817.5, 1818.5, 1819.5, 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5, 1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5, 1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5, 1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5, 1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5, 1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5, 1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5, 1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5, 1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5, 1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5, 1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5};
   Double_t data1_fy3002[250] = {
   156, 159, 169, 164, 167, 165, 163, 169, 167, 160, 149, 173, 179, 129, 154, 157, 149, 140, 177, 127, 146, 143, 159, 131, 146, 142, 153, 151, 170, 133, 139, 135, 141, 139, 149, 154, 139, 150, 122, 128, 127, 144, 134, 141, 135, 126, 149, 140, 151, 151, 128, 150, 142, 135, 152, 165, 170, 170, 144, 151, 162, 154, 160, 168, 163, 153, 174, 189, 184, 190, 188, 197, 220, 206, 217, 243, 217, 222, 257, 270, 286, 297, 293, 368, 388, 406, 456, 543, 686, 713, 823, 908, 1069, 1393, 1634, 1917, 2291, 2678, 3268, 3787, 4414, 5220, 6043, 6980, 7779, 9016, 9706, 10559, 11332, 11961, 12489, 12879, 12957, 12930, 12680, 12165, 11553, 10906, 9791, 8768, 7735, 6880, 5754, 5139, 4260, 3652, 3114, 2572, 2024, 1675, 1407, 1179, 936, 790, 663, 532, 409, 406, 316, 246, 228, 174, 162, 153, 153, 120, 130, 103, 108, 81, 84, 95, 78, 92, 67, 63, 71, 65, 62, 69, 62, 65, 65, 79, 64, 69, 69, 67, 58, 60, 62, 63, 61, 56, 54, 63, 58, 55, 55, 75, 53, 70, 46, 63, 61, 67, 60, 63, 61, 64, 50, 52, 58, 57, 77, 66, 57, 69, 75, 77, 59, 63, 56, 54, 52, 61, 68, 60, 64, 52, 54, 52, 71, 53, 65, 56, 53, 52, 51, 56, 46, 43, 52, 49, 47, 57, 48, 49, 56, 53, 38, 57, 42, 70, 56, 37, 38, 51, 32, 35, 46, 49, 43, 45, 64, 54, 39, 44, 62, 47};
   Double_t data1_felx3002[250] = {
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5};
   Double_t data1_fely3002[250] = {
   12, 12.11943, 12.50961, 12.31601, 12.43252, 12.35496, 12.27693, 12.50961, 12.43252, 12.15899, 11.71679, 12.66245, 12.88843, 10.86882, 11.91974, 12.03994, 11.71679, 11.34272, 12.81353, 10.78051, 11.59339, 11.46871, 12.11943, 10.95644, 11.59339, 11.42686, 11.87942, 11.79837, 12.54799, 11.0434, 11.30042, 11.1297, 11.38486, 11.30042, 11.71679, 11.91974, 11.30042, 11.75765, 10.55667, 10.82475, 10.78051, 11.51041, 11.08663, 11.38486, 11.1297, 10.7361, 11.71679, 11.34272, 11.79837, 11.79837, 10.82475, 11.75765, 11.42686, 11.1297, 11.83896, 12.35496, 12.54799, 12.54799, 11.51041, 11.79837, 12.23774, 11.91974, 12.15899, 12.47112, 12.27693, 11.87942, 12.70038, 13.25682, 13.07387, 13.29311, 13.22042, 13.54457, 14.34082, 13.86141, 14.2394, 15.09647, 14.2394, 14.40805, 15.53901, 15.93928, 16.41892, 16.74094, 16.62454, 18.68984, 19.20406, 19.65564, 20.86001, 22.80772, 25.69637, 26.20674, 28.19233, 29.63719, 32.19939, 36.82626, 39.92586, 43.28641, 47.367, 51.25181, 56.66861, 61.04064, 65.93982, 71.7513, 77.23834, 83.04789, 87.70006, 94.45394, 98.0203, 102.2582, 105.953, 108.8675, 111.2553, 112.9868, 113.3299, 113.2113, 112.1066, 109.7962, 106.986, 103.933, 98.45075, 93.13893, 87.45027, 82.44727, 75.35677, 71.18856, 64.77059, 59.93385, 55.30547, 50.21735, 44.49167, 40.42982, 37.01333, 33.84021, 30.0982, 27.61139, 25.25364, 22.57054, 19.72993, 19.65564, 17.28342, 15.19235, 14.60794, 12.70038, 12.23774, 11.87942, 11.87942, 10.46586, 10.91271, 9.661201, 9.904326, 8.981384, 9.146873, 9.729612, 8.812788, 9.574201, 8.164873, 7.916129, 8.406258, 8.041463, 7.852713, 8.286444, 7.852713, 8.041463, 8.041463, 8.869343, 7.979042, 8.286444, 8.286444, 8.164873, 7.593751, 7.724317, 7.852713, 7.916129, 7.788779, 7.4609, 7.32564, 7.916129, 7.593751, 7.39358, 7.39358, 8.640903, 7.257065, 8.346566, 6.757581, 7.916129, 7.788779, 8.164873, 7.724317, 7.916129, 7.788779, 7.979042, 7.047337, 7.187836, 7.593751, 7.527619, 8.755868, 8.103403, 7.527619, 8.286444, 8.640903, 8.755868, 7.659312, 7.916129, 7.4609, 7.32564, 7.187836, 7.788779, 8.225883, 7.724317, 7.979042, 7.187836, 7.32564, 7.187836, 8.406258, 7.257065, 8.041463, 7.4609, 7.257065, 7.187836, 7.117933, 7.4609, 6.757581, 6.531834, 7.187836, 6.976026, 6.831172, 7.527619, 6.903979, 6.976026, 7.4609, 7.257065, 6.137163, 7.527619, 6.454831, 8.346566, 7.4609, 6.055143, 6.137163, 7.117933, 5.627135, 5.887675, 6.757581, 6.976026, 6.531834, 6.683179, 7.979042, 7.32564, 6.218102, 6.60794, 7.852713, 6.831172};
   Double_t data1_fehx3002[250] = {
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5};
   Double_t data1_fehy3002[250] = {
   13, 13.11943, 13.50961, 13.31601, 13.43252, 13.35496, 13.27693, 13.50961, 13.43252, 13.15899, 12.71679, 13.66245, 13.88843, 11.86882, 12.91974, 13.03994, 12.71679, 12.34272, 13.81353, 11.78051, 12.59339, 12.46871, 13.11943, 11.95644, 12.59339, 12.42686, 12.87942, 12.79837, 13.54799, 12.0434, 12.30042, 12.1297, 12.38486, 12.30042, 12.71679, 12.91974, 12.30042, 12.75765, 11.55667, 11.82475, 11.78051, 12.51041, 12.08663, 12.38486, 12.1297, 11.7361, 12.71679, 12.34272, 12.79837, 12.79837, 11.82475, 12.75765, 12.42686, 12.1297, 12.83896, 13.35496, 13.54799, 13.54799, 12.51041, 12.79837, 13.23774, 12.91974, 13.15899, 13.47112, 13.27693, 12.87942, 13.70038, 14.25682, 14.07387, 14.29311, 14.22042, 14.54457, 15.34082, 14.86141, 15.2394, 16.09647, 15.2394, 15.40805, 16.53901, 16.93928, 17.41892, 17.74094, 17.62454, 19.68984, 20.20406, 20.65564, 21.86001, 23.80772, 26.69637, 27.20674, 29.19233, 30.63719, 33.19939, 37.82626, 40.92586, 44.28641, 48.367, 52.25181, 57.66861, 62.04064, 66.93982, 72.7513, 78.23834, 84.04789, 88.70006, 95.45394, 99.0203, 103.2582, 106.953, 109.8675, 112.2553, 113.9868, 114.3299, 114.2113, 113.1066, 110.7962, 107.986, 104.933, 99.45075, 94.13893, 88.45027, 83.44727, 76.35677, 72.18856, 65.77059, 60.93385, 56.30547, 51.21735, 45.49167, 41.42982, 38.01333, 34.84021, 31.0982, 28.61139, 26.25364, 23.57054, 20.72993, 20.65564, 18.28342, 16.19235, 15.60794, 13.70038, 13.23774, 12.87942, 12.87942, 11.46586, 11.91271, 10.6612, 10.90433, 10.03706, 10.20155, 10.78102, 9.869531, 10.62644, 9.226102, 8.979274, 9.465736, 9.103628, 8.916365, 9.346779, 8.916365, 9.103628, 9.103628, 9.925725, 9.041691, 9.346779, 9.346779, 9.226102, 8.659564, 8.789023, 8.916365, 8.979274, 8.852952, 8.527879, 8.39385, 8.979274, 8.659564, 8.461166, 8.461166, 9.698771, 8.325916, 9.406468, 7.831489, 8.979274, 8.852952, 9.226102, 8.789023, 8.979274, 8.852952, 9.041691, 8.118225, 8.257346, 8.659564, 8.594007, 9.812979, 9.165094, 8.594007, 9.346779, 9.698771, 9.812979, 8.724565, 8.979274, 8.527879, 8.39385, 8.257346, 8.852952, 9.28666, 8.789023, 9.041691, 8.257346, 8.39385, 8.257346, 9.465736, 8.325916, 9.103628, 8.527879, 8.325916, 8.257346, 8.188122, 8.527879, 7.831489, 7.608278, 8.257346, 8.047634, 7.904289, 8.594007, 7.97633, 8.047634, 8.527879, 8.325916, 7.218484, 8.594007, 7.53218, 9.406468, 8.527879, 7.137555, 7.218484, 8.188122, 6.715753, 6.97241, 7.831489, 8.047634, 7.608278, 7.757905, 9.041691, 8.39385, 7.298372, 7.68351, 8.916365, 7.904289};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(250,data1_fx3002,data1_fy3002,data1_felx3002,data1_fehx3002,data1_fely3002,data1_fehy3002);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_data130023001 = new TH1F("Graph_Graph_data130023001","Histogram of data_plot__m",250,1725,2025);
   Graph_Graph_data130023001->SetMinimum(23.73558);
   Graph_Graph_data130023001->SetMaximum(14375.83);
   Graph_Graph_data130023001->SetDirectory(nullptr);
   Graph_Graph_data130023001->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Graph_Graph_data130023001->SetLineColor(ci);
   Graph_Graph_data130023001->SetLineWidth(2);
   Graph_Graph_data130023001->SetMarkerStyle(20);
   Graph_Graph_data130023001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_data130023001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_data130023001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_data130023001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_data130023001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_data130023001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_data130023001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_data130023001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_data130023001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_data130023001);
   
   grae->Draw("p");
   
   Double_t model1_fx6[265] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1858.5, 1859, 1859.5, 1860, 1860.5, 1861, 1861.5, 1862, 1862.5, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t model1_fy6[265] = {
   0, 183.1039, 183.1039, 182.0798, 181.0614, 180.0487, 179.0417, 178.0405, 177.0448, 176.0549, 175.0705, 174.0917, 173.1185, 172.1508, 171.1886, 170.232, 169.2808, 168.3352, 167.395, 166.4603, 165.531, 164.6072, 163.6889, 162.776, 161.8686, 160.9668, 160.0705, 159.1798, 158.2947, 157.4153, 156.5417, 155.6739, 154.8121, 153.9564, 153.1069, 152.2638, 151.4273, 150.5977, 149.7752, 148.9603, 148.1532, 147.3544, 146.5646, 145.7842, 145.0142, 144.2553, 143.5085, 142.7751, 142.0565, 141.3543, 140.6704, 140.0071, 139.3671, 138.7536, 138.1701, 137.6212, 137.1119, 136.6483, 136.2377, 135.8885, 135.6108, 135.4166, 135.3202, 135.3384, 135.4914, 135.8031, 136.3022, 137.0227, 138.0056, 139.2995, 140.963, 143.0661, 145.6928, 148.9441, 152.9412, 157.83, 163.7859, 171.02, 179.7866, 190.3921, 203.2055, 218.6712, 237.3245, 259.8094, 286.9005, 319.528, 358.807, 406.0722, 462.9161, 531.2329, 613.2663, 711.6605, 829.5118, 970.4186, 1138.522, 1338.532, 1575.724, 1855.896, 2185.261, 2570.255, 3017.228, 3531.994, 4119.209, 4781.565, 5518.799, 6326.562, 7195.239, 8108.864, 9044.373, 9971.439, 10853.2, 11264.21, 11648.09, 11999.41, 12312.87, 12583.45, 12806.59, 12978.27, 13095.21, 13154.93, 13155.9, 13097.56, 12980.38, 12805.86, 12576.46, 12295.57, 11967.36, 11596.7, 11188.98, 10285.55, 9304.597, 8292.166, 7288.956, 6327.855, 5432.898, 4619.431, 3895.129, 3261.482, 2715.406, 2250.768, 1859.667, 1533.438, 1263.373, 1041.197, 859.3483, 711.1172, 590.6773, 493.0579, 414.0749, 350.2454, 298.6947, 257.067, 223.4425, 196.2633, 174.2701, 156.4471, 141.977, 130.2028, 120.5973, 112.7373, 106.2833, 100.9628, 96.55746, 92.89162, 89.82428, 87.24201, 85.0535, 83.18515, 81.5776, 80.18287, 78.96214, 77.88398, 76.92288, 76.05811, 75.27282, 74.55326, 73.88821, 73.26851, 72.68664, 72.13645, 71.61288, 71.11177, 70.62969, 70.1638, 69.71177, 69.27166, 68.84185, 68.42102, 68.00805, 67.602, 67.20212, 66.80774, 66.41831, 66.0334, 65.6526, 65.2756, 64.90211, 64.53191, 64.16479, 63.80059, 63.43917, 63.08039, 62.72415, 62.37037, 62.01896, 61.66984, 61.32297, 60.97829, 60.63574, 60.2953, 59.95691, 59.62056, 59.2862, 58.95382, 58.62338, 58.29487, 57.96826, 57.64353, 57.32067, 56.99966, 56.68048, 56.36312, 56.04757, 55.7338, 55.42181, 55.11159, 54.80312, 54.49639, 54.19139, 53.8881, 53.58652, 53.28664, 52.98844, 52.69192, 52.39706, 52.10386, 51.8123, 51.52238, 51.23408, 50.9474, 50.66233, 50.37885, 50.09696, 49.81665, 49.53791, 49.26073, 48.98511, 48.71102, 48.43847, 48.16745, 47.89795, 47.62995, 47.36345, 47.09845, 46.83493, 46.57288, 46.3123, 46.05318, 45.7955, 45.53927, 45.28448, 45.03111, 45.03111, 45.03111, 0};
   graph = new TGraph(265,model1_fx6,model1_fy6);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_model163 = new TH1F("Graph_Graph_model163","Projection of Dst+ invariant mass model",265,1723.799,2026.201);
   Graph_Graph_model163->SetMinimum(0);
   Graph_Graph_model163->SetMaximum(14471.49);
   Graph_Graph_model163->SetDirectory(nullptr);
   Graph_Graph_model163->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Graph_Graph_model163->SetLineColor(ci);
   Graph_Graph_model163->SetLineWidth(2);
   Graph_Graph_model163->SetMarkerStyle(20);
   Graph_Graph_model163->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model163->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_model163->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_model163->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model163->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_model163->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_model163->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model163->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_model163->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model163);
   
   graph->Draw("l");
   
   TH1D *frame_55f8599be5a0__4__2 = new TH1D("frame_55f8599be5a0__4__2"," ",250,1750,2000);
   frame_55f8599be5a0__4__2->SetBinContent(1,13813.69);
   frame_55f8599be5a0__4__2->SetMaximum(13813.69);
   frame_55f8599be5a0__4__2->SetEntries(2);
   frame_55f8599be5a0__4__2->SetDirectory(nullptr);
   frame_55f8599be5a0__4__2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   frame_55f8599be5a0__4__2->SetLineColor(ci);
   frame_55f8599be5a0__4__2->SetLineWidth(2);
   frame_55f8599be5a0__4__2->SetMarkerStyle(20);
   frame_55f8599be5a0__4__2->GetXaxis()->SetTitle("#font[132]{m(K^{#minus}#pi^{#plus})} (#font[132]{MeV/c^{2}})");
   frame_55f8599be5a0__4__2->GetXaxis()->SetNdivisions(505);
   frame_55f8599be5a0__4__2->GetXaxis()->SetLabelFont(132);
   frame_55f8599be5a0__4__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55f8599be5a0__4__2->GetXaxis()->SetLabelSize(0.06);
   frame_55f8599be5a0__4__2->GetXaxis()->SetTitleSize(0.072);
   frame_55f8599be5a0__4__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55f8599be5a0__4__2->GetXaxis()->SetTitleFont(132);
   frame_55f8599be5a0__4__2->GetYaxis()->SetTitle("Candidates / ( 1 #font[132]{MeV/c^{2}} )");
   frame_55f8599be5a0__4__2->GetYaxis()->SetLabelFont(132);
   frame_55f8599be5a0__4__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55f8599be5a0__4__2->GetYaxis()->SetLabelSize(0.06);
   frame_55f8599be5a0__4__2->GetYaxis()->SetTitleSize(0.072);
   frame_55f8599be5a0__4__2->GetYaxis()->SetTitleOffset(0.95);
   frame_55f8599be5a0__4__2->GetYaxis()->SetTitleFont(132);
   frame_55f8599be5a0__4__2->GetZaxis()->SetLabelFont(132);
   frame_55f8599be5a0__4__2->GetZaxis()->SetLabelSize(0.06);
   frame_55f8599be5a0__4__2->GetZaxis()->SetTitleSize(0.072);
   frame_55f8599be5a0__4__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55f8599be5a0__4__2->GetZaxis()->SetTitleFont(132);
   frame_55f8599be5a0__4__2->Draw("AXISSAME");
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.145,0.65,0.36,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillStyle(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(50);
   TText *pt_LaTex = pt->AddText("LHCb");
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dz#to#Km#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Up");
   pt->Draw();
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   
   c1->Print("Paper_D0_updated.pdf");
   c1->Print("Paper_D0_updated.tex");
}


==> figs/Fig14b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_D0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 10:04:38 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(1706.79,-2784.818,2015.432,14620.3);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_55cd41972ac0__3__1 = new TH1D("frame_55cd41972ac0__3__1"," ",250,1750,2000);
   frame_55cd41972ac0__3__1->SetBinContent(1,13575.99);
   frame_55cd41972ac0__3__1->SetMaximum(13575.99);
   frame_55cd41972ac0__3__1->SetEntries(2);
   frame_55cd41972ac0__3__1->SetDirectory(nullptr);
   frame_55cd41972ac0__3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   frame_55cd41972ac0__3__1->SetLineWidth(2);
   frame_55cd41972ac0__3__1->SetMarkerStyle(20);
   frame_55cd41972ac0__3__1->GetXaxis()->SetTitle("m(#Km#pip)~[MeV/c^{2}]");
   frame_55cd41972ac0__3__1->GetXaxis()->SetNdivisions(505);
   frame_55cd41972ac0__3__1->GetXaxis()->SetLabelFont(132);
   frame_55cd41972ac0__3__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55cd41972ac0__3__1->GetXaxis()->SetLabelSize(0.06);
   frame_55cd41972ac0__3__1->GetXaxis()->SetTitleSize(0.072);
   frame_55cd41972ac0__3__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55cd41972ac0__3__1->GetXaxis()->SetTitleFont(132);
   frame_55cd41972ac0__3__1->GetYaxis()->SetTitle("Candidates / MeV/c^2");
   frame_55cd41972ac0__3__1->GetYaxis()->SetNdivisions(3000510);
   frame_55cd41972ac0__3__1->GetYaxis()->SetLabelFont(132);
   frame_55cd41972ac0__3__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55cd41972ac0__3__1->GetYaxis()->SetLabelSize(0.06);
   frame_55cd41972ac0__3__1->GetYaxis()->SetTitleSize(0.072);
   frame_55cd41972ac0__3__1->GetYaxis()->SetTitleOffset(1.15);
   frame_55cd41972ac0__3__1->GetYaxis()->SetTitleFont(132);
   frame_55cd41972ac0__3__1->GetZaxis()->SetLabelFont(132);
   frame_55cd41972ac0__3__1->GetZaxis()->SetLabelSize(0.06);
   frame_55cd41972ac0__3__1->GetZaxis()->SetTitleSize(0.072);
   frame_55cd41972ac0__3__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55cd41972ac0__3__1->GetZaxis()->SetTitleFont(132);
   frame_55cd41972ac0__3__1->Draw("FUNC");
   
   Double_t Background1_fx4[256] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t Background1_fy4[256] = {
   0, 188.9576, 188.9576, 187.7622, 186.5743, 185.394, 184.2211, 183.0556, 181.8976, 180.7468, 179.6033, 178.4671, 177.338, 176.2161, 175.1013, 173.9935, 172.8928, 171.799, 170.7121, 169.6321, 168.559, 167.4926, 166.433, 165.38, 164.3338, 163.2941, 162.2611, 161.2345, 160.2145, 159.2009, 158.1937, 157.1929, 156.1985, 155.2103, 154.2284, 153.2527, 152.2831, 151.3197, 150.3624, 149.4111, 148.4659, 147.5267, 146.5933, 145.6659, 144.7444, 143.8287, 142.9188, 142.0146, 141.1161, 140.2234, 139.3363, 138.4548, 137.5789, 136.7085, 135.8436, 134.9842, 134.1302, 133.2817, 132.4385, 131.6006, 130.7681, 129.9408, 129.1187, 128.3018, 127.4902, 126.6836, 125.8821, 125.0858, 124.2944, 123.5081, 122.7267, 121.9503, 121.1788, 120.4122, 119.6504, 118.8934, 118.1413, 117.3939, 116.6512, 115.9132, 115.1799, 114.4512, 113.7271, 113.0076, 112.2927, 111.5823, 110.8764, 110.1749, 109.4779, 108.7853, 108.0971, 107.4132, 106.7337, 106.0585, 105.3875, 104.7208, 104.0583, 103.3999, 102.7458, 102.0958, 101.4499, 100.8081, 100.1703, 99.53659, 98.90688, 98.28116, 97.65939, 97.04156, 96.42763, 95.81759, 95.21141, 94.60906, 94.01053, 93.41578, 92.82479, 92.23754, 91.65401, 91.07417, 90.49799, 89.92547, 89.35656, 88.79126, 88.22953, 87.67135, 87.1167, 86.56557, 86.01792, 85.47373, 84.93299, 84.39567, 83.86175, 83.3312, 82.80402, 82.28016, 81.75963, 81.24238, 80.72841, 80.21769, 79.7102, 79.20592, 78.70483, 78.20691, 77.71214, 77.2205, 76.73197, 76.24653, 75.76417, 75.28485, 74.80857, 74.3353, 73.86502, 73.39772, 72.93338, 72.47197, 72.01348, 71.5579, 71.10519, 70.65535, 70.20836, 69.76419, 69.32283, 68.88427, 68.44848, 68.01544, 67.58515, 67.15758, 66.73271, 66.31053, 65.89103, 65.47417, 65.05996, 64.64836, 64.23937, 63.83296, 63.42913, 63.02785, 62.62911, 62.23289, 61.83918, 61.44796, 61.05922, 60.67293, 60.28909, 59.90768, 59.52867, 59.15207, 58.77785, 58.406, 58.0365, 57.66934, 57.3045, 56.94196, 56.58172, 56.22377, 55.86807, 55.51463, 55.16342, 54.81443, 54.46765, 54.12307, 53.78066, 53.44042, 53.10234, 52.76639, 52.43257, 52.10086, 51.77125, 51.44372, 51.11827, 50.79487, 50.47352, 50.15421, 49.83691, 49.52162, 49.20833, 48.89702, 48.58767, 48.28029, 47.97485, 47.67134, 47.36975, 47.07007, 46.77228, 46.47638, 46.18235, 45.89019, 45.59987, 45.31138, 45.02472, 44.73988, 44.45684, 44.17558, 43.89611, 43.61841, 43.34246, 43.06825, 42.79579, 42.52504, 42.25601, 41.98868, 41.72305, 41.45909, 41.1968, 40.93617, 40.67719, 40.41985, 40.16414, 39.91005, 39.65756, 39.40667, 39.15737, 38.90964, 38.66348, 38.66348, 38.66348, 0};
   TGraph *graph = new TGraph(256,Background1_fx4,Background1_fy4);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillColor(3);
   graph->SetFillStyle(3003);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   graph->SetMarkerColor(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Background141 = new TH1F("Graph_Graph_Background141","Projection of Dst+ invariant mass model",256,1723.799,2026.201);
   Graph_Graph_Background141->SetMinimum(0);
   Graph_Graph_Background141->SetMaximum(207.8534);
   Graph_Graph_Background141->SetDirectory(nullptr);
   Graph_Graph_Background141->SetStats(0);

   Graph_Graph_Background141->SetLineWidth(2);
   Graph_Graph_Background141->SetMarkerStyle(20);
   Graph_Graph_Background141->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Background141->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Background141->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Background141->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Background141->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Background141->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Background141->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Background141->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Background141->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Background141);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx5[265] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1858.5, 1859, 1859.5, 1860, 1860.5, 1861, 1861.5, 1862, 1862.5, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t sig1_fy5[265] = {
   0, 0.002193645, 0.002193645, 0.002437434, 0.002709848, 0.003014431, 0.003355189, 0.003736653, 0.004163953, 0.004642898, 0.005180073, 0.005782947, 0.006459997, 0.007220852, 0.00807646, 0.00903927, 0.01012346, 0.01134518, 0.01272283, 0.01427744, 0.01603299, 0.0180169, 0.02026052, 0.02279976, 0.02567574, 0.02893561, 0.03263347, 0.03683148, 0.04160106, 0.0470244, 0.05319614, 0.06022536, 0.06823788, 0.07737899, 0.08781661, 0.09974495, 0.1133889, 0.1290092, 0.1469081, 0.1674368, 0.1910035, 0.218083, 0.2492284, 0.2850846, 0.3264042, 0.3740664, 0.4290994, 0.492707, 0.5663002, 0.651534, 0.7503527, 0.865042, 0.9982923, 1.153274, 1.333727, 1.544068, 1.789518, 2.076258, 2.411611, 2.804263, 3.264531, 3.804678, 4.439301, 5.185791, 6.06489, 7.101366, 8.324823, 9.77068, 11.48136, 13.50771, 15.91077, 18.76381, 22.15492, 26.19004, 30.99672, 36.72855, 43.57061, 51.74599, 61.52369, 73.22809, 87.25027, 104.0617, 124.2302, 148.4394, 177.5114, 212.433, 254.3865, 304.7852, 365.3129, 437.9681, 525.1118, 629.5167, 754.4166, 903.5491, 1081.189, 1292.159, 1541.809, 1835.945, 2180.689, 2582.246, 3046.546, 3578.747, 4182.566, 4859.438, 5607.531, 6420.657, 7287.204, 8189.252, 9102.09, 9994.398, 10829.32, 11212.74, 11566.6, 11885.86, 12165.69, 12401.64, 12589.72, 12726.59, 12809.61, 12836.98, 12807.81, 12722.1, 12580.85, 12385.95, 12140.17, 11847.07, 11510.9, 11136.47, 10728.99, 9836.972, 8879.476, 7898.969, 6932.518, 6009.775, 5152.202, 4373.349, 3679.823, 3072.654, 2548.752, 2102.273, 1725.774, 1411.113, 1150.106, 934.9619, 758.5437, 614.4964, 497.2847, 402.1692, 325.1468, 262.8737, 212.5809, 171.992, 139.2459, 112.8286, 91.51235, 74.30467, 60.40497, 49.16844, 40.07637, 32.71176, 26.73955, 21.8905, 17.94824, 14.73881, 12.12231, 9.986084, 8.239394, 6.809052, 5.635977, 4.672415, 3.87972, 3.226581, 2.687593, 2.242116, 1.873355, 1.56763, 1.313778, 1.102675, 0.926859, 0.7802115, 0.6577121, 0.5552343, 0.4693812, 0.3973525, 0.3368363, 0.2859213, 0.2430247, 0.2068344, 0.1762606, 0.1503973, 0.1284899, 0.1099092, 0.09412998, 0.08071283, 0.06928996, 0.05955301, 0.05124309, 0.04414259, 0.03806835, 0.032866, 0.02840529, 0.02457618, 0.02128558, 0.01845466, 0.01601656, 0.01391455, 0.01210038, 0.01053302, 0.009177501, 0.008004018, 0.006987112, 0.006105028, 0.005339153, 0.004673542, 0.004094526, 0.003590373, 0.003151002, 0.002767744, 0.002433134, 0.002140742, 0.001885019, 0.001661176, 0.001465074, 0.001293131, 0.001142248, 0.001009737, 0.0008932696, 0.0007908216, 0.0007006353, 0.0006211823, 0.0005511321, 0.0004893255, 0.0004347521, 0.0003865302, 0.0003438899, 0.0003061582, 0.0002727466, 0.0002431399, 0.0002168868, 0.0001935916, 0.0001729072, 0.0001545288, 0.0001381888, 0.0001236515, 0.0001107099, 9.918161e-05, 8.890579e-05, 7.974076e-05, 7.156146e-05, 6.425748e-05, 5.773127e-05, 5.189656e-05, 4.667705e-05, 4.20052e-05, 3.782115e-05, 3.407188e-05, 3.071032e-05, 2.769473e-05, 2.498803e-05, 2.255728e-05, 2.037317e-05, 1.840965e-05, 1.840965e-05, 1.840965e-05, 0};
   graph = new TGraph(265,sig1_fx5,sig1_fy5);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetLineWidth(3);
   graph->SetMarkerColor(2);
   graph->SetMarkerStyle(20);
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph_sig152 = new TH1F("Graph_Graph_sig152","Projection of Dst+ invariant mass model",265,1723.799,2026.201);
   Graph_Graph_sig152->SetMinimum(0);
   Graph_Graph_sig152->SetMaximum(14120.68);
   Graph_Graph_sig152->SetDirectory(nullptr);
   Graph_Graph_sig152->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Graph_Graph_sig152->SetLineColor(ci);
   Graph_Graph_sig152->SetLineWidth(2);
   Graph_Graph_sig152->SetMarkerStyle(20);
   Graph_Graph_sig152->GetXaxis()->SetNdivisions(505);
   Graph_Graph_sig152->GetXaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig152->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig152->GetXaxis()->SetTitleFont(132);
   Graph_Graph_sig152->GetYaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig152->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig152->GetYaxis()->SetTitleFont(132);
   Graph_Graph_sig152->GetZaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_sig152->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_sig152);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3002[250] = {
   1750.5, 1751.5, 1752.5, 1753.5, 1754.5, 1755.5, 1756.5, 1757.5, 1758.5, 1759.5, 1760.5, 1761.5, 1762.5, 1763.5, 1764.5, 1765.5, 1766.5, 1767.5, 1768.5, 1769.5, 1770.5, 1771.5, 1772.5, 1773.5, 1774.5, 1775.5, 1776.5, 1777.5, 1778.5, 1779.5, 1780.5, 1781.5, 1782.5, 1783.5, 1784.5, 1785.5, 1786.5, 1787.5, 1788.5, 1789.5, 1790.5, 1791.5, 1792.5, 1793.5, 1794.5, 1795.5, 1796.5, 1797.5, 1798.5, 1799.5, 1800.5, 1801.5, 1802.5, 1803.5, 1804.5, 1805.5, 1806.5, 1807.5, 1808.5, 1809.5, 1810.5, 1811.5, 1812.5, 1813.5, 1814.5, 1815.5, 1816.5, 1817.5, 1818.5, 1819.5, 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5, 1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5, 1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5, 1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5, 1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5, 1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5, 1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5, 1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5, 1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5, 1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5, 1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5};
   Double_t data1_fy3002[250] = {
   148, 155, 165, 174, 163, 183, 144, 160, 158, 138, 159, 158, 141, 140, 153, 149, 161, 141, 160, 160, 189, 163, 166, 138, 150, 161, 150, 157, 144, 148, 146, 154, 139, 151, 159, 167, 136, 144, 142, 148, 158, 135, 155, 122, 139, 138, 133, 179, 146, 142, 153, 165, 120, 157, 156, 157, 134, 133, 145, 170, 168, 142, 146, 176, 169, 171, 167, 157, 175, 168, 193, 173, 201, 218, 181, 219, 236, 214, 245, 271, 267, 275, 363, 327, 382, 440, 486, 526, 638, 762, 889, 995, 1206, 1422, 1740, 1997, 2430, 2830, 3328, 3997, 4698, 5374, 6272, 7140, 8020, 9102, 9614, 10477, 11332, 12129, 12558, 12673, 12778, 12773, 12373, 11849, 11080, 10042, 9421, 8610, 7601, 6602, 5794, 4971, 4162, 3508, 2958, 2369, 2040, 1726, 1308, 1066, 903, 743, 632, 493, 393, 377, 325, 276, 211, 184, 182, 166, 132, 124, 99, 117, 105, 108, 100, 94, 74, 84, 60, 92, 72, 71, 73, 54, 68, 50, 48, 60, 67, 62, 61, 56, 65, 59, 49, 61, 46, 60, 66, 48, 59, 55, 50, 61, 65, 75, 45, 58, 41, 38, 52, 62, 65, 61, 56, 57, 44, 60, 45, 53, 41, 40, 50, 58, 42, 62, 51, 49, 50, 43, 50, 47, 55, 49, 47, 42, 46, 43, 51, 45, 30, 45, 33, 32, 46, 44, 49, 42, 44, 46, 49, 58, 42, 37, 36, 53, 42, 33, 52, 44, 46, 35, 49, 39, 47, 40, 55, 51, 43, 40, 36, 38, 39, 47};
   Double_t data1_felx3002[250] = {
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5};
   Double_t data1_fely3002[250] = {
   11.6758, 11.95994, 12.35496, 12.70038, 12.27693, 13.03699, 11.51041, 12.15899, 12.07975, 11.25798, 12.11943, 12.07975, 11.38486, 11.34272, 11.87942, 11.71679, 12.19843, 11.38486, 12.15899, 12.15899, 13.25682, 12.27693, 12.3938, 11.25798, 11.75765, 12.19843, 11.75765, 12.03994, 11.51041, 11.6758, 11.59339, 11.91974, 11.30042, 11.79837, 12.11943, 12.43252, 11.17262, 11.51041, 11.42686, 11.6758, 12.07975, 11.1297, 11.95994, 10.55667, 11.30042, 11.25798, 11.0434, 12.88843, 11.59339, 11.42686, 11.87942, 12.35496, 10.46586, 12.03994, 12, 12.03994, 11.08663, 11.0434, 11.55197, 12.54799, 12.47112, 11.42686, 11.59339, 12.77592, 12.50961, 12.58625, 12.43252, 12.03994, 12.7382, 12.47112, 13.40144, 12.66245, 13.68626, 14.27329, 12.96291, 14.30709, 14.87043, 14.13728, 15.16046, 15.96967, 15.84778, 16.09066, 18.55912, 17.59005, 19.05121, 20.48214, 21.55108, 22.44014, 24.76361, 27.10888, 29.3203, 31.04758, 34.23111, 37.21273, 41.2163, 44.1906, 48.79757, 52.70009, 57.19099, 62.72381, 68.04378, 72.80928, 78.69754, 84, 89.05585, 94.90571, 97.55228, 101.8584, 105.953, 109.6329, 111.5636, 112.0755, 112.5409, 112.5188, 110.7351, 108.3543, 104.7628, 99.71103, 96.56312, 92.29143, 86.68515, 80.75423, 75.61997, 70.00709, 64.0155, 58.73048, 53.8898, 48.17494, 44.66913, 41.04816, 35.66974, 32.15348, 29.55412, 26.76261, 24.64458, 21.70923, 19.33053, 18.92292, 17.53469, 16.12077, 14.03444, 13.07387, 13, 12.3938, 11, 10.64675, 9.933044, 10.3282, 9.759142, 9.904326, 9.983255, 9.678086, 8.582844, 9.146873, 7.724317, 9.574201, 8.465529, 8.406258, 8.524388, 7.32564, 8.225883, 7.047337, 6.903979, 7.724317, 8.164873, 7.852713, 7.788779, 7.4609, 8.041463, 7.659312, 6.976026, 7.788779, 6.757581, 7.724317, 8.103403, 6.903979, 7.659312, 7.39358, 7.047337, 7.788779, 8.041463, 8.640903, 6.683179, 7.593751, 6.376898, 6.137163, 7.187836, 7.852713, 8.041463, 7.788779, 7.4609, 7.527619, 6.60794, 7.724317, 6.683179, 7.257065, 6.376898, 6.298, 7.047337, 7.593751, 6.454831, 7.852713, 7.117933, 6.976026, 7.047337, 6.531834, 7.047337, 6.831172, 7.39358, 6.976026, 6.831172, 6.454831, 6.757581, 6.531834, 7.117933, 6.683179, 5.446522, 6.683179, 5.715302, 5.627135, 6.757581, 6.60794, 6.976026, 6.454831, 6.60794, 6.757581, 6.976026, 7.593751, 6.454831, 6.055143, 5.971996, 7.257065, 6.454831, 5.715302, 7.187836, 6.60794, 6.757581, 5.887675, 6.976026, 6.218102, 6.831172, 6.298, 7.39358, 7.117933, 6.531834, 6.298, 5.971996, 6.137163, 6.218102, 6.831172};
   Double_t data1_fehx3002[250] = {
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5};
   Double_t data1_fehy3002[250] = {
   12.6758, 12.95994, 13.35496, 13.70038, 13.27693, 14.03699, 12.51041, 13.15899, 13.07975, 12.25798, 13.11943, 13.07975, 12.38486, 12.34272, 12.87942, 12.71679, 13.19843, 12.38486, 13.15899, 13.15899, 14.25682, 13.27693, 13.3938, 12.25798, 12.75765, 13.19843, 12.75765, 13.03994, 12.51041, 12.6758, 12.59339, 12.91974, 12.30042, 12.79837, 13.11943, 13.43252, 12.17262, 12.51041, 12.42686, 12.6758, 13.07975, 12.1297, 12.95994, 11.55667, 12.30042, 12.25798, 12.0434, 13.88843, 12.59339, 12.42686, 12.87942, 13.35496, 11.46586, 13.03994, 13, 13.03994, 12.08663, 12.0434, 12.55197, 13.54799, 13.47112, 12.42686, 12.59339, 13.77592, 13.50961, 13.58625, 13.43252, 13.03994, 13.7382, 13.47112, 14.40144, 13.66245, 14.68626, 15.27329, 13.96291, 15.30709, 15.87043, 15.13728, 16.16046, 16.96967, 16.84778, 17.09066, 19.55912, 18.59005, 20.05121, 21.48214, 22.55108, 23.44014, 25.76361, 28.10888, 30.3203, 32.04758, 35.23111, 38.21273, 42.2163, 45.1906, 49.79757, 53.70009, 58.19099, 63.72381, 69.04378, 73.80928, 79.69754, 85, 90.05585, 95.90571, 98.55228, 102.8584, 106.953, 110.6329, 112.5636, 113.0755, 113.5409, 113.5188, 111.7351, 109.3543, 105.7628, 100.711, 97.56312, 93.29143, 87.68515, 81.75423, 76.61997, 71.00709, 65.0155, 59.73048, 54.8898, 49.17494, 45.66913, 42.04816, 36.66974, 33.15348, 30.55412, 27.76261, 25.64458, 22.70923, 20.33053, 19.92292, 18.53469, 17.12077, 15.03444, 14.07387, 14, 13.3938, 12, 11.64675, 10.9834, 11.3282, 10.75914, 10.90433, 11.03336, 10.72977, 9.641101, 10.20155, 8.789023, 10.62644, 9.524592, 9.465736, 9.583044, 8.39385, 9.28666, 8.118225, 7.97633, 8.789023, 9.226102, 8.916365, 8.852952, 8.527879, 9.103628, 8.724565, 8.047634, 8.852952, 7.831489, 8.789023, 9.165094, 7.97633, 8.724565, 8.461166, 8.118225, 8.852952, 9.103628, 9.698771, 7.757905, 8.659564, 7.455185, 7.218484, 8.257346, 8.916365, 9.103628, 8.852952, 8.527879, 8.594007, 7.68351, 8.789023, 7.757905, 8.325916, 7.455185, 7.377261, 8.118225, 8.659564, 7.53218, 8.916365, 8.188122, 8.047634, 8.118225, 7.608278, 8.118225, 7.904289, 8.461166, 8.047634, 7.904289, 7.53218, 7.831489, 7.608278, 8.188122, 7.757905, 6.538046, 7.757905, 6.802567, 6.715753, 7.831489, 7.68351, 8.047634, 7.53218, 7.68351, 7.831489, 8.047634, 8.659564, 7.53218, 7.137555, 7.055545, 8.325916, 7.53218, 6.802567, 8.257346, 7.68351, 7.831489, 6.97241, 8.047634, 7.298372, 7.904289, 7.377261, 8.461166, 8.188122, 7.608278, 7.377261, 7.055545, 7.218484, 7.298372, 7.904289};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(250,data1_fx3002,data1_fy3002,data1_felx3002,data1_fehx3002,data1_fely3002,data1_fehy3002);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_data130023001 = new TH1F("Graph_Graph_data130023001","Histogram of data_plot__m",250,1725,2025);
   Graph_Graph_data130023001->SetMinimum(22.09813);
   Graph_Graph_data130023001->SetMaximum(14178.24);
   Graph_Graph_data130023001->SetDirectory(nullptr);
   Graph_Graph_data130023001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_data130023001->SetLineColor(ci);
   Graph_Graph_data130023001->SetLineWidth(2);
   Graph_Graph_data130023001->SetMarkerStyle(20);
   Graph_Graph_data130023001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_data130023001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_data130023001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_data130023001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_data130023001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_data130023001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_data130023001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_data130023001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_data130023001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_data130023001);
   
   grae->Draw("p");
   
   Double_t model1_fx6[265] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1858.5, 1859, 1859.5, 1860, 1860.5, 1861, 1861.5, 1862, 1862.5, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t model1_fy6[265] = {
   0, 188.9598, 188.9598, 187.7646, 186.577, 185.397, 184.2245, 183.0594, 181.9017, 180.7514, 179.6085, 178.4729, 177.3445, 176.2233, 175.1094, 174.0026, 172.9029, 171.8103, 170.7248, 169.6464, 168.575, 167.5106, 166.4532, 165.4028, 164.3594, 163.3231, 162.2937, 161.2714, 160.2561, 159.2479, 158.2469, 157.2532, 156.2667, 155.2877, 154.3162, 153.3524, 152.3965, 151.4487, 150.5093, 149.5786, 148.6569, 147.7447, 146.8426, 145.951, 145.0708, 144.2027, 143.3479, 142.5073, 141.6824, 140.8749, 140.0866, 139.3198, 138.5772, 137.8618, 137.1773, 136.5283, 135.9198, 135.3579, 134.8501, 134.4049, 134.0326, 133.7454, 133.558, 133.4876, 133.555, 133.785, 134.207, 134.8564, 135.7758, 137.0158, 138.6375, 140.7141, 143.3337, 146.6022, 150.6471, 155.622, 161.7119, 169.1398, 178.1749, 189.1413, 202.4301, 218.5129, 237.9573, 261.4471, 289.8041, 324.0153, 365.2629, 414.9601, 474.7908, 546.7534, 633.2089, 736.93, 861.1503, 1009.608, 1186.576, 1396.88, 1645.867, 1939.345, 2283.435, 2684.341, 3147.996, 3679.555, 4282.736, 4958.975, 5706.438, 6518.938, 7384.864, 8286.294, 9198.518, 10090.22, 10924.53, 11307.64, 11661.21, 11980.17, 12259.7, 12495.35, 12683.14, 12819.71, 12902.43, 12929.51, 12900.04, 12814.05, 12672.5, 12477.31, 12231.24, 11937.86, 11601.4, 11226.68, 10818.91, 9926.328, 8968.267, 7987.198, 7020.19, 6096.891, 5238.768, 4459.367, 3765.297, 3157.587, 2633.148, 2186.135, 1809.105, 1493.917, 1232.386, 1016.722, 839.7861, 695.2248, 577.5024, 481.8794, 404.3527, 341.5785, 290.7878, 249.7041, 216.4664, 189.5606, 167.7589, 150.0688, 135.6898, 123.977, 114.4117, 106.5768, 100.1373, 94.82388, 90.42021, 86.7523, 83.68021, 81.09128, 78.89475, 77.01741, 75.40017, 73.99525, 72.76399, 71.67506, 70.70304, 69.82727, 69.03093, 68.30034, 67.62431, 66.9937, 66.40103, 65.84017, 65.30607, 64.7946, 64.30234, 63.82648, 63.36469, 62.91503, 62.47592, 62.04602, 61.62422, 61.20961, 60.80142, 60.399, 60.00181, 59.60939, 59.22136, 58.8374, 58.45724, 58.08064, 57.7074, 57.33736, 56.97037, 56.6063, 56.24505, 55.88653, 55.53064, 55.17733, 54.82653, 54.47819, 54.13225, 53.78867, 53.44741, 53.10844, 52.77173, 52.43724, 52.10495, 51.77484, 51.44687, 51.12103, 50.79731, 50.47566, 50.15609, 49.83857, 49.52309, 49.20962, 48.89816, 48.58868, 48.28118, 47.97564, 47.67204, 47.37037, 47.07062, 46.77277, 46.47682, 46.18274, 45.89053, 45.60017, 45.31165, 45.02497, 44.74009, 44.45703, 44.17576, 43.89626, 43.61854, 43.34258, 43.06837, 42.79589, 42.52513, 42.25609, 41.98876, 41.72311, 41.45915, 41.19685, 40.93622, 40.67724, 40.41989, 40.16418, 39.91008, 39.65759, 39.40669, 39.15739, 38.90966, 38.6635, 38.6635, 38.6635, 0};
   graph = new TGraph(265,model1_fx6,model1_fy6);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_model163 = new TH1F("Graph_Graph_model163","Projection of Dst+ invariant mass model",265,1723.799,2026.201);
   Graph_Graph_model163->SetMinimum(0);
   Graph_Graph_model163->SetMaximum(14222.47);
   Graph_Graph_model163->SetDirectory(nullptr);
   Graph_Graph_model163->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model163->SetLineColor(ci);
   Graph_Graph_model163->SetLineWidth(2);
   Graph_Graph_model163->SetMarkerStyle(20);
   Graph_Graph_model163->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model163->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_model163->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_model163->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model163->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_model163->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_model163->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model163->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_model163->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model163);
   
   graph->Draw("l");
   
   TH1D *frame_55cd41972ac0__4__2 = new TH1D("frame_55cd41972ac0__4__2"," ",250,1750,2000);
   frame_55cd41972ac0__4__2->SetBinContent(1,13575.99);
   frame_55cd41972ac0__4__2->SetMaximum(13575.99);
   frame_55cd41972ac0__4__2->SetEntries(2);
   frame_55cd41972ac0__4__2->SetDirectory(nullptr);
   frame_55cd41972ac0__4__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_55cd41972ac0__4__2->SetLineColor(ci);
   frame_55cd41972ac0__4__2->SetLineWidth(2);
   frame_55cd41972ac0__4__2->SetMarkerStyle(20);
   frame_55cd41972ac0__4__2->GetXaxis()->SetTitle("#font[132]{m(K^{#minus}#pi^{#plus})} (#font[132]{MeV/c^{2}})");
   frame_55cd41972ac0__4__2->GetXaxis()->SetNdivisions(505);
   frame_55cd41972ac0__4__2->GetXaxis()->SetLabelFont(132);
   frame_55cd41972ac0__4__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55cd41972ac0__4__2->GetXaxis()->SetLabelSize(0.06);
   frame_55cd41972ac0__4__2->GetXaxis()->SetTitleSize(0.072);
   frame_55cd41972ac0__4__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55cd41972ac0__4__2->GetXaxis()->SetTitleFont(132);
   frame_55cd41972ac0__4__2->GetYaxis()->SetTitle("Candidates / ( 1 #font[132]{MeV/c^{2}} )");
   frame_55cd41972ac0__4__2->GetYaxis()->SetLabelFont(132);
   frame_55cd41972ac0__4__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55cd41972ac0__4__2->GetYaxis()->SetLabelSize(0.06);
   frame_55cd41972ac0__4__2->GetYaxis()->SetTitleSize(0.072);
   frame_55cd41972ac0__4__2->GetYaxis()->SetTitleOffset(0.95);
   frame_55cd41972ac0__4__2->GetYaxis()->SetTitleFont(132);
   frame_55cd41972ac0__4__2->GetZaxis()->SetLabelFont(132);
   frame_55cd41972ac0__4__2->GetZaxis()->SetLabelSize(0.06);
   frame_55cd41972ac0__4__2->GetZaxis()->SetTitleSize(0.072);
   frame_55cd41972ac0__4__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55cd41972ac0__4__2->GetZaxis()->SetTitleFont(132);
   frame_55cd41972ac0__4__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.145,0.65,0.36,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillStyle(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(50);
   TText *pt_LaTex = pt->AddText("LHCb");
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dz#to#Km#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Down");
   pt->Draw();
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();

   grae->Draw("p");

   c1->Modified();
   c1->SetSelected(c1);
   
   c1->Print("Paper_D0_updated.pdf");
   c1->Print("Paper_D0_updated.tex");
}


==> figs/Fig15a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_Dst()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 10:10:56 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(136.5432,-6167.153,161.2346,32377.56);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_563bc2b50b00__1 = new TH1D("frame_563bc2b50b00__1"," ",80,140,160);
   frame_563bc2b50b00__1->SetBinContent(1,30064.87);
   frame_563bc2b50b00__1->SetMaximum(30064.87);
   frame_563bc2b50b00__1->SetEntries(1);
   frame_563bc2b50b00__1->SetDirectory(0);
   frame_563bc2b50b00__1->SetStats(0);
   frame_563bc2b50b00__1->SetLineWidth(2);
   frame_563bc2b50b00__1->SetMarkerStyle(20);
   frame_563bc2b50b00__1->GetXaxis()->SetTitle("#Delta m~[#mevcc]");
   frame_563bc2b50b00__1->GetXaxis()->SetNdivisions(505);
   frame_563bc2b50b00__1->GetXaxis()->SetLabelFont(132);
   frame_563bc2b50b00__1->GetXaxis()->SetLabelOffset(0.01);
   frame_563bc2b50b00__1->GetXaxis()->SetLabelSize(0.06);
   frame_563bc2b50b00__1->GetXaxis()->SetTitleSize(0.072);
   frame_563bc2b50b00__1->GetXaxis()->SetTitleOffset(0.95);
   frame_563bc2b50b00__1->GetXaxis()->SetTitleFont(132);
   frame_563bc2b50b00__1->GetYaxis()->SetTitle("Candidates / ( 0.25 #mevcc )");
   frame_563bc2b50b00__1->GetYaxis()->SetNdivisions(4000510);
   frame_563bc2b50b00__1->GetYaxis()->SetLabelFont(132);
   frame_563bc2b50b00__1->GetYaxis()->SetLabelOffset(0.01);
   frame_563bc2b50b00__1->GetYaxis()->SetLabelSize(0.06);
   frame_563bc2b50b00__1->GetYaxis()->SetTitleSize(0.072);
   frame_563bc2b50b00__1->GetYaxis()->SetTitleOffset(1.35);
   frame_563bc2b50b00__1->GetYaxis()->SetTitleFont(132);
   frame_563bc2b50b00__1->GetZaxis()->SetLabelFont(132);
   frame_563bc2b50b00__1->GetZaxis()->SetLabelSize(0.06);
   frame_563bc2b50b00__1->GetZaxis()->SetTitleSize(0.072);
   frame_563bc2b50b00__1->GetZaxis()->SetTitleOffset(1.2);
   frame_563bc2b50b00__1->GetZaxis()->SetTitleFont(132);
   frame_563bc2b50b00__1->Draw("FUNC");
   
   Double_t Background1_fx1[91] = {
   139.7498, 139.75, 140, 140.125, 140.25, 140.375, 140.5, 140.625, 140.75, 140.875, 141, 141.125, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.75, 144, 144.25, 144.5, 144.75, 145, 145.25, 145.5, 145.75, 146, 146.25, 146.5, 146.75, 147, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t Background1_fy1[91] = {
   0, 181.2194, 181.2194, 221.4742, 257.2988, 289.2161, 317.6875, 343.1197, 365.8715, 386.2594, 404.5625, 421.0269, 435.8697, 461.4336, 482.5301, 500.1519, 515.0708, 527.8874, 539.0688, 548.9781, 557.898, 566.0481, 573.5995, 580.6852, 587.4084, 593.8498, 600.0717, 606.123, 612.0414, 617.8564, 623.5909, 629.2626, 634.8856, 640.4704, 646.0256, 651.5575, 657.0714, 662.5711, 668.0597, 673.5396, 679.0126, 684.4803, 689.9436, 695.4035, 700.8607, 706.3157, 711.7689, 717.2207, 722.6712, 728.1207, 733.5693, 739.0171, 744.4643, 749.9109, 755.3569, 760.8025, 766.2476, 771.6922, 777.1364, 782.5803, 788.0237, 793.4668, 798.9095, 804.3519, 809.7939, 815.2355, 820.6768, 826.1178, 831.5584, 836.9987, 842.4386, 847.8782, 853.3175, 858.7564, 864.195, 869.6333, 875.0712, 880.5088, 885.9461, 891.3831, 896.8197, 902.256, 907.692, 913.1277, 918.563, 923.998, 929.4327, 934.867, 934.867, 934.867, 0};
   TGraph *graph = new TGraph(91,Background1_fx1,Background1_fy1);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3003);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Background11 = new TH1F("Graph_Background11","Projection of Dst+ invariant mass model",100,137.6997,162.3003);
   Graph_Background11->SetMinimum(0);
   Graph_Background11->SetMaximum(1028.354);
   Graph_Background11->SetDirectory(0);
   Graph_Background11->SetStats(0);
   Graph_Background11->SetLineWidth(2);
   Graph_Background11->SetMarkerStyle(20);
   Graph_Background11->GetXaxis()->SetNdivisions(505);
   Graph_Background11->GetXaxis()->SetLabelFont(132);
   Graph_Background11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Background11->GetXaxis()->SetLabelSize(0.06);
   Graph_Background11->GetXaxis()->SetTitleSize(0.072);
   Graph_Background11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Background11->GetXaxis()->SetTitleFont(132);
   Graph_Background11->GetYaxis()->SetLabelFont(132);
   Graph_Background11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Background11->GetYaxis()->SetLabelSize(0.06);
   Graph_Background11->GetYaxis()->SetTitleSize(0.072);
   Graph_Background11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Background11->GetYaxis()->SetTitleFont(132);
   Graph_Background11->GetZaxis()->SetLabelFont(132);
   Graph_Background11->GetZaxis()->SetLabelSize(0.06);
   Graph_Background11->GetZaxis()->SetTitleSize(0.072);
   Graph_Background11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Background11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Background11);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx2[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.375, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t sig1_fy2[130] = {
   0, 3.272586, 3.272586, 4.449234, 6.109715, 8.480352, 11.90732, 16.92815, 24.39112, 35.65812, 52.9564, 80.00042, 123.1146, 193.3016, 310.127, 509.1271, 856.0294, 1119.976, 1473.72, 1949.476, 2590.559, 2990.333, 3454.034, 3991.24, 4612.464, 5328.994, 6152.57, 7094.852, 8166.609, 9376.556, 10729.79, 12225.84, 13856.28, 15602.32, 17432.54, 21148.92, 22903.33, 24485.08, 25186.02, 25814.23, 26361.07, 26818.98, 27181.71, 27444.54, 27604.41, 27660.04, 27611.9, 27462.19, 27214.74, 26874.79, 26448.83, 25944.32, 25369.47, 24732.98, 23310.79, 21748.16, 18452.85, 16821.36, 15249.83, 13762.18, 12373.52, 11091.88, 9919.783, 8855.759, 7895.555, 7033.135, 6261.439, 5572.941, 4960.048, 4415.375, 3931.911, 3123.022, 2487.565, 1988.162, 1595.021, 1284.735, 1039.066, 688.1649, 463.245, 316.7422, 219.7882, 154.6346, 110.2088, 79.49783, 57.99215, 42.74946, 31.82282, 23.90661, 18.11409, 13.8358, 10.64807, 8.253219, 6.439997, 5.057031, 3.994885, 3.173763, 2.53501, 2.03518, 1.641859, 1.330693, 1.083268, 0.8855696, 0.7268714, 0.5989145, 0.4953062, 0.4110723, 0.342323, 0.286002, 0.2396968, 0.201495, 0.1698738, 0.143616, 0.1217447, 0.103473, 0.08816484, 0.07530397, 0.0644703, 0.05532072, 0.0475741, 0.04099947, 0.03540643, 0.03063762, 0.02656264, 0.02307309, 0.02007868, 0.01750397, 0.01528582, 0.01528582, 0.01528582, 0};
   graph = new TGraph(130,sig1_fx2,sig1_fy2);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig12 = new TH1F("Graph_sig12","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_sig12->SetMinimum(0);
   Graph_sig12->SetMaximum(30426.04);
   Graph_sig12->SetDirectory(0);
   Graph_sig12->SetStats(0);
   Graph_sig12->SetLineWidth(2);
   Graph_sig12->SetMarkerStyle(20);
   Graph_sig12->GetXaxis()->SetNdivisions(505);
   Graph_sig12->GetXaxis()->SetLabelFont(132);
   Graph_sig12->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig12->GetXaxis()->SetLabelSize(0.06);
   Graph_sig12->GetXaxis()->SetTitleSize(0.072);
   Graph_sig12->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig12->GetXaxis()->SetTitleFont(132);
   Graph_sig12->GetYaxis()->SetLabelFont(132);
   Graph_sig12->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig12->GetYaxis()->SetLabelSize(0.06);
   Graph_sig12->GetYaxis()->SetTitleSize(0.072);
   Graph_sig12->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig12->GetYaxis()->SetTitleFont(132);
   Graph_sig12->GetZaxis()->SetLabelFont(132);
   Graph_sig12->GetZaxis()->SetLabelSize(0.06);
   Graph_sig12->GetZaxis()->SetTitleSize(0.072);
   Graph_sig12->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig12);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3001[80] = {
   140.125, 140.375, 140.625, 140.875, 141.125, 141.375, 141.625, 141.875, 142.125, 142.375, 142.625, 142.875, 143.125, 143.375, 143.625, 143.875, 144.125, 144.375, 144.625, 144.875, 145.125, 145.375, 145.625, 145.875, 146.125, 146.375, 146.625, 146.875, 147.125, 147.375, 147.625, 147.875, 148.125, 148.375, 148.625, 148.875, 149.125, 149.375, 149.625, 149.875, 150.125, 150.375, 150.625, 150.875, 151.125, 151.375, 151.625, 151.875, 152.125, 152.375, 152.625, 152.875, 153.125, 153.375, 153.625, 153.875, 154.125, 154.375, 154.625, 154.875, 155.125, 155.375, 155.625, 155.875, 156.125, 156.375, 156.625, 156.875, 157.125, 157.375, 157.625, 157.875, 158.125, 158.375, 158.625, 158.875, 159.125, 159.375, 159.625, 159.875};
   Double_t data1_fy3001[80] = {
   316, 312, 327, 367, 404, 425, 445, 505, 569, 572, 626, 739, 913, 1188, 1682, 2603, 4086, 6847, 11377, 18010, 24694, 28464, 25564, 19120, 13011, 8445, 5582, 3647, 2662, 1961, 1449, 1286, 1095, 1033, 886, 838, 841, 804, 717, 788, 804, 812, 789, 736, 809, 822, 789, 816, 793, 753, 774, 817, 792, 756, 801, 769, 803, 859, 782, 857, 851, 810, 811, 802, 835, 821, 855, 804, 875, 839, 865, 881, 860, 869, 910, 906, 945, 900, 898, 918};
   Double_t data1_felx3001[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fely3001[80] = {
   17.28342, 17.1706, 17.59005, 18.66377, 19.60597, 20.12159, 20.60095, 21.97777, 23.35896, 23.42175, 24.52499, 26.68915, 29.72003, 33.971, 40.51524, 50.52205, 63.42378, 82.24811, 106.1642, 133.7023, 156.644, 168.2135, 159.3882, 137.776, 113.5669, 91.39804, 74.21446, 59.89247, 51.097, 43.786, 37.56902, 35.36433, 32.59456, 31.64421, 29.26995, 28.45255, 28.50431, 27.8593, 26.28152, 27.57579, 27.8593, 28, 27.59359, 26.63393, 27.94732, 28.1749, 27.59359, 28.07009, 27.66469, 26.9454, 27.32535, 28.08758, 27.64694, 27, 27.80636, 27.23536, 27.84167, 28.81297, 27.46873, 28.77883, 28.67619, 27.96489, 27.98245, 27.82402, 28.40069, 28.15746, 28.74466, 27.8593, 29.08462, 28.46981, 28.91513, 29.18586, 28.83002, 28.98305, 29.67035, 29.60399, 30.24492, 29.50417, 29.47082, 29.80264};
   Double_t data1_fehx3001[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fehy3001[80] = {
   18.28342, 18.1706, 18.59005, 19.66377, 20.60597, 21.12159, 21.60095, 22.97777, 24.35896, 24.42175, 25.52499, 27.68915, 30.72003, 34.971, 41.51524, 51.52205, 64.42378, 83.24811, 107.1642, 134.7023, 157.644, 169.2135, 160.3882, 138.776, 114.5669, 92.39804, 75.21446, 60.89247, 52.097, 44.786, 38.56902, 36.36433, 33.59456, 32.64421, 30.26995, 29.45255, 29.50431, 28.8593, 27.28152, 28.57579, 28.8593, 29, 28.59359, 27.63393, 28.94732, 29.1749, 28.59359, 29.07009, 28.66469, 27.9454, 28.32535, 29.08758, 28.64694, 28, 28.80636, 28.23536, 28.84167, 29.81297, 28.46873, 29.77883, 29.67619, 28.96489, 28.98245, 28.82402, 29.40069, 29.15746, 29.74466, 28.8593, 30.08462, 29.46981, 29.91513, 30.18586, 29.83002, 29.98305, 30.67035, 30.60399, 31.24492, 30.50417, 30.47082, 30.80264};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data1_fx3001,data1_fy3001,data1_felx3001,data1_fehx3001,data1_fely3001,data1_fehy3001);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data13001 = new TH1F("Graph_data13001","Histogram of data_plot__m",100,138,162);
   Graph_data13001->SetMinimum(265.3465);
   Graph_data13001->SetMaximum(31467.05);
   Graph_data13001->SetDirectory(0);
   Graph_data13001->SetStats(0);
   Graph_data13001->SetLineWidth(2);
   Graph_data13001->SetMarkerStyle(20);
   Graph_data13001->GetXaxis()->SetNdivisions(505);
   Graph_data13001->GetXaxis()->SetLabelFont(132);
   Graph_data13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data13001->GetXaxis()->SetLabelSize(0.06);
   Graph_data13001->GetXaxis()->SetTitleSize(0.072);
   Graph_data13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data13001->GetXaxis()->SetTitleFont(132);
   Graph_data13001->GetYaxis()->SetLabelFont(132);
   Graph_data13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data13001->GetYaxis()->SetLabelSize(0.06);
   Graph_data13001->GetYaxis()->SetTitleSize(0.072);
   Graph_data13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data13001->GetYaxis()->SetTitleFont(132);
   Graph_data13001->GetZaxis()->SetLabelFont(132);
   Graph_data13001->GetZaxis()->SetLabelSize(0.06);
   Graph_data13001->GetZaxis()->SetTitleSize(0.072);
   Graph_data13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data13001);
   
   grae->Draw("p");
   
   Double_t model1_fx3[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.375, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t model1_fy3[130] = {
   0, 184.492, 184.492, 261.7481, 323.7972, 374.3519, 416.4699, 452.7979, 485.8247, 518.1882, 553.1083, 595.0712, 651.002, 732.3704, 859.1051, 1067.025, 1422.078, 1689.866, 2047.32, 2526.67, 3171.244, 3572.729, 4038.121, 4576.996, 5199.873, 5918.037, 6743.23, 7687.114, 8760.458, 9971.979, 11326.78, 12824.37, 14456.35, 16203.92, 18035.66, 21755.04, 23510.94, 25094.18, 25795.85, 26424.8, 26972.38, 27431.02, 27794.49, 28058.05, 28218.65, 28275, 28227.58, 28078.6, 27831.87, 27492.65, 27067.4, 26563.61, 25989.49, 25353.72, 23932.96, 22371.75, 19079.28, 17449.21, 15879.1, 14392.85, 13005.6, 11725.36, 10554.67, 9492.044, 8533.237, 7672.213, 6901.91, 6214.802, 5603.3, 5060.014, 4577.936, 3771.816, 3139.123, 2642.478, 2252.092, 1944.558, 1701.637, 1356.225, 1136.785, 995.7548, 904.2684, 844.5782, 805.6124, 780.3586, 764.3079, 754.5184, 749.0435, 746.5778, 746.2348, 747.4051, 749.6652, 752.7175, 756.3509, 760.414, 764.7974, 769.4213, 774.2272, 779.1716, 784.2221, 789.3544, 794.5501, 799.7951, 805.0787, 810.3928, 815.7308, 821.0879, 826.4601, 831.8444, 837.2384, 842.6401, 848.0481, 853.4611, 858.8782, 864.2985, 869.7215, 875.1465, 880.5733, 886.0014, 891.4307, 896.8607, 902.2914, 907.7226, 913.1542, 918.5861, 924.0181, 929.4502, 934.8823, 934.8823, 934.8823, 0};
   graph = new TGraph(130,model1_fx3,model1_fy3);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model13 = new TH1F("Graph_model13","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_model13->SetMinimum(0);
   Graph_model13->SetMaximum(31102.5);
   Graph_model13->SetDirectory(0);
   Graph_model13->SetStats(0);
   Graph_model13->SetLineWidth(2);
   Graph_model13->SetMarkerStyle(20);
   Graph_model13->GetXaxis()->SetNdivisions(505);
   Graph_model13->GetXaxis()->SetLabelFont(132);
   Graph_model13->GetXaxis()->SetLabelOffset(0.01);
   Graph_model13->GetXaxis()->SetLabelSize(0.06);
   Graph_model13->GetXaxis()->SetTitleSize(0.072);
   Graph_model13->GetXaxis()->SetTitleOffset(0.95);
   Graph_model13->GetXaxis()->SetTitleFont(132);
   Graph_model13->GetYaxis()->SetLabelFont(132);
   Graph_model13->GetYaxis()->SetLabelOffset(0.01);
   Graph_model13->GetYaxis()->SetLabelSize(0.06);
   Graph_model13->GetYaxis()->SetTitleSize(0.072);
   Graph_model13->GetYaxis()->SetTitleOffset(0.95);
   Graph_model13->GetYaxis()->SetTitleFont(132);
   Graph_model13->GetZaxis()->SetLabelFont(132);
   Graph_model13->GetZaxis()->SetLabelSize(0.06);
   Graph_model13->GetZaxis()->SetTitleSize(0.072);
   Graph_model13->GetZaxis()->SetTitleOffset(1.2);
   Graph_model13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model13);
   
   graph->Draw("l");
   
   TH1D *frame_563bc2b50b00__2 = new TH1D("frame_563bc2b50b00__2"," ",80,140,160);
   frame_563bc2b50b00__2->SetBinContent(1,30064.87);
   frame_563bc2b50b00__2->SetMaximum(30064.87);
   frame_563bc2b50b00__2->SetEntries(1);
   frame_563bc2b50b00__2->SetDirectory(0);
   frame_563bc2b50b00__2->SetStats(0);
   frame_563bc2b50b00__2->SetLineWidth(2);
   frame_563bc2b50b00__2->SetMarkerStyle(20);
   frame_563bc2b50b00__2->GetXaxis()->SetTitle("#font[132]{#Deltam} (#font[132]{MeV/c^{2}})");
   frame_563bc2b50b00__2->GetXaxis()->SetNdivisions(505);
   frame_563bc2b50b00__2->GetXaxis()->SetLabelFont(132);
   frame_563bc2b50b00__2->GetXaxis()->SetLabelOffset(0.01);
   frame_563bc2b50b00__2->GetXaxis()->SetLabelSize(0.06);
   frame_563bc2b50b00__2->GetXaxis()->SetTitleSize(0.072);
   frame_563bc2b50b00__2->GetXaxis()->SetTitleOffset(0.95);
   frame_563bc2b50b00__2->GetXaxis()->SetTitleFont(132);
   frame_563bc2b50b00__2->GetYaxis()->SetTitle("Events / ( 0.25 #font[132]{MeV/c^{2}} )");
   frame_563bc2b50b00__2->GetYaxis()->SetNdivisions(4000510);
   frame_563bc2b50b00__2->GetYaxis()->SetLabelFont(132);
   frame_563bc2b50b00__2->GetYaxis()->SetLabelOffset(0.01);
   frame_563bc2b50b00__2->GetYaxis()->SetLabelSize(0.06);
   frame_563bc2b50b00__2->GetYaxis()->SetTitleSize(0.072);
   frame_563bc2b50b00__2->GetYaxis()->SetTitleOffset(0.95);
   frame_563bc2b50b00__2->GetYaxis()->SetTitleFont(132);
   frame_563bc2b50b00__2->GetZaxis()->SetLabelFont(132);
   frame_563bc2b50b00__2->GetZaxis()->SetLabelSize(0.06);
   frame_563bc2b50b00__2->GetZaxis()->SetTitleSize(0.072);
   frame_563bc2b50b00__2->GetZaxis()->SetTitleOffset(1.2);
   frame_563bc2b50b00__2->GetZaxis()->SetTitleFont(132);
   frame_563bc2b50b00__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.475,0.705,0.91,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dstarp#to#Dz(#to#Km#pip)#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Up");
   pt->Draw();
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.475, 0.30,0.90,0.695,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Paper_Dst_updated.pdf");
   c1->Print("Paper_Dst_updated.tex");
}


==> figs/Fig15b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_Dst_KK()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 10:10:56 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(136.5432,-758.6598,161.2346,3982.964);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_563bbb7dca00__5 = new TH1D("frame_563bbb7dca00__5"," ",80,140,160);
   frame_563bbb7dca00__5->SetBinContent(1,3698.467);
   frame_563bbb7dca00__5->SetMaximum(3698.467);
   frame_563bbb7dca00__5->SetEntries(1);
   frame_563bbb7dca00__5->SetDirectory(0);
   frame_563bbb7dca00__5->SetStats(0);
   frame_563bbb7dca00__5->SetLineWidth(2);
   frame_563bbb7dca00__5->SetMarkerStyle(20);
   frame_563bbb7dca00__5->GetXaxis()->SetTitle("#Delta m~[#mevcc]");
   frame_563bbb7dca00__5->GetXaxis()->SetNdivisions(505);
   frame_563bbb7dca00__5->GetXaxis()->SetLabelFont(132);
   frame_563bbb7dca00__5->GetXaxis()->SetLabelOffset(0.01);
   frame_563bbb7dca00__5->GetXaxis()->SetLabelSize(0.06);
   frame_563bbb7dca00__5->GetXaxis()->SetTitleSize(0.072);
   frame_563bbb7dca00__5->GetXaxis()->SetTitleOffset(0.95);
   frame_563bbb7dca00__5->GetXaxis()->SetTitleFont(132);
   frame_563bbb7dca00__5->GetYaxis()->SetTitle("Candidates / ( 0.25 #mevcc )");
   frame_563bbb7dca00__5->GetYaxis()->SetNdivisions(4000510);
   frame_563bbb7dca00__5->GetYaxis()->SetLabelFont(132);
   frame_563bbb7dca00__5->GetYaxis()->SetLabelOffset(0.01);
   frame_563bbb7dca00__5->GetYaxis()->SetLabelSize(0.06);
   frame_563bbb7dca00__5->GetYaxis()->SetTitleSize(0.072);
   frame_563bbb7dca00__5->GetYaxis()->SetTitleOffset(1.35);
   frame_563bbb7dca00__5->GetYaxis()->SetTitleFont(132);
   frame_563bbb7dca00__5->GetZaxis()->SetLabelFont(132);
   frame_563bbb7dca00__5->GetZaxis()->SetLabelSize(0.06);
   frame_563bbb7dca00__5->GetZaxis()->SetTitleSize(0.072);
   frame_563bbb7dca00__5->GetZaxis()->SetTitleOffset(1.2);
   frame_563bbb7dca00__5->GetZaxis()->SetTitleFont(132);
   frame_563bbb7dca00__5->Draw("FUNC");
   
   Double_t Background1_fx7[91] = {
   139.7498, 139.75, 140, 140.125, 140.25, 140.375, 140.5, 140.625, 140.75, 140.875, 141, 141.125, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.75, 144, 144.25, 144.5, 144.75, 145, 145.25, 145.5, 145.75, 146, 146.25, 146.5, 146.75, 147, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t Background1_fy7[91] = {
   0, 50.6822, 50.6822, 62.48351, 73.19357, 82.91919, 91.75675, 99.79318, 107.1069, 113.7687, 119.8423, 125.3854, 130.4499, 139.3259, 146.7927, 153.1126, 158.4993, 163.1265, 167.1357, 170.6418, 173.7386, 176.5022, 178.9947, 181.2666, 183.3589, 185.305, 187.1321, 188.8624, 190.5139, 192.1012, 193.6363, 195.1289, 196.5868, 198.0165, 199.4232, 200.8113, 202.184, 203.5444, 204.8946, 206.2365, 207.5717, 208.9013, 210.2264, 211.5479, 212.8663, 214.1822, 215.4961, 216.8083, 218.1191, 219.4287, 220.7374, 222.0453, 223.3525, 224.6592, 225.9653, 227.2711, 228.5764, 229.8815, 231.1863, 232.4908, 233.7951, 235.0993, 236.4032, 237.707, 239.0106, 240.314, 241.6173, 242.9205, 244.2236, 245.5265, 246.8293, 248.1319, 249.4345, 250.7369, 252.0392, 253.3414, 254.6435, 255.9455, 257.2474, 258.5491, 259.8508, 261.1523, 262.4538, 263.7551, 265.0563, 266.3574, 267.6584, 268.9593, 268.9593, 268.9593, 0};
   TGraph *graph = new TGraph(91,Background1_fx7,Background1_fy7);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3003);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Background17 = new TH1F("Graph_Background17","Projection of Dst+ invariant mass model",100,137.6997,162.3003);
   Graph_Background17->SetMinimum(0);
   Graph_Background17->SetMaximum(295.8552);
   Graph_Background17->SetDirectory(0);
   Graph_Background17->SetStats(0);
   Graph_Background17->SetLineWidth(2);
   Graph_Background17->SetMarkerStyle(20);
   Graph_Background17->GetXaxis()->SetNdivisions(505);
   Graph_Background17->GetXaxis()->SetLabelFont(132);
   Graph_Background17->GetXaxis()->SetLabelOffset(0.01);
   Graph_Background17->GetXaxis()->SetLabelSize(0.06);
   Graph_Background17->GetXaxis()->SetTitleSize(0.072);
   Graph_Background17->GetXaxis()->SetTitleOffset(0.95);
   Graph_Background17->GetXaxis()->SetTitleFont(132);
   Graph_Background17->GetYaxis()->SetLabelFont(132);
   Graph_Background17->GetYaxis()->SetLabelOffset(0.01);
   Graph_Background17->GetYaxis()->SetLabelSize(0.06);
   Graph_Background17->GetYaxis()->SetTitleSize(0.072);
   Graph_Background17->GetYaxis()->SetTitleOffset(0.95);
   Graph_Background17->GetYaxis()->SetTitleFont(132);
   Graph_Background17->GetZaxis()->SetLabelFont(132);
   Graph_Background17->GetZaxis()->SetLabelSize(0.06);
   Graph_Background17->GetZaxis()->SetTitleSize(0.072);
   Graph_Background17->GetZaxis()->SetTitleOffset(1.2);
   Graph_Background17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Background17);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx8[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.375, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t sig1_fy8[130] = {
   0, 0.7555989, 0.7555989, 0.992199, 1.314817, 1.759501, 2.379608, 3.255262, 4.508683, 6.329448, 9.016991, 13.05353, 19.23191, 28.88484, 44.30441, 69.52543, 111.8068, 143.1418, 184.4306, 239.1099, 311.8081, 356.7674, 408.6733, 468.5799, 537.663, 617.2116, 708.6051, 813.2705, 932.6099, 1067.888, 1220.073, 1389.613, 1576.16, 1778.239, 1992.901, 2439.138, 2655.511, 2854.577, 2944.312, 3025.772, 3097.735, 3159.097, 3208.915, 3246.437, 3271.136, 3282.724, 3281.163, 3266.658, 3239.652, 3200.792, 3150.909, 3090.978, 3022.08, 2945.368, 2773.232, 2583.861, 2186.009, 1990.316, 1802.77, 1626.132, 1462.043, 1311.259, 1173.888, 1049.58, 937.6821, 837.3654, 747.7081, 667.7607, 596.5881, 533.2972, 477.0527, 382.6968, 308.193, 249.2522, 202.4855, 165.2434, 135.4658, 92.26797, 63.92921, 45.00963, 32.1642, 23.30326, 17.09944, 12.69549, 9.528794, 7.2244, 5.528772, 4.268117, 3.321771, 2.604942, 2.057367, 1.635764, 1.308734, 1.053285, 0.8524319, 0.6935211, 0.5670537, 0.4658443, 0.3844201, 0.3185841, 0.2650978, 0.221447, 0.1856687, 0.1562216, 0.1318897, 0.1117083, 0.09490882, 0.08087605, 0.0691153, 0.05922719, 0.05088802, 0.04383435, 0.03785107, 0.03276182, 0.02842159, 0.02471069, 0.02153008, 0.01879749, 0.01644441, 0.01441363, 0.01265724, 0.011135, 0.009813028, 0.008662728, 0.007659906, 0.006784045, 0.006017702, 0.006017702, 0.006017702, 0};
   graph = new TGraph(130,sig1_fx8,sig1_fy8);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig18 = new TH1F("Graph_sig18","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_sig18->SetMinimum(0);
   Graph_sig18->SetMaximum(3610.997);
   Graph_sig18->SetDirectory(0);
   Graph_sig18->SetStats(0);
   Graph_sig18->SetLineWidth(2);
   Graph_sig18->SetMarkerStyle(20);
   Graph_sig18->GetXaxis()->SetNdivisions(505);
   Graph_sig18->GetXaxis()->SetLabelFont(132);
   Graph_sig18->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig18->GetXaxis()->SetLabelSize(0.06);
   Graph_sig18->GetXaxis()->SetTitleSize(0.072);
   Graph_sig18->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig18->GetXaxis()->SetTitleFont(132);
   Graph_sig18->GetYaxis()->SetLabelFont(132);
   Graph_sig18->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig18->GetYaxis()->SetLabelSize(0.06);
   Graph_sig18->GetYaxis()->SetTitleSize(0.072);
   Graph_sig18->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig18->GetYaxis()->SetTitleFont(132);
   Graph_sig18->GetZaxis()->SetLabelFont(132);
   Graph_sig18->GetZaxis()->SetLabelSize(0.06);
   Graph_sig18->GetZaxis()->SetTitleSize(0.072);
   Graph_sig18->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig18);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3003[80] = {
   140.125, 140.375, 140.625, 140.875, 141.125, 141.375, 141.625, 141.875, 142.125, 142.375, 142.625, 142.875, 143.125, 143.375, 143.625, 143.875, 144.125, 144.375, 144.625, 144.875, 145.125, 145.375, 145.625, 145.875, 146.125, 146.375, 146.625, 146.875, 147.125, 147.375, 147.625, 147.875, 148.125, 148.375, 148.625, 148.875, 149.125, 149.375, 149.625, 149.875, 150.125, 150.375, 150.625, 150.875, 151.125, 151.375, 151.625, 151.875, 152.125, 152.375, 152.625, 152.875, 153.125, 153.375, 153.625, 153.875, 154.125, 154.375, 154.625, 154.875, 155.125, 155.375, 155.625, 155.875, 156.125, 156.375, 156.625, 156.875, 157.125, 157.375, 157.625, 157.875, 158.125, 158.375, 158.625, 158.875, 159.125, 159.375, 159.625, 159.875};
   Double_t data1_fy3003[80] = {
   94, 85, 91, 116, 107, 145, 146, 136, 150, 156, 177, 209, 228, 277, 299, 392, 616, 935, 1408, 2162, 3032, 3463, 3168, 2422, 1634, 1148, 785, 555, 420, 371, 353, 269, 290, 282, 213, 246, 238, 215, 228, 221, 211, 257, 253, 201, 244, 237, 219, 251, 213, 235, 222, 250, 241, 239, 232, 235, 258, 258, 226, 237, 223, 214, 238, 251, 256, 233, 234, 240, 218, 238, 271, 244, 257, 245, 291, 260, 255, 291, 279, 273};
   Double_t data1_felx3003[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fely3003[80] = {
   9.678086, 9.201374, 9.521834, 10.28193, 9.856158, 11.55197, 11.59339, 11.17262, 11.75765, 12, 12.81353, 13.96548, 14.60794, 16.15083, 16.79884, 19.3053, 24.32438, 30.08186, 37.02666, 46, 54.56587, 58.34938, 55.78721, 48.71636, 39.92586, 33.38584, 27.52231, 23.06374, 20, 18.76785, 18.29495, 15.90884, 16.53673, 16.3003, 14.10308, 15.19235, 14.93535, 14.1714, 14.60794, 14.37447, 14.03444, 15.53901, 15.41383, 13.68626, 15.1285, 14.90292, 14.30709, 15.35087, 14.10308, 14.83786, 14.40805, 15.31929, 15.03222, 14.96771, 14.73975, 14.83786, 15.57016, 15.57016, 14.54161, 14.90292, 14.44155, 14.13728, 14.93535, 15.35087, 15.50781, 14.77252, 14.80523, 15, 14.27329, 14.93535, 15.96967, 15.1285, 15.53901, 15.16046, 16.56605, 15.63227, 15.47655, 16.56605, 16.21077, 16.03028};
   Double_t data1_fehx3003[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fehy3003[80] = {
   10.72977, 10.25573, 10.57436, 11.28193, 10.85616, 12.55197, 12.59339, 12.17262, 12.75765, 13, 13.81353, 14.96548, 15.60794, 17.15083, 17.79884, 20.3053, 25.32438, 31.08186, 38.02666, 47, 55.56587, 59.34938, 56.78721, 49.71636, 40.92586, 34.38584, 28.52231, 24.06374, 21, 19.76785, 19.29495, 16.90884, 17.53673, 17.3003, 15.10308, 16.19235, 15.93535, 15.1714, 15.60794, 15.37447, 15.03444, 16.53901, 16.41383, 14.68626, 16.1285, 15.90292, 15.30709, 16.35087, 15.10308, 15.83786, 15.40805, 16.31929, 16.03222, 15.96771, 15.73975, 15.83786, 16.57016, 16.57016, 15.54161, 15.90292, 15.44155, 15.13728, 15.93535, 16.35087, 16.50781, 15.77252, 15.80523, 16, 15.27329, 15.93535, 16.96967, 16.1285, 16.53901, 16.16046, 17.56605, 16.63227, 16.47655, 17.56605, 17.21077, 17.03028};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data1_fx3003,data1_fy3003,data1_felx3003,data1_fehx3003,data1_fely3003,data1_fehy3003);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data13003 = new TH1F("Graph_data13003","Histogram of data_plot__m",100,138,162);
   Graph_data13003->SetMinimum(68.21876);
   Graph_data13003->SetMaximum(3867.004);
   Graph_data13003->SetDirectory(0);
   Graph_data13003->SetStats(0);
   Graph_data13003->SetLineWidth(2);
   Graph_data13003->SetMarkerStyle(20);
   Graph_data13003->GetXaxis()->SetNdivisions(505);
   Graph_data13003->GetXaxis()->SetLabelFont(132);
   Graph_data13003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data13003->GetXaxis()->SetLabelSize(0.06);
   Graph_data13003->GetXaxis()->SetTitleSize(0.072);
   Graph_data13003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data13003->GetXaxis()->SetTitleFont(132);
   Graph_data13003->GetYaxis()->SetLabelFont(132);
   Graph_data13003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data13003->GetYaxis()->SetLabelSize(0.06);
   Graph_data13003->GetYaxis()->SetTitleSize(0.072);
   Graph_data13003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data13003->GetYaxis()->SetTitleFont(132);
   Graph_data13003->GetZaxis()->SetLabelFont(132);
   Graph_data13003->GetZaxis()->SetLabelSize(0.06);
   Graph_data13003->GetZaxis()->SetTitleSize(0.072);
   Graph_data13003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data13003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data13003);
   
   grae->Draw("p");
   
   Double_t model1_fx9[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.375, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t model1_fy9[130] = {
   0, 51.43779, 51.43779, 74.18577, 93.07156, 108.8664, 122.222, 133.7052, 143.8346, 153.1221, 162.1296, 171.5529, 182.3585, 196.0205, 214.9462, 243.264, 288.309, 320.9207, 363.4253, 419.2654, 493.0747, 538.5725, 591.0062, 651.4306, 721.0219, 801.0695, 892.9534, 998.1011, 1117.915, 1253.66, 1406.305, 1576.298, 1763.292, 1965.812, 2180.909, 2628, 2844.793, 3044.274, 3134.215, 3215.88, 3288.046, 3349.611, 3399.63, 3437.353, 3462.252, 3474.039, 3472.675, 3458.368, 3431.557, 3392.893, 3343.205, 3283.467, 3214.763, 3138.243, 2966.489, 2777.497, 2380.397, 2185.076, 1997.899, 1821.629, 1657.904, 1507.484, 1370.475, 1246.526, 1134.987, 1035.027, 945.7246, 866.1308, 795.3105, 732.3706, 676.476, 582.8162, 509.0043, 450.7516, 404.6696, 368.109, 339.0101, 297.1625, 270.1657, 252.5813, 241.0655, 233.5297, 228.6473, 225.5618, 223.711, 222.7205, 222.3371, 222.3872, 222.7505, 223.3424, 224.1027, 224.9883, 225.9679, 227.0186, 228.1235, 229.2699, 230.4485, 231.6521, 232.8752, 234.1137, 235.3644, 236.6246, 237.8926, 239.1668, 240.4459, 241.729, 243.0154, 244.3044, 245.5956, 246.8885, 248.1828, 249.4783, 250.7748, 252.072, 253.3699, 254.6682, 255.967, 257.2662, 258.5656, 259.8652, 261.165, 262.4649, 263.7649, 265.065, 266.3651, 267.6652, 268.9653, 268.9653, 268.9653, 0};
   graph = new TGraph(130,model1_fx9,model1_fy9);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model19 = new TH1F("Graph_model19","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_model19->SetMinimum(0);
   Graph_model19->SetMaximum(3821.443);
   Graph_model19->SetDirectory(0);
   Graph_model19->SetStats(0);
   Graph_model19->SetLineWidth(2);
   Graph_model19->SetMarkerStyle(20);
   Graph_model19->GetXaxis()->SetNdivisions(505);
   Graph_model19->GetXaxis()->SetLabelFont(132);
   Graph_model19->GetXaxis()->SetLabelOffset(0.01);
   Graph_model19->GetXaxis()->SetLabelSize(0.06);
   Graph_model19->GetXaxis()->SetTitleSize(0.072);
   Graph_model19->GetXaxis()->SetTitleOffset(0.95);
   Graph_model19->GetXaxis()->SetTitleFont(132);
   Graph_model19->GetYaxis()->SetLabelFont(132);
   Graph_model19->GetYaxis()->SetLabelOffset(0.01);
   Graph_model19->GetYaxis()->SetLabelSize(0.06);
   Graph_model19->GetYaxis()->SetTitleSize(0.072);
   Graph_model19->GetYaxis()->SetTitleOffset(0.95);
   Graph_model19->GetYaxis()->SetTitleFont(132);
   Graph_model19->GetZaxis()->SetLabelFont(132);
   Graph_model19->GetZaxis()->SetLabelSize(0.06);
   Graph_model19->GetZaxis()->SetTitleSize(0.072);
   Graph_model19->GetZaxis()->SetTitleOffset(1.2);
   Graph_model19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model19);
   
   graph->Draw("l");
   
   TH1D *frame_563bbb7dca00__6 = new TH1D("frame_563bbb7dca00__6"," ",80,140,160);
   frame_563bbb7dca00__6->SetBinContent(1,3698.467);
   frame_563bbb7dca00__6->SetMaximum(3698.467);
   frame_563bbb7dca00__6->SetEntries(1);
   frame_563bbb7dca00__6->SetDirectory(0);
   frame_563bbb7dca00__6->SetStats(0);
   frame_563bbb7dca00__6->SetLineWidth(2);
   frame_563bbb7dca00__6->SetMarkerStyle(20);
   frame_563bbb7dca00__6->GetXaxis()->SetTitle("#font[132]{#Deltam} (#font[132]{MeV/c^{2}})");
   frame_563bbb7dca00__6->GetXaxis()->SetNdivisions(505);
   frame_563bbb7dca00__6->GetXaxis()->SetLabelFont(132);
   frame_563bbb7dca00__6->GetXaxis()->SetLabelOffset(0.01);
   frame_563bbb7dca00__6->GetXaxis()->SetLabelSize(0.06);
   frame_563bbb7dca00__6->GetXaxis()->SetTitleSize(0.072);
   frame_563bbb7dca00__6->GetXaxis()->SetTitleOffset(0.95);
   frame_563bbb7dca00__6->GetXaxis()->SetTitleFont(132);
   frame_563bbb7dca00__6->GetYaxis()->SetTitle("Events / ( 0.25 #font[132]{MeV/c^{2}} )");
   frame_563bbb7dca00__6->GetYaxis()->SetNdivisions(4000510);
   frame_563bbb7dca00__6->GetYaxis()->SetLabelFont(132);
   frame_563bbb7dca00__6->GetYaxis()->SetLabelOffset(0.01);
   frame_563bbb7dca00__6->GetYaxis()->SetLabelSize(0.06);
   frame_563bbb7dca00__6->GetYaxis()->SetTitleSize(0.072);
   frame_563bbb7dca00__6->GetYaxis()->SetTitleOffset(0.95);
   frame_563bbb7dca00__6->GetYaxis()->SetTitleFont(132);
   frame_563bbb7dca00__6->GetZaxis()->SetLabelFont(132);
   frame_563bbb7dca00__6->GetZaxis()->SetLabelSize(0.06);
   frame_563bbb7dca00__6->GetZaxis()->SetTitleSize(0.072);
   frame_563bbb7dca00__6->GetZaxis()->SetTitleOffset(1.2);
   frame_563bbb7dca00__6->GetZaxis()->SetTitleFont(132);
   frame_563bbb7dca00__6->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.475,0.705,0.91,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dstarp#to#Dz(#to#Km#Kp)#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Up");
   pt->Draw();
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.475, 0.30,0.90,0.695,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Paper_Dst_KK_updated.pdf");
   c1->Print("Paper_Dst_KK_updated.tex");
}


==> figs/Fig15c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_Dst()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 10:04:38 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(136.5432,-6406.068,161.2346,33631.86);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_557f939d8c00__1 = new TH1D("frame_557f939d8c00__1"," ",80,140,160);
   frame_557f939d8c00__1->SetBinContent(1,31229.58);
   frame_557f939d8c00__1->SetMaximum(31229.58);
   frame_557f939d8c00__1->SetEntries(1);
   frame_557f939d8c00__1->SetDirectory(0);
   frame_557f939d8c00__1->SetStats(0);
   frame_557f939d8c00__1->SetLineWidth(2);
   frame_557f939d8c00__1->SetMarkerStyle(20);
   frame_557f939d8c00__1->GetXaxis()->SetTitle("#Delta m~[#mevcc]");
   frame_557f939d8c00__1->GetXaxis()->SetNdivisions(505);
   frame_557f939d8c00__1->GetXaxis()->SetLabelFont(132);
   frame_557f939d8c00__1->GetXaxis()->SetLabelOffset(0.01);
   frame_557f939d8c00__1->GetXaxis()->SetLabelSize(0.06);
   frame_557f939d8c00__1->GetXaxis()->SetTitleSize(0.072);
   frame_557f939d8c00__1->GetXaxis()->SetTitleOffset(0.95);
   frame_557f939d8c00__1->GetXaxis()->SetTitleFont(132);
   frame_557f939d8c00__1->GetYaxis()->SetTitle("Candidates / ( 0.25 #mevcc )");
   frame_557f939d8c00__1->GetYaxis()->SetNdivisions(4000510);
   frame_557f939d8c00__1->GetYaxis()->SetLabelFont(132);
   frame_557f939d8c00__1->GetYaxis()->SetLabelOffset(0.01);
   frame_557f939d8c00__1->GetYaxis()->SetLabelSize(0.06);
   frame_557f939d8c00__1->GetYaxis()->SetTitleSize(0.072);
   frame_557f939d8c00__1->GetYaxis()->SetTitleOffset(1.35);
   frame_557f939d8c00__1->GetYaxis()->SetTitleFont(132);
   frame_557f939d8c00__1->GetZaxis()->SetLabelFont(132);
   frame_557f939d8c00__1->GetZaxis()->SetLabelSize(0.06);
   frame_557f939d8c00__1->GetZaxis()->SetTitleSize(0.072);
   frame_557f939d8c00__1->GetZaxis()->SetTitleOffset(1.2);
   frame_557f939d8c00__1->GetZaxis()->SetTitleFont(132);
   frame_557f939d8c00__1->Draw("FUNC");
   
   Double_t Background1_fx1[91] = {
   139.7498, 139.75, 140, 140.125, 140.25, 140.375, 140.5, 140.625, 140.75, 140.875, 141, 141.125, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.75, 144, 144.25, 144.5, 144.75, 145, 145.25, 145.5, 145.75, 146, 146.25, 146.5, 146.75, 147, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t Background1_fy1[91] = {
   0, 189.6555, 189.6555, 231.8288, 269.3753, 302.8386, 332.6981, 359.3772, 383.2494, 404.6444, 423.8532, 441.1325, 456.709, 483.53, 505.6504, 524.1097, 539.7174, 553.1038, 564.7601, 575.0688, 584.3278, 592.7691, 600.5735, 607.8817, 614.8034, 621.4239, 627.8098, 634.0129, 640.0734, 646.0229, 651.8858, 657.6812, 663.4239, 669.1255, 674.795, 680.4394, 686.0641, 691.6735, 697.2709, 702.8588, 708.4392, 714.0137, 719.5836, 725.1497, 730.7129, 736.2736, 741.8324, 747.3896, 752.9455, 758.5003, 764.0541, 769.6071, 775.1593, 780.7109, 786.262, 791.8125, 797.3625, 802.912, 808.4612, 814.0098, 819.5581, 825.106, 830.6535, 836.2006, 841.7474, 847.2937, 852.8397, 858.3854, 863.9307, 869.4756, 875.0201, 880.5644, 886.1082, 891.6517, 897.1949, 902.7377, 908.2802, 913.8223, 919.3641, 924.9055, 930.4466, 935.9873, 941.5277, 947.0678, 952.6075, 958.1469, 963.6859, 969.2246, 969.2246, 969.2246, 0};
   TGraph *graph = new TGraph(91,Background1_fx1,Background1_fy1);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3003);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Background11 = new TH1F("Graph_Background11","Projection of Dst+ invariant mass model",100,137.6997,162.3003);
   Graph_Background11->SetMinimum(0);
   Graph_Background11->SetMaximum(1066.147);
   Graph_Background11->SetDirectory(0);
   Graph_Background11->SetStats(0);
   Graph_Background11->SetLineWidth(2);
   Graph_Background11->SetMarkerStyle(20);
   Graph_Background11->GetXaxis()->SetNdivisions(505);
   Graph_Background11->GetXaxis()->SetLabelFont(132);
   Graph_Background11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Background11->GetXaxis()->SetLabelSize(0.06);
   Graph_Background11->GetXaxis()->SetTitleSize(0.072);
   Graph_Background11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Background11->GetXaxis()->SetTitleFont(132);
   Graph_Background11->GetYaxis()->SetLabelFont(132);
   Graph_Background11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Background11->GetYaxis()->SetLabelSize(0.06);
   Graph_Background11->GetYaxis()->SetTitleSize(0.072);
   Graph_Background11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Background11->GetYaxis()->SetTitleFont(132);
   Graph_Background11->GetZaxis()->SetLabelFont(132);
   Graph_Background11->GetZaxis()->SetLabelSize(0.06);
   Graph_Background11->GetZaxis()->SetTitleSize(0.072);
   Graph_Background11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Background11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Background11);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx2[131] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.0938, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.375, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t sig1_fy2[131] = {
   0, 2.924929, 2.924929, 4.006422, 5.543989, 7.755894, 10.97839, 15.73743, 22.86922, 33.72648, 50.53839, 77.05142, 119.6937, 189.7339, 307.3596, 509.4939, 864.8577, 1136.788, 1502.577, 1996.187, 2663.282, 3080.037, 3563.938, 4125.026, 4774.293, 5523.488, 6384.763, 7370.087, 8490.367, 9754.213, 11166.29, 12725.26, 14421.41, 16234.19, 18129.99, 21964.53, 23767.02, 24605.08, 25387.27, 26103.57, 26744.49, 27301.41, 27766.8, 28134.48, 28399.83, 28559.91, 28613.53, 28561.28, 28405.47, 28150, 27800.2, 27362.65, 26844.88, 26255.18, 25602.32, 24143.15, 22538.58, 19148.43, 17466.29, 15843.47, 14304.93, 12866.69, 11537.51, 10320.44, 9214.376, 8215.278, 7317.191, 6513.032, 5795.181, 5155.894, 4587.599, 4083.081, 3238.928, 2575.943, 2055.221, 1645.668, 1322.803, 1067.523, 703.7335, 471.4004, 320.6803, 221.3664, 154.9282, 109.8368, 78.81298, 57.19178, 41.94056, 31.06011, 23.21494, 17.50162, 13.30167, 10.1869, 7.857663, 6.102168, 4.769275, 3.750151, 2.965758, 2.358232, 1.884879, 1.513972, 1.221767, 0.9903785, 0.8062486, 0.6590373, 0.5408141, 0.4454631, 0.3682429, 0.3054593, 0.2542199, 0.2122501, 0.1777527, 0.1493018, 0.1257616, 0.1062238, 0.08995898, 0.0763795, 0.0650102, 0.05546555, 0.04743169, 0.04065234, 0.03491754, 0.03005482, 0.02592206, 0.02240181, 0.01939681, 0.01682623, 0.01462278, 0.01273026, 0.01273026, 0.01273026, 0};
   graph = new TGraph(131,sig1_fx2,sig1_fy2);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig12 = new TH1F("Graph_sig12","Projection of Dst+ invariant mass model",131,137.6997,162.3003);
   Graph_sig12->SetMinimum(0);
   Graph_sig12->SetMaximum(31474.88);
   Graph_sig12->SetDirectory(0);
   Graph_sig12->SetStats(0);
   Graph_sig12->SetLineWidth(2);
   Graph_sig12->SetMarkerStyle(20);
   Graph_sig12->GetXaxis()->SetNdivisions(505);
   Graph_sig12->GetXaxis()->SetLabelFont(132);
   Graph_sig12->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig12->GetXaxis()->SetLabelSize(0.06);
   Graph_sig12->GetXaxis()->SetTitleSize(0.072);
   Graph_sig12->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig12->GetXaxis()->SetTitleFont(132);
   Graph_sig12->GetYaxis()->SetLabelFont(132);
   Graph_sig12->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig12->GetYaxis()->SetLabelSize(0.06);
   Graph_sig12->GetYaxis()->SetTitleSize(0.072);
   Graph_sig12->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig12->GetYaxis()->SetTitleFont(132);
   Graph_sig12->GetZaxis()->SetLabelFont(132);
   Graph_sig12->GetZaxis()->SetLabelSize(0.06);
   Graph_sig12->GetZaxis()->SetTitleSize(0.072);
   Graph_sig12->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig12);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3001[80] = {
   140.125, 140.375, 140.625, 140.875, 141.125, 141.375, 141.625, 141.875, 142.125, 142.375, 142.625, 142.875, 143.125, 143.375, 143.625, 143.875, 144.125, 144.375, 144.625, 144.875, 145.125, 145.375, 145.625, 145.875, 146.125, 146.375, 146.625, 146.875, 147.125, 147.375, 147.625, 147.875, 148.125, 148.375, 148.625, 148.875, 149.125, 149.375, 149.625, 149.875, 150.125, 150.375, 150.625, 150.875, 151.125, 151.375, 151.625, 151.875, 152.125, 152.375, 152.625, 152.875, 153.125, 153.375, 153.625, 153.875, 154.125, 154.375, 154.625, 154.875, 155.125, 155.375, 155.625, 155.875, 156.125, 156.375, 156.625, 156.875, 157.125, 157.375, 157.625, 157.875, 158.125, 158.375, 158.625, 158.875, 159.125, 159.375, 159.625, 159.875};
   Double_t data1_fy3001[80] = {
   304, 326, 355, 413, 426, 451, 474, 542, 537, 602, 689, 725, 970, 1232, 1732, 2661, 4160, 7143, 11957, 18479, 25749, 29570, 26528, 19484, 13495, 9095, 5757, 3897, 2681, 1970, 1532, 1282, 1110, 988, 971, 905, 884, 867, 797, 802, 819, 847, 791, 786, 831, 820, 829, 834, 826, 776, 831, 837, 788, 790, 844, 788, 818, 796, 859, 886, 845, 840, 889, 852, 807, 898, 875, 848, 962, 880, 895, 853, 914, 869, 888, 942, 947, 972, 1007, 1007};
   Double_t data1_felx3001[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fely3001[80] = {
   16.94276, 17.56239, 18.34808, 19.82855, 20.14582, 20.74265, 21.27728, 22.78626, 22.67865, 24.04078, 25.75357, 26.43047, 30.64884, 34.60342, 41.12031, 51.0873, 64, 84.01775, 108.8492, 135.4384, 159.9657, 171.46, 162.375, 139.086, 115.6691, 94.86902, 75.37654, 61.92796, 51.28079, 43.8875, 38.64397, 35.30852, 32.82041, 30.93644, 30.66488, 29.58737, 29.23634, 28.94911, 27.73562, 27.82402, 28.12254, 28.60756, 27.62917, 27.54015, 28.33141, 28.14001, 28.2967, 28.38339, 28.24456, 27.36126, 28.33141, 28.43527, 27.57579, 27.61139, 28.55598, 27.57579, 28.10507, 27.7179, 28.81297, 29.26995, 28.57318, 28.48707, 29.3203, 28.69332, 27.91215, 29.47082, 29.08462, 28.62473, 30.52015, 29.16901, 29.42073, 28.71044, 29.73657, 28.98305, 29.30352, 30.19609, 30.27743, 30.68092, 31.2372, 31.2372};
   Double_t data1_fehx3001[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fehy3001[80] = {
   17.94276, 18.56239, 19.34808, 20.82855, 21.14582, 21.74265, 22.27728, 23.78626, 23.67865, 25.04078, 26.75357, 27.43047, 31.64884, 35.60342, 42.12031, 52.0873, 65, 85.01775, 109.8492, 136.4384, 160.9657, 172.46, 163.375, 140.086, 116.6691, 95.86902, 76.37654, 62.92796, 52.28079, 44.8875, 39.64397, 36.30852, 33.82041, 31.93644, 31.66488, 30.58737, 30.23634, 29.94911, 28.73562, 28.82402, 29.12254, 29.60756, 28.62917, 28.54015, 29.33141, 29.14001, 29.2967, 29.38339, 29.24456, 28.36126, 29.33141, 29.43527, 28.57579, 28.61139, 29.55598, 28.57579, 29.10507, 28.7179, 29.81297, 30.26995, 29.57318, 29.48707, 30.3203, 29.69332, 28.91215, 30.47082, 30.08462, 29.62473, 31.52015, 30.16901, 30.42073, 29.71044, 30.73657, 29.98305, 30.30352, 31.19609, 31.27743, 31.68092, 32.2372, 32.2372};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data1_fx3001,data1_fy3001,data1_felx3001,data1_fehx3001,data1_fely3001,data1_fehy3001);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data13001 = new TH1F("Graph_data13001","Histogram of data_plot__m",100,138,162);
   Graph_data13001->SetMinimum(258.3515);
   Graph_data13001->SetMaximum(32688);
   Graph_data13001->SetDirectory(0);
   Graph_data13001->SetStats(0);
   Graph_data13001->SetLineWidth(2);
   Graph_data13001->SetMarkerStyle(20);
   Graph_data13001->GetXaxis()->SetNdivisions(505);
   Graph_data13001->GetXaxis()->SetLabelFont(132);
   Graph_data13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data13001->GetXaxis()->SetLabelSize(0.06);
   Graph_data13001->GetXaxis()->SetTitleSize(0.072);
   Graph_data13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data13001->GetXaxis()->SetTitleFont(132);
   Graph_data13001->GetYaxis()->SetLabelFont(132);
   Graph_data13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data13001->GetYaxis()->SetLabelSize(0.06);
   Graph_data13001->GetYaxis()->SetTitleSize(0.072);
   Graph_data13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data13001->GetYaxis()->SetTitleFont(132);
   Graph_data13001->GetZaxis()->SetLabelFont(132);
   Graph_data13001->GetZaxis()->SetLabelSize(0.06);
   Graph_data13001->GetZaxis()->SetTitleSize(0.072);
   Graph_data13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data13001);
   
   grae->Draw("p");
   
   Double_t model1_fx3[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.375, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t model1_fy3[130] = {
   0, 192.5805, 192.5805, 273.3818, 338.2421, 391.0053, 434.8316, 472.4464, 506.3992, 539.3769, 574.6481, 616.7688, 672.7974, 754.494, 882.4284, 1093.822, 1457.627, 1733.529, 2103.15, 2600.469, 3271.164, 3689.681, 4175.323, 4738.13, 5389.096, 6139.972, 7002.91, 7989.88, 9111.791, 10377.25, 11790.93, 13351.49, 15049.22, 16863.56, 18760.92, 22598.54, 24402.56, 26024.33, 26741.39, 27383.06, 27940.73, 28406.87, 28775.31, 29041.4, 29202.23, 29256.59, 29205.08, 29050.01, 28795.28, 28446.23, 28009.41, 27492.38, 26903.41, 26251.28, 24793.57, 23190.46, 19803.22, 18122.52, 16501.15, 14964.05, 13527.25, 12199.5, 10983.86, 9879.229, 8881.557, 7984.894, 7182.158, 6465.727, 5827.858, 5260.98, 4757.876, 3916.548, 3256.383, 2738.475, 2331.732, 2011.673, 1759.196, 1401.004, 1174.259, 1029.119, 935.3801, 874.5118, 834.9866, 809.5259, 793.4654, 783.773, 778.4498, 776.1605, 776.0019, 777.3557, 779.7939, 783.017, 786.8131, 791.0312, 795.5626, 800.3283, 805.2703, 810.346, 815.5238, 820.7799, 826.0964, 831.4597, 836.8596, 842.2882, 847.7392, 853.208, 858.6908, 864.1849, 869.6878, 875.1979, 880.7137, 886.234, 891.758, 897.2849, 902.8141, 908.3452, 913.8778, 919.4115, 924.9462, 930.4815, 936.0174, 941.5537, 947.0902, 952.6269, 958.1637, 963.7006, 969.2374, 969.2374, 969.2374, 0};
   graph = new TGraph(130,model1_fx3,model1_fy3);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model13 = new TH1F("Graph_model13","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_model13->SetMinimum(0);
   Graph_model13->SetMaximum(32182.25);
   Graph_model13->SetDirectory(0);
   Graph_model13->SetStats(0);
   Graph_model13->SetLineWidth(2);
   Graph_model13->SetMarkerStyle(20);
   Graph_model13->GetXaxis()->SetNdivisions(505);
   Graph_model13->GetXaxis()->SetLabelFont(132);
   Graph_model13->GetXaxis()->SetLabelOffset(0.01);
   Graph_model13->GetXaxis()->SetLabelSize(0.06);
   Graph_model13->GetXaxis()->SetTitleSize(0.072);
   Graph_model13->GetXaxis()->SetTitleOffset(0.95);
   Graph_model13->GetXaxis()->SetTitleFont(132);
   Graph_model13->GetYaxis()->SetLabelFont(132);
   Graph_model13->GetYaxis()->SetLabelOffset(0.01);
   Graph_model13->GetYaxis()->SetLabelSize(0.06);
   Graph_model13->GetYaxis()->SetTitleSize(0.072);
   Graph_model13->GetYaxis()->SetTitleOffset(0.95);
   Graph_model13->GetYaxis()->SetTitleFont(132);
   Graph_model13->GetZaxis()->SetLabelFont(132);
   Graph_model13->GetZaxis()->SetLabelSize(0.06);
   Graph_model13->GetZaxis()->SetTitleSize(0.072);
   Graph_model13->GetZaxis()->SetTitleOffset(1.2);
   Graph_model13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model13);
   
   graph->Draw("l");
   
   TH1D *frame_557f939d8c00__2 = new TH1D("frame_557f939d8c00__2"," ",80,140,160);
   frame_557f939d8c00__2->SetBinContent(1,31229.58);
   frame_557f939d8c00__2->SetMaximum(31229.58);
   frame_557f939d8c00__2->SetEntries(1);
   frame_557f939d8c00__2->SetDirectory(0);
   frame_557f939d8c00__2->SetStats(0);
   frame_557f939d8c00__2->SetLineWidth(2);
   frame_557f939d8c00__2->SetMarkerStyle(20);
   frame_557f939d8c00__2->GetXaxis()->SetTitle("#font[132]{#Deltam} (#font[132]{MeV/c^{2}})");
   frame_557f939d8c00__2->GetXaxis()->SetNdivisions(505);
   frame_557f939d8c00__2->GetXaxis()->SetLabelFont(132);
   frame_557f939d8c00__2->GetXaxis()->SetLabelOffset(0.01);
   frame_557f939d8c00__2->GetXaxis()->SetLabelSize(0.06);
   frame_557f939d8c00__2->GetXaxis()->SetTitleSize(0.072);
   frame_557f939d8c00__2->GetXaxis()->SetTitleOffset(0.95);
   frame_557f939d8c00__2->GetXaxis()->SetTitleFont(132);
   frame_557f939d8c00__2->GetYaxis()->SetTitle("Events / ( 0.25 #font[132]{MeV/c^{2}} )");
   frame_557f939d8c00__2->GetYaxis()->SetNdivisions(4000510);
   frame_557f939d8c00__2->GetYaxis()->SetLabelFont(132);
   frame_557f939d8c00__2->GetYaxis()->SetLabelOffset(0.01);
   frame_557f939d8c00__2->GetYaxis()->SetLabelSize(0.06);
   frame_557f939d8c00__2->GetYaxis()->SetTitleSize(0.072);
   frame_557f939d8c00__2->GetYaxis()->SetTitleOffset(0.95);
   frame_557f939d8c00__2->GetYaxis()->SetTitleFont(132);
   frame_557f939d8c00__2->GetZaxis()->SetLabelFont(132);
   frame_557f939d8c00__2->GetZaxis()->SetLabelSize(0.06);
   frame_557f939d8c00__2->GetZaxis()->SetTitleSize(0.072);
   frame_557f939d8c00__2->GetZaxis()->SetTitleOffset(1.2);
   frame_557f939d8c00__2->GetZaxis()->SetTitleFont(132);
   frame_557f939d8c00__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.475,0.705,0.91,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dstarp#to#Dz(#to#Km#pip)#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Down");
   pt->Draw();
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.475, 0.30,0.90,0.695,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
      
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Paper_Dst_updated.pdf");
   c1->Print("Paper_Dst_updated.tex");
}


==> figs/Fig15d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_Dst_KK()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 10:04:38 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(136.5432,-672.6209,161.2346,3531.26);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_557f8675cc40__5 = new TH1D("frame_557f8675cc40__5"," ",80,140,160);
   frame_557f8675cc40__5->SetBinContent(1,3279.027);
   frame_557f8675cc40__5->SetMaximum(3279.027);
   frame_557f8675cc40__5->SetEntries(1);
   frame_557f8675cc40__5->SetDirectory(0);
   frame_557f8675cc40__5->SetStats(0);
   frame_557f8675cc40__5->SetLineWidth(2);
   frame_557f8675cc40__5->SetMarkerStyle(20);
   frame_557f8675cc40__5->GetXaxis()->SetTitle("#Delta m~[#mevcc]");
   frame_557f8675cc40__5->GetXaxis()->SetNdivisions(505);
   frame_557f8675cc40__5->GetXaxis()->SetLabelFont(132);
   frame_557f8675cc40__5->GetXaxis()->SetLabelOffset(0.01);
   frame_557f8675cc40__5->GetXaxis()->SetLabelSize(0.06);
   frame_557f8675cc40__5->GetXaxis()->SetTitleSize(0.072);
   frame_557f8675cc40__5->GetXaxis()->SetTitleOffset(0.95);
   frame_557f8675cc40__5->GetXaxis()->SetTitleFont(132);
   frame_557f8675cc40__5->GetYaxis()->SetTitle("Candidates / ( 0.25 #mevcc )");
   frame_557f8675cc40__5->GetYaxis()->SetNdivisions(4000510);
   frame_557f8675cc40__5->GetYaxis()->SetLabelFont(132);
   frame_557f8675cc40__5->GetYaxis()->SetLabelOffset(0.01);
   frame_557f8675cc40__5->GetYaxis()->SetLabelSize(0.06);
   frame_557f8675cc40__5->GetYaxis()->SetTitleSize(0.072);
   frame_557f8675cc40__5->GetYaxis()->SetTitleOffset(1.30);
   frame_557f8675cc40__5->GetYaxis()->SetTitleFont(132);
   frame_557f8675cc40__5->GetZaxis()->SetLabelFont(132);
   frame_557f8675cc40__5->GetZaxis()->SetLabelSize(0.06);
   frame_557f8675cc40__5->GetZaxis()->SetTitleSize(0.072);
   frame_557f8675cc40__5->GetZaxis()->SetTitleOffset(1.2);
   frame_557f8675cc40__5->GetZaxis()->SetTitleFont(132);
   frame_557f8675cc40__5->Draw("FUNC");
   
   Double_t Background1_fx7[92] = {
   139.7498, 139.75, 140, 140.0625, 140.125, 140.25, 140.375, 140.5, 140.625, 140.75, 140.875, 141, 141.125, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.75, 144, 144.25, 144.5, 144.75, 145, 145.25, 145.5, 145.75, 146, 146.25, 146.5, 146.75, 147, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t Background1_fy7[92] = {
   0, 55.58337, 55.58337, 61.44759, 66.87674, 76.56585, 84.89633, 92.0762, 98.28164, 103.6618, 108.3431, 112.4326, 116.0207, 119.1844, 124.4882, 128.7534, 132.2738, 135.2598, 137.8627, 140.1907, 142.3215, 144.3109, 146.1989, 148.014, 149.7769, 151.5023, 153.2009, 154.88, 156.5453, 158.2006, 159.8488, 161.4917, 163.1309, 164.7674, 166.4019, 168.035, 169.667, 171.2983, 172.9289, 174.5591, 176.189, 177.8186, 179.448, 181.0772, 182.7062, 184.3351, 185.9639, 187.5925, 189.2211, 190.8496, 192.4779, 194.1062, 195.7344, 197.3625, 198.9905, 200.6184, 202.2462, 203.8739, 205.5016, 207.1292, 208.7567, 210.384, 212.0114, 213.6386, 215.2657, 216.8928, 218.5198, 220.1467, 221.7735, 223.4002, 225.0268, 226.6534, 228.2799, 229.9063, 231.5326, 233.1588, 234.785, 236.411, 238.037, 239.6629, 241.2888, 242.9145, 244.5402, 246.1658, 247.7913, 249.4167, 251.042, 252.6673, 254.2925, 254.2925, 254.2925, 0};
   TGraph *graph = new TGraph(92,Background1_fx7,Background1_fy7);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3003);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Background17 = new TH1F("Graph_Background17","Projection of Dst+ invariant mass model",100,137.6997,162.3003);
   Graph_Background17->SetMinimum(0);
   Graph_Background17->SetMaximum(279.7217);
   Graph_Background17->SetDirectory(0);
   Graph_Background17->SetStats(0);
   Graph_Background17->SetLineWidth(2);
   Graph_Background17->SetMarkerStyle(20);
   Graph_Background17->GetXaxis()->SetNdivisions(505);
   Graph_Background17->GetXaxis()->SetLabelFont(132);
   Graph_Background17->GetXaxis()->SetLabelOffset(0.01);
   Graph_Background17->GetXaxis()->SetLabelSize(0.06);
   Graph_Background17->GetXaxis()->SetTitleSize(0.072);
   Graph_Background17->GetXaxis()->SetTitleOffset(0.95);
   Graph_Background17->GetXaxis()->SetTitleFont(132);
   Graph_Background17->GetYaxis()->SetLabelFont(132);
   Graph_Background17->GetYaxis()->SetLabelOffset(0.01);
   Graph_Background17->GetYaxis()->SetLabelSize(0.06);
   Graph_Background17->GetYaxis()->SetTitleSize(0.072);
   Graph_Background17->GetYaxis()->SetTitleOffset(0.95);
   Graph_Background17->GetYaxis()->SetTitleFont(132);
   Graph_Background17->GetZaxis()->SetLabelFont(132);
   Graph_Background17->GetZaxis()->SetLabelSize(0.06);
   Graph_Background17->GetZaxis()->SetTitleSize(0.072);
   Graph_Background17->GetZaxis()->SetTitleOffset(1.2);
   Graph_Background17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Background17);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx8[131] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.0938, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.375, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t sig1_fy8[131] = {
   0, 0.3075645, 0.3075645, 0.4159776, 0.5683293, 0.7849799, 1.097023, 1.55269, 2.22807, 3.24539, 4.804844, 7.241267, 11.12733, 17.4659, 28.05702, 46.21238, 78.16637, 102.7052, 135.8606, 180.8827, 242.2403, 280.8636, 325.9818, 378.6515, 440.0576, 511.5033, 594.3848, 690.1417, 800.1748, 925.7206, 1067.672, 1226.343, 1401.172, 1590.394, 1790.723, 2202.676, 2398.954, 2490.657, 2576.442, 2655.11, 2725.53, 2786.672, 2837.644, 2877.725, 2906.385, 2923.312, 2928.407, 2921.794, 2903.802, 2874.952, 2835.926, 2787.544, 2730.726, 2666.466, 2595.793, 2439.351, 2269.393, 1916.307, 1743.749, 1578.747, 1423.537, 1279.434, 1147.027, 1026.374, 917.153, 818.7937, 730.5763, 651.7037, 581.3542, 518.7173, 463.0169, 413.5256, 330.5435, 265.103, 213.4292, 172.5285, 140.0539, 114.1767, 76.8502, 52.58103, 36.53899, 25.76339, 18.41359, 13.3275, 9.759911, 7.225558, 5.403775, 4.079662, 3.107276, 2.386252, 1.84675, 1.439624, 1.129931, 0.8925759, 0.7093672, 0.5670033, 0.4556758, 0.3680949, 0.2988026, 0.243683, 0.1996114, 0.1642008, 0.135616, 0.1124385, 0.09356529, 0.07813438, 0.06546872, 0.0550339, 0.04640615, 0.03924797, 0.03328939, 0.02831358, 0.02414573, 0.02064434, 0.01769446, 0.01520241, 0.01309155, 0.011299, 0.00977299, 0.00847078, 0.007356974, 0.006402176, 0.005581909, 0.004875732, 0.004266534, 0.003739956, 0.003283915, 0.002888225, 0.002888225, 0.002888225, 0};
   graph = new TGraph(131,sig1_fx8,sig1_fy8);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig18 = new TH1F("Graph_sig18","Projection of Dst+ invariant mass model",131,137.6997,162.3003);
   Graph_sig18->SetMinimum(0);
   Graph_sig18->SetMaximum(3221.248);
   Graph_sig18->SetDirectory(0);
   Graph_sig18->SetStats(0);
   Graph_sig18->SetLineWidth(2);
   Graph_sig18->SetMarkerStyle(20);
   Graph_sig18->GetXaxis()->SetNdivisions(505);
   Graph_sig18->GetXaxis()->SetLabelFont(132);
   Graph_sig18->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig18->GetXaxis()->SetLabelSize(0.06);
   Graph_sig18->GetXaxis()->SetTitleSize(0.072);
   Graph_sig18->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig18->GetXaxis()->SetTitleFont(132);
   Graph_sig18->GetYaxis()->SetLabelFont(132);
   Graph_sig18->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig18->GetYaxis()->SetLabelSize(0.06);
   Graph_sig18->GetYaxis()->SetTitleSize(0.072);
   Graph_sig18->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig18->GetYaxis()->SetTitleFont(132);
   Graph_sig18->GetZaxis()->SetLabelFont(132);
   Graph_sig18->GetZaxis()->SetLabelSize(0.06);
   Graph_sig18->GetZaxis()->SetTitleSize(0.072);
   Graph_sig18->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig18);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3003[80] = {
   140.125, 140.375, 140.625, 140.875, 141.125, 141.375, 141.625, 141.875, 142.125, 142.375, 142.625, 142.875, 143.125, 143.375, 143.625, 143.875, 144.125, 144.375, 144.625, 144.875, 145.125, 145.375, 145.625, 145.875, 146.125, 146.375, 146.625, 146.875, 147.125, 147.375, 147.625, 147.875, 148.125, 148.375, 148.625, 148.875, 149.125, 149.375, 149.625, 149.875, 150.125, 150.375, 150.625, 150.875, 151.125, 151.375, 151.625, 151.875, 152.125, 152.375, 152.625, 152.875, 153.125, 153.375, 153.625, 153.875, 154.125, 154.375, 154.625, 154.875, 155.125, 155.375, 155.625, 155.875, 156.125, 156.375, 156.625, 156.875, 157.125, 157.375, 157.625, 157.875, 158.125, 158.375, 158.625, 158.875, 159.125, 159.375, 159.625, 159.875};
   Double_t data1_fy3003[80] = {
   80, 87, 100, 103, 114, 113, 113, 140, 125, 147, 138, 154, 163, 208, 247, 329, 493, 756, 1208, 1981, 2704, 3067, 2775, 2119, 1450, 1000, 638, 489, 374, 294, 283, 255, 221, 224, 218, 219, 215, 204, 209, 229, 174, 224, 200, 201, 202, 211, 205, 194, 215, 218, 201, 209, 204, 180, 208, 187, 194, 238, 214, 201, 242, 208, 206, 226, 224, 245, 257, 238, 238, 208, 216, 248, 257, 222, 249, 231, 246, 228, 242, 288};
   Double_t data1_felx3003[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fely3003[80] = {
   8.925539, 9.30942, 9.983255, 9.661201, 10.18878, 10.1419, 10.1419, 11.34272, 10.69151, 11.63466, 11.25798, 11.91974, 12.27693, 13.93087, 15.22419, 17.64525, 21.70923, 27, 34.25989, 44.01123, 51.5024, 54.88276, 52.18064, 45.53531, 37.58215, 31.12673, 24.76361, 21.619, 18.84554, 16.65372, 16.33003, 15.47655, 14.37447, 14.47498, 14.27329, 14.30709, 14.1714, 13.79161, 13.96548, 14.641, 12.70038, 14.47498, 13.65097, 13.68626, 13.72146, 14.03444, 13.82655, 13.43736, 14.1714, 14.27329, 13.68626, 13.96548, 13.79161, 12.92572, 13.93087, 13.18393, 13.43736, 14.93535, 14.13728, 13.68626, 15.06438, 13.93087, 13.86141, 14.54161, 14.47498, 15.16046, 15.53901, 14.93535, 14.93535, 13.93087, 14.20544, 15.25595, 15.53901, 14.40805, 15.28765, 14.70691, 15.19235, 14.60794, 15.06438, 16.47793};
   Double_t data1_fehx3003[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fehy3003[80] = {
   9.981567, 10.36314, 11.03336, 10.6612, 11.18878, 11.1419, 11.1419, 12.34272, 11.69151, 12.63466, 12.25798, 12.91974, 13.27693, 14.93087, 16.22419, 18.64525, 22.70923, 28, 35.25989, 45.01123, 52.5024, 55.88276, 53.18064, 46.53531, 38.58215, 32.12673, 25.76361, 22.619, 19.84554, 17.65372, 17.33003, 16.47655, 15.37447, 15.47498, 15.27329, 15.30709, 15.1714, 14.79161, 14.96548, 15.641, 13.70038, 15.47498, 14.65097, 14.68626, 14.72146, 15.03444, 14.82655, 14.43736, 15.1714, 15.27329, 14.68626, 14.96548, 14.79161, 13.92572, 14.93087, 14.18393, 14.43736, 15.93535, 15.13728, 14.68626, 16.06438, 14.93087, 14.86141, 15.54161, 15.47498, 16.16046, 16.53901, 15.93535, 15.93535, 14.93087, 15.20544, 16.25595, 16.53901, 15.40805, 16.28765, 15.70691, 16.19235, 15.60794, 16.06438, 17.47793};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data1_fx3003,data1_fy3003,data1_felx3003,data1_fehx3003,data1_fely3003,data1_fehy3003);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data13003 = new TH1F("Graph_data13003","Histogram of data_plot__m",100,138,162);
   Graph_data13003->SetMinimum(63.96701);
   Graph_data13003->SetMaximum(3428.064);
   Graph_data13003->SetDirectory(0);
   Graph_data13003->SetStats(0);
   Graph_data13003->SetLineWidth(2);
   Graph_data13003->SetMarkerStyle(20);
   Graph_data13003->GetXaxis()->SetNdivisions(505);
   Graph_data13003->GetXaxis()->SetLabelFont(132);
   Graph_data13003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data13003->GetXaxis()->SetLabelSize(0.06);
   Graph_data13003->GetXaxis()->SetTitleSize(0.072);
   Graph_data13003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data13003->GetXaxis()->SetTitleFont(132);
   Graph_data13003->GetYaxis()->SetLabelFont(132);
   Graph_data13003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data13003->GetYaxis()->SetLabelSize(0.06);
   Graph_data13003->GetYaxis()->SetTitleSize(0.072);
   Graph_data13003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data13003->GetYaxis()->SetTitleFont(132);
   Graph_data13003->GetZaxis()->SetLabelFont(132);
   Graph_data13003->GetZaxis()->SetLabelSize(0.06);
   Graph_data13003->GetZaxis()->SetTitleSize(0.072);
   Graph_data13003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data13003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data13003);
   
   grae->Draw("p");
   
   Double_t model1_fx9[131] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.0938, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.375, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t model1_fy9[131] = {
   0, 55.89094, 55.89094, 76.98183, 92.64453, 104.4468, 113.5296, 120.7371, 126.7162, 131.9988, 137.0786, 142.5011, 148.99, 157.6566, 170.3785, 190.5233, 224.3652, 249.8193, 283.8746, 329.7836, 392.0173, 431.0749, 476.6253, 529.7254, 591.5599, 663.4325, 746.7393, 842.92, 953.3757, 1079.343, 1221.715, 1380.805, 1556.052, 1745.692, 1946.437, 2359.221, 2555.914, 2647.825, 2733.816, 2812.691, 2883.318, 2944.667, 2995.845, 3036.132, 3064.999, 3082.131, 3087.432, 3081.025, 3063.24, 3034.595, 2995.775, 2947.598, 2890.986, 2826.932, 2756.464, 2600.432, 2430.884, 2078.618, 1906.47, 1741.878, 1587.078, 1443.383, 1311.386, 1191.142, 1082.329, 984.3786, 896.5697, 818.1056, 748.1645, 685.9358, 630.6437, 581.5605, 499.3946, 434.77, 383.9119, 343.8267, 312.1675, 287.1057, 251.4093, 228.77, 214.3576, 205.2114, 199.4908, 196.0337, 194.095, 193.1894, 192.9963, 193.3008, 193.9568, 194.8642, 195.953, 197.174, 198.4924, 199.883, 201.3278, 202.8132, 204.3296, 205.8697, 207.428, 209.0003, 210.5837, 212.1756, 213.7742, 215.3782, 216.9864, 218.5979, 220.2121, 221.8285, 223.4466, 225.0661, 226.6867, 228.3082, 229.9304, 231.5532, 233.1765, 234.8002, 236.4241, 238.0483, 239.6727, 241.2972, 242.9219, 244.5466, 246.1713, 247.7961, 249.4209, 251.0458, 252.6706, 254.2954, 254.2954, 254.2954, 0};
   graph = new TGraph(131,model1_fx9,model1_fy9);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model19 = new TH1F("Graph_model19","Projection of Dst+ invariant mass model",131,137.6997,162.3003);
   Graph_model19->SetMinimum(0);
   Graph_model19->SetMaximum(3396.176);
   Graph_model19->SetDirectory(0);
   Graph_model19->SetStats(0);
   Graph_model19->SetLineWidth(2);
   Graph_model19->SetMarkerStyle(20);
   Graph_model19->GetXaxis()->SetNdivisions(505);
   Graph_model19->GetXaxis()->SetLabelFont(132);
   Graph_model19->GetXaxis()->SetLabelOffset(0.01);
   Graph_model19->GetXaxis()->SetLabelSize(0.06);
   Graph_model19->GetXaxis()->SetTitleSize(0.072);
   Graph_model19->GetXaxis()->SetTitleOffset(0.95);
   Graph_model19->GetXaxis()->SetTitleFont(132);
   Graph_model19->GetYaxis()->SetLabelFont(132);
   Graph_model19->GetYaxis()->SetLabelOffset(0.01);
   Graph_model19->GetYaxis()->SetLabelSize(0.06);
   Graph_model19->GetYaxis()->SetTitleSize(0.072);
   Graph_model19->GetYaxis()->SetTitleOffset(0.95);
   Graph_model19->GetYaxis()->SetTitleFont(132);
   Graph_model19->GetZaxis()->SetLabelFont(132);
   Graph_model19->GetZaxis()->SetLabelSize(0.06);
   Graph_model19->GetZaxis()->SetTitleSize(0.072);
   Graph_model19->GetZaxis()->SetTitleOffset(1.2);
   Graph_model19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model19);
   
   graph->Draw("l");
   
   TH1D *frame_557f8675cc40__6 = new TH1D("frame_557f8675cc40__6"," ",80,140,160);
   frame_557f8675cc40__6->SetBinContent(1,3279.027);
   frame_557f8675cc40__6->SetMaximum(3279.027);
   frame_557f8675cc40__6->SetEntries(1);
   frame_557f8675cc40__6->SetDirectory(0);
   frame_557f8675cc40__6->SetStats(0);
   frame_557f8675cc40__6->SetLineWidth(2);
   frame_557f8675cc40__6->SetMarkerStyle(20);
   frame_557f8675cc40__6->GetXaxis()->SetTitle("#font[132]{#Deltam} (#font[132]{MeV/c^{2}})");
   frame_557f8675cc40__6->GetXaxis()->SetNdivisions(505);
   frame_557f8675cc40__6->GetXaxis()->SetLabelFont(132);
   frame_557f8675cc40__6->GetXaxis()->SetLabelOffset(0.01);
   frame_557f8675cc40__6->GetXaxis()->SetLabelSize(0.06);
   frame_557f8675cc40__6->GetXaxis()->SetTitleSize(0.072);
   frame_557f8675cc40__6->GetXaxis()->SetTitleOffset(0.95);
   frame_557f8675cc40__6->GetXaxis()->SetTitleFont(132);
   frame_557f8675cc40__6->GetYaxis()->SetTitle("Events / ( 0.25 #font[132]{MeV/c^{2}} )");
   frame_557f8675cc40__6->GetYaxis()->SetNdivisions(4000510);
   frame_557f8675cc40__6->GetYaxis()->SetLabelFont(132);
   frame_557f8675cc40__6->GetYaxis()->SetLabelOffset(0.01);
   frame_557f8675cc40__6->GetYaxis()->SetLabelSize(0.06);
   frame_557f8675cc40__6->GetYaxis()->SetTitleSize(0.072);
   frame_557f8675cc40__6->GetYaxis()->SetTitleOffset(0.95);
   frame_557f8675cc40__6->GetYaxis()->SetTitleFont(132);
   frame_557f8675cc40__6->GetZaxis()->SetLabelFont(132);
   frame_557f8675cc40__6->GetZaxis()->SetLabelSize(0.06);
   frame_557f8675cc40__6->GetZaxis()->SetTitleSize(0.072);
   frame_557f8675cc40__6->GetZaxis()->SetTitleOffset(1.2);
   frame_557f8675cc40__6->GetZaxis()->SetTitleFont(132);
   frame_557f8675cc40__6->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.475,0.705,0.91,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dstarp#to#Dz(#to#Km#Kp)#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2022 Magnet Down");
   pt->Draw();
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.475, 0.30,0.90,0.695,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   
   c1->Print("Paper_Dst_KK_updated.pdf");
   c1->Print("Paper_Dst_KK_updated.tex");
}


==> figs/Fig16a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void D0_22_MU()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:18:57 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-0.9263158,-11.24051,8.547368,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[7] = {
   1,
   2,
   3,
   4,
   5,
   6,
   7};
   Double_t Graph0_fy1001[7] = {
   -2.146873,
   -0.0609764,
   -0.7537243,
   -0.5730846,
   -1.550127,
   -2.010635,
   -0.1537597};
   Double_t Graph0_fex1001[7] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[7] = {
   1.416556,
   1.48378,
   1.537146,
   1.448659,
   1.622124,
   1.41611,
   1.253718};
   TGraphErrors *gre = new TGraphErrors(7,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0.4,7.6);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0.4,7.6, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(2.248414);
   pol01002->SetNDF(6);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,-1.003569);
   pol01002->SetParError(0,0.5449608);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   TLine *line = new TLine(0.4,-1.003569,7.6,-1.003569);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0.4,-0.675679,7.6,-0.675679);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0.4,-1.316284,7.6,-0.03507433);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.4,-1.54853,7.6,-0.458608);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Line_integrated","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[7] = {
   1,
   2,
   3,
   4,
   5,
   6,
   7};
   Double_t Graph0_fy1003[7] = {
   -2.146873,
   -0.0609764,
   -0.7537243,
   -0.5730846,
   -1.550127,
   -2.010635,
   -0.1537597};
   Double_t Graph0_fex1003[7] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1003[7] = {
   1.416556,
   1.48378,
   1.537146,
   1.448659,
   1.622124,
   1.41611,
   1.253718};
   gre = new TGraphErrors(7,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010011003 = new TH1F("Graph_Graph_Graph010011003","",100,0.4,7.6);
   Graph_Graph_Graph010011003->SetMinimum(-8);
   Graph_Graph_Graph010011003->SetMaximum(8);
   Graph_Graph_Graph010011003->SetDirectory(0);
   Graph_Graph_Graph010011003->SetStats(0);
   Graph_Graph_Graph010011003->SetLineWidth(2);
   Graph_Graph_Graph010011003->SetMarkerStyle(20);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitle("Run block");
   Graph_Graph_Graph010011003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010011003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0.4,7.6, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(2.248414);
   pol01004->SetNDF(6);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,-1.003569);
   pol01004->SetParError(0,0.5449608);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.82,"2022 Magnet Up");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{2.2}{6}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 89.5%");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("D0_22_MU.pdf");
}


==> figs/Fig16b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void D0_22_MD()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:18:48 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-0.2842105,-11.24051,6.031579,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[5] = {
   1,
   2,
   3,
   4,
   5};
   Double_t Graph0_fy1001[5] = {
   -0.097521,
   -1.510928,
   2.628179,
   -1.36175,
   1.043761};
   Double_t Graph0_fex1001[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[5] = {
   1.432387,
   1.350842,
   1.264978,
   1.240839,
   1.231329};
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0.6,5.4);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(7.385486);
   pol01002->SetNDF(4);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,0.1922563);
   pol01002->SetParError(0,0.5803193);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   TLine *line = new TLine(0.6,0.1922563,5.4,0.1922563);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0.6,-0.08775094,5.4,-0.08775094);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0.6,-0.7578858,5.4,0.5823839);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.6,-0.388063,5.4,0.7725756);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Line_integrated","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[5] = {
   1,
   2,
   3,
   4,
   5};
   Double_t Graph0_fy1003[5] = {
   -0.097521,
   -1.510928,
   2.628179,
   -1.36175,
   1.043761};
   Double_t Graph0_fex1003[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1003[5] = {
   1.432387,
   1.350842,
   1.264978,
   1.240839,
   1.231329};
   gre = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010011003 = new TH1F("Graph_Graph_Graph010011003","",100,0.6,5.4);
   Graph_Graph_Graph010011003->SetMinimum(-8);
   Graph_Graph_Graph010011003->SetMaximum(8);
   Graph_Graph_Graph010011003->SetDirectory(0);
   Graph_Graph_Graph010011003->SetStats(0);
   Graph_Graph_Graph010011003->SetLineWidth(2);
   Graph_Graph_Graph010011003->SetMarkerStyle(20);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitle("Run block");
   Graph_Graph_Graph010011003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010011003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(7.385486);
   pol01004->SetNDF(4);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,0.1922563);
   pol01004->SetParError(0,0.5803193);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.82,"2022 Magnet Down");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{7.4}{4}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 11.7%");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("D0_22_MD.pdf");
}


==> figs/Fig16c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void D0_23()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:18:31 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-2.61579,-11.24051,16.06842,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[13] = {
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13};
   Double_t Graph0_fy1001[13] = {
   0.1517645,
   0.1665641,
   0.576984,
   0.015535,
   0.83368,
   -1.434494,
   0.9928139,
   0.522149,
   1.984795,
   0.424887,
   1.678679,
   2.615846,
   1.566299};
   Double_t Graph0_fex1001[13] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[13] = {
   1.70266,
   0.6076748,
   1.908849,
   0.7251657,
   0.7491759,
   0.9202116,
   0.7800972,
   1.146585,
   1.592268,
   1.405816,
   1.202111,
   1.899006,
   1.651246};
   TGraphErrors *gre = new TGraphErrors(13,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0,14.2);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0,14.2, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(9.284815);
   pol01002->SetNDF(12);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,0.4652846);
   pol01002->SetParError(0,0.279159);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   TLine *line = new TLine(0,0.4652846,14.2,0.4652846);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0,0.3141867,14.2,0.3141867);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0,0.02819448,14.2,0.6001789);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0,0.1861256,14.2,0.7444436);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Line_integrated","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[13] = {
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13};
   Double_t Graph0_fy1003[13] = {
   0.1517645,
   0.1665641,
   0.576984,
   0.015535,
   0.83368,
   -1.434494,
   0.9928139,
   0.522149,
   1.984795,
   0.424887,
   1.678679,
   2.615846,
   1.566299};
   Double_t Graph0_fex1003[13] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1003[13] = {
   1.70266,
   0.6076748,
   1.908849,
   0.7251657,
   0.7491759,
   0.9202116,
   0.7800972,
   1.146585,
   1.592268,
   1.405816,
   1.202111,
   1.899006,
   1.651246};
   gre = new TGraphErrors(13,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010011003 = new TH1F("Graph_Graph_Graph010011003","",100,0,14.2);
   Graph_Graph_Graph010011003->SetMinimum(-8);
   Graph_Graph_Graph010011003->SetMaximum(8);
   Graph_Graph_Graph010011003->SetDirectory(0);
   Graph_Graph_Graph010011003->SetStats(0);
   Graph_Graph_Graph010011003->SetLineWidth(2);
   Graph_Graph_Graph010011003->SetMarkerStyle(20);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitle("Run block");
   Graph_Graph_Graph010011003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010011003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010011003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010011003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010011003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010011003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010011003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0,14.2, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(9.284815);
   pol01004->SetNDF(12);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,0.4652846);
   pol01004->SetParError(0,0.279159);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.82,"2023");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{9.3}{12}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 67.8%");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("D0_23.pdf");
}


==> figs/Fig17a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Dp_22_U()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:28:05 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-0.9263158,-11.24051,8.547368,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[7] = { 1, 2, 3, 4, 5, 6, 7 };
   Double_t Graph0_fy1001[7] = { -0.80964, -0.39214, 1.36731, -0.20767, -0.51144, -1.95685, 0.34444 };
   Double_t Graph0_fex1001[7] = { 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1001[7] = { 1.63597, 1.67041, 1.75565, 1.66335, 1.84621, 1.66153, 1.40202 };
   TGraphErrors *gre = new TGraphErrors(7,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0.4,7.6);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{#plus}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0.4,7.6, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(2.223731);
   pol01002->SetNDF(6);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,-0.2936044);
   pol01002->SetParError(0,0.6223023);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   
   TF1 *pol01003 = new TF1("pol0","pol0",0.4,7.6, TF1::EAddToList::kNo);
   pol01003->SetBit(TF1::kNotDraw);
   pol01003->SetFillColor(1);
   pol01003->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetMarkerColor(ci);
   pol01003->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetLineColor(ci);
   pol01003->SetLineWidth(3);
   pol01003->SetChisquare(2.223731);
   pol01003->SetNDF(6);
   pol01003->GetXaxis()->SetNdivisions(505);
   pol01003->GetXaxis()->SetLabelFont(132);
   pol01003->GetXaxis()->SetLabelOffset(0.01);
   pol01003->GetXaxis()->SetLabelSize(0.06);
   pol01003->GetXaxis()->SetTitleSize(0.072);
   pol01003->GetXaxis()->SetTitleOffset(0.95);
   pol01003->GetXaxis()->SetTitleFont(132);
   pol01003->GetYaxis()->SetLabelFont(132);
   pol01003->GetYaxis()->SetLabelOffset(0.01);
   pol01003->GetYaxis()->SetLabelSize(0.06);
   pol01003->GetYaxis()->SetTitleSize(0.072);
   pol01003->GetYaxis()->SetTitleOffset(0.95);
   pol01003->GetYaxis()->SetTitleFont(132);
   pol01003->SetParameter(0,-0.2936044);
   pol01003->SetParError(0,0.6223023);
   pol01003->SetParLimits(0,0,0);
   pol01003->Draw("same");
   TLine *line = new TLine(0.4,-0.1770158,7.6,-0.1770158);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0.4,-0.8033694,7.6,0.4493378);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.4,-0.9159067,7.6,0.3286979);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLine","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[7] = { 1, 2, 3, 4, 5, 6, 7 };
   Double_t Graph0_fy1003[7] = { -0.80964, -0.39214, 1.36731, -0.20767, -0.51144, -1.95685, 0.34444 };
   Double_t Graph0_fex1003[7] = { 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1003[7] = { 1.63597, 1.67041, 1.75565, 1.66335, 1.84621, 1.66153, 1.40202 };
   gre = new TGraphErrors(7,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","",100,0.4,7.6);
   Graph_Graph01003->SetMinimum(-8);
   Graph_Graph01003->SetMaximum(8);
   Graph_Graph01003->SetDirectory(nullptr);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetTitle("Run block");
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{#plus}) [%]");
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0.4,7.6, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(2.223731);
   pol01004->SetNDF(6);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,-0.2936044);
   pol01004->SetParError(0,0.6223023);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.8,"2022 Magnet Up");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{2.2}{6}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 89.8%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Dp_22_U.pdf");
}


==> figs/Fig17b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Dp_22_D()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:24:05 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-0.2842105,-11.24051,6.031579,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[5] = { 1, 2, 3, 4, 5 };
   Double_t Graph0_fy1001[5] = { -1.16273, -1.98026, -0.89061, 0.15844, -0.28166 };
   Double_t Graph0_fex1001[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1001[5] = { 1.51695, 1.4805, 1.38785, 1.33239, 1.33694 };
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0.6,5.4);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{#plus}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(1.361768);
   pol01002->SetNDF(4);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,-0.7657529);
   pol01002->SetParError(0,0.6283545);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   
   TF1 *pol01003 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01003->SetBit(TF1::kNotDraw);
   pol01003->SetFillColor(1);
   pol01003->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetMarkerColor(ci);
   pol01003->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetLineColor(ci);
   pol01003->SetLineWidth(3);
   pol01003->SetChisquare(1.361768);
   pol01003->SetNDF(4);
   pol01003->GetXaxis()->SetNdivisions(505);
   pol01003->GetXaxis()->SetLabelFont(132);
   pol01003->GetXaxis()->SetLabelOffset(0.01);
   pol01003->GetXaxis()->SetLabelSize(0.06);
   pol01003->GetXaxis()->SetTitleSize(0.072);
   pol01003->GetXaxis()->SetTitleOffset(0.95);
   pol01003->GetXaxis()->SetTitleFont(132);
   pol01003->GetYaxis()->SetLabelFont(132);
   pol01003->GetYaxis()->SetLabelOffset(0.01);
   pol01003->GetYaxis()->SetLabelSize(0.06);
   pol01003->GetYaxis()->SetTitleSize(0.072);
   pol01003->GetYaxis()->SetTitleOffset(0.95);
   pol01003->GetYaxis()->SetTitleFont(132);
   pol01003->SetParameter(0,-0.7657529);
   pol01003->SetParError(0,0.6283545);
   pol01003->SetParLimits(0,0,0);
   pol01003->Draw("same");
   TLine *line = new TLine(0.6,-0.850767,5.4,-0.850767);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0.6,-1.482328,5.4,-0.2192065);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.6,-1.394107,5.4,-0.1373984);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLine","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[5] = { 1, 2, 3, 4, 5 };
   Double_t Graph0_fy1003[5] = { -1.16273, -1.98026, -0.89061, 0.15844, -0.28166 };
   Double_t Graph0_fex1003[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1003[5] = { 1.51695, 1.4805, 1.38785, 1.33239, 1.33694 };
   gre = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","",100,0.6,5.4);
   Graph_Graph01003->SetMinimum(-8);
   Graph_Graph01003->SetMaximum(8);
   Graph_Graph01003->SetDirectory(nullptr);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetTitle("Run block");
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{#plus}) [%]");
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(1.361768);
   pol01004->SetNDF(4);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,-0.7657529);
   pol01004->SetParError(0,0.6283545);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.8,"2022 Magnet Down");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{1.4}{4}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 85.1%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Dp_22_D.pdf");
}


==> figs/Fig17c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Dp_23()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:28:53 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-0.2842105,-11.24051,6.031579,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[5] = { 1, 2, 3, 4, 5 };
   Double_t Graph0_fy1001[5] = { -2.67795, -0.74185, -1.66581, 1.36991, -0.35693 };
   Double_t Graph0_fex1001[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1001[5] = { 1.58896, 0.58325, 1.80406, 0.68752, 0.71212 };
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0.6,5.4);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{#plus}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(9.217852);
   pol01002->SetNDF(4);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,-0.2016611);
   pol01002->SetParError(0,0.3596643);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   
   TF1 *pol01003 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01003->SetBit(TF1::kNotDraw);
   pol01003->SetFillColor(1);
   pol01003->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetMarkerColor(ci);
   pol01003->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetLineColor(ci);
   pol01003->SetLineWidth(3);
   pol01003->SetChisquare(9.217852);
   pol01003->SetNDF(4);
   pol01003->GetXaxis()->SetNdivisions(505);
   pol01003->GetXaxis()->SetLabelFont(132);
   pol01003->GetXaxis()->SetLabelOffset(0.01);
   pol01003->GetXaxis()->SetLabelSize(0.06);
   pol01003->GetXaxis()->SetTitleSize(0.072);
   pol01003->GetXaxis()->SetTitleOffset(0.95);
   pol01003->GetXaxis()->SetTitleFont(132);
   pol01003->GetYaxis()->SetLabelFont(132);
   pol01003->GetYaxis()->SetLabelOffset(0.01);
   pol01003->GetYaxis()->SetLabelSize(0.06);
   pol01003->GetYaxis()->SetTitleSize(0.072);
   pol01003->GetYaxis()->SetTitleOffset(0.95);
   pol01003->GetYaxis()->SetTitleFont(132);
   pol01003->SetParameter(0,-0.2016611);
   pol01003->SetParError(0,0.3596643);
   pol01003->SetParLimits(0,0,0);
   pol01003->Draw("same");
   TLine *line = new TLine(0.6,-0.258096,5.4,-0.258096);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0.6,-0.6172128,5.4,0.1010208);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.6,-0.5613253,5.4,0.1580032);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLine","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[5] = { 1, 2, 3, 4, 5 };
   Double_t Graph0_fy1003[5] = { -2.67795, -0.74185, -1.66581, 1.36991, -0.35693 };
   Double_t Graph0_fex1003[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1003[5] = { 1.58896, 0.58325, 1.80406, 0.68752, 0.71212 };
   gre = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","",100,0.6,5.4);
   Graph_Graph01003->SetMinimum(-8);
   Graph_Graph01003->SetMaximum(8);
   Graph_Graph01003->SetDirectory(nullptr);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetTitle("Run block");
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{#plus}) [%]");
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(9.217852);
   pol01004->SetNDF(4);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,-0.2016611);
   pol01004->SetParError(0,0.3596643);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.8,"2023");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{9.2}{4}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 5.6%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Dp_23.pdf");
}


==> figs/Fig18a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Ds_22_U()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:28:24 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-0.9263158,-11.24051,8.547368,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[7] = { 1, 2, 3, 4, 5, 6, 7 };
   Double_t Graph0_fy1001[7] = { -0.68832, -2.66057, 1.1111, 0.9246, 0.94872, -0.31049, 1.67496 };
   Double_t Graph0_fex1001[7] = { 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1001[7] = { 1.18021, 1.23851, 1.29895, 1.23525, 1.36164, 1.20856, 1.02802 };
   TGraphErrors *gre = new TGraphErrors(7,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0.4,7.6);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{#plus}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0.4,7.6, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(9.276264);
   pol01002->SetNDF(6);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,0.1921061);
   pol01002->SetParError(0,0.4570006);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   
   TF1 *pol01003 = new TF1("pol0","pol0",0.4,7.6, TF1::EAddToList::kNo);
   pol01003->SetBit(TF1::kNotDraw);
   pol01003->SetFillColor(1);
   pol01003->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetMarkerColor(ci);
   pol01003->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetLineColor(ci);
   pol01003->SetLineWidth(3);
   pol01003->SetChisquare(9.276264);
   pol01003->SetNDF(6);
   pol01003->GetXaxis()->SetNdivisions(505);
   pol01003->GetXaxis()->SetLabelFont(132);
   pol01003->GetXaxis()->SetLabelOffset(0.01);
   pol01003->GetXaxis()->SetLabelSize(0.06);
   pol01003->GetXaxis()->SetTitleSize(0.072);
   pol01003->GetXaxis()->SetTitleOffset(0.95);
   pol01003->GetXaxis()->SetTitleFont(132);
   pol01003->GetYaxis()->SetLabelFont(132);
   pol01003->GetYaxis()->SetLabelOffset(0.01);
   pol01003->GetYaxis()->SetLabelSize(0.06);
   pol01003->GetYaxis()->SetTitleSize(0.072);
   pol01003->GetYaxis()->SetTitleOffset(0.95);
   pol01003->GetYaxis()->SetTitleFont(132);
   pol01003->SetParameter(0,0.1921061);
   pol01003->SetParError(0,0.4570006);
   pol01003->SetParLimits(0,0,0);
   pol01003->Draw("same");
   TLine *line = new TLine(0.4,-0.04002839,7.6,-0.04002839);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0.4,-0.4930885,7.6,0.4130317);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.4,-0.2648945,7.6,0.6491067);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLine","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[7] = { 1, 2, 3, 4, 5, 6, 7 };
   Double_t Graph0_fy1003[7] = { -0.68832, -2.66057, 1.1111, 0.9246, 0.94872, -0.31049, 1.67496 };
   Double_t Graph0_fex1003[7] = { 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1003[7] = { 1.18021, 1.23851, 1.29895, 1.23525, 1.36164, 1.20856, 1.02802 };
   gre = new TGraphErrors(7,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","",100,0.4,7.6);
   Graph_Graph01003->SetMinimum(-8);
   Graph_Graph01003->SetMaximum(8);
   Graph_Graph01003->SetDirectory(nullptr);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetTitle("Run block");
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{#plus}) [%]");
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0.4,7.6, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(9.276264);
   pol01004->SetNDF(6);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,0.1921061);
   pol01004->SetParError(0,0.4570006);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.8,"2022 Magnet Up");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{9.3}{6}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 15.9%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Ds_22_U.pdf");
}


==> figs/Fig18b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Ds_22_D()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:21:20 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-0.2842105,-11.24051,6.031579,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[5] = { 1, 2, 3, 4, 5 };
   Double_t Graph0_fy1001[5] = { -2.09612, 2.14055, -1.47804, -0.08878, -0.02304 };
   Double_t Graph0_fex1001[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1001[5] = { 1.11456, 1.08316, 1.01845, 0.97586, 0.98537 };
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0.6,5.4);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{#plus}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(9.137548);
   pol01002->SetNDF(4);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,-0.2988046);
   pol01002->SetParError(0,0.4611951);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   
   TF1 *pol01003 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01003->SetBit(TF1::kNotDraw);
   pol01003->SetFillColor(1);
   pol01003->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetMarkerColor(ci);
   pol01003->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetLineColor(ci);
   pol01003->SetLineWidth(3);
   pol01003->SetChisquare(9.137548);
   pol01003->SetNDF(4);
   pol01003->GetXaxis()->SetNdivisions(505);
   pol01003->GetXaxis()->SetLabelFont(132);
   pol01003->GetXaxis()->SetLabelOffset(0.01);
   pol01003->GetXaxis()->SetLabelSize(0.06);
   pol01003->GetXaxis()->SetTitleSize(0.072);
   pol01003->GetXaxis()->SetTitleOffset(0.95);
   pol01003->GetXaxis()->SetTitleFont(132);
   pol01003->GetYaxis()->SetLabelFont(132);
   pol01003->GetYaxis()->SetLabelOffset(0.01);
   pol01003->GetYaxis()->SetLabelSize(0.06);
   pol01003->GetYaxis()->SetTitleSize(0.072);
   pol01003->GetYaxis()->SetTitleOffset(0.95);
   pol01003->GetYaxis()->SetTitleFont(132);
   pol01003->SetParameter(0,-0.2988046);
   pol01003->SetParError(0,0.4611951);
   pol01003->SetParLimits(0,0,0);
   pol01003->Draw("same");
   TLine *line = new TLine(0.6,-0.1301062,5.4,-0.1301062);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0.6,-0.5863244,5.4,0.3261121);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.6,-0.7599997,5.4,0.1623906);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLine","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[5] = { 1, 2, 3, 4, 5 };
   Double_t Graph0_fy1003[5] = { -2.09612, 2.14055, -1.47804, -0.08878, -0.02304 };
   Double_t Graph0_fex1003[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1003[5] = { 1.11456, 1.08316, 1.01845, 0.97586, 0.98537 };
   gre = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","",100,0.6,5.4);
   Graph_Graph01003->SetMinimum(-8);
   Graph_Graph01003->SetMaximum(8);
   Graph_Graph01003->SetDirectory(nullptr);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetTitle("Run block");
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{#plus}) [%]");
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(9.137548);
   pol01004->SetNDF(4);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,-0.2988046);
   pol01004->SetParError(0,0.4611951);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.8,"2022 Magnet Down");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{9.1}{4}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 5.8%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Ds_22_D.pdf");
}


==> figs/Fig18c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Ds_23()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 17 16:28:41 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   c1->Range(-0.2842105,-11.24051,6.031579,9.012658);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
   
   Double_t Graph0_fx1001[5] = { 1, 2, 3, 4, 5 };
   Double_t Graph0_fy1001[5] = { -1.54146, -0.47953, 2.98786, 0.83772, 1.58315 };
   Double_t Graph0_fex1001[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1001[5] = { 1.73302, 0.64321, 1.95699, 0.75851, 0.78761 };
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0.6,5.4);
   Graph_Graph01001->SetMinimum(-8);
   Graph_Graph01001->SetMaximum(8);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Run block");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{#plus}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01002->SetBit(TF1::kNotDraw);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(7.411771);
   pol01002->SetNDF(4);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(132);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(0.06);
   pol01002->GetXaxis()->SetTitleSize(0.072);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(132);
   pol01002->GetYaxis()->SetLabelFont(132);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(0.06);
   pol01002->GetYaxis()->SetTitleSize(0.072);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(132);
   pol01002->SetParameter(0,0.4898355);
   pol01002->SetParError(0,0.3964845);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   
   TF1 *pol01003 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01003->SetBit(TF1::kNotDraw);
   pol01003->SetFillColor(1);
   pol01003->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetMarkerColor(ci);
   pol01003->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetLineColor(ci);
   pol01003->SetLineWidth(3);
   pol01003->SetChisquare(7.411771);
   pol01003->SetNDF(4);
   pol01003->GetXaxis()->SetNdivisions(505);
   pol01003->GetXaxis()->SetLabelFont(132);
   pol01003->GetXaxis()->SetLabelOffset(0.01);
   pol01003->GetXaxis()->SetLabelSize(0.06);
   pol01003->GetXaxis()->SetTitleSize(0.072);
   pol01003->GetXaxis()->SetTitleOffset(0.95);
   pol01003->GetXaxis()->SetTitleFont(132);
   pol01003->GetYaxis()->SetLabelFont(132);
   pol01003->GetYaxis()->SetLabelOffset(0.01);
   pol01003->GetYaxis()->SetLabelSize(0.06);
   pol01003->GetYaxis()->SetTitleSize(0.072);
   pol01003->GetYaxis()->SetTitleOffset(0.95);
   pol01003->GetYaxis()->SetTitleFont(132);
   pol01003->SetParameter(0,0.4898355);
   pol01003->SetParError(0,0.3964845);
   pol01003->SetParLimits(0,0,0);
   pol01003->Draw("same");
   TLine *line = new TLine(0.6,0.6535875,5.4,0.6535875);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   TBox *box = new TBox(0.6,0.2189311,5.4,1.088244);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.6,0.09335102,5.4,0.8863199);

   ci = 1180;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.17,0.18,0.42,0.3,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLine","Integrated result","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pol0","Average","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph0_fx1003[5] = { 1, 2, 3, 4, 5 };
   Double_t Graph0_fy1003[5] = { -1.54146, -0.47953, 2.98786, 0.83772, 1.58315 };
   Double_t Graph0_fex1003[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1003[5] = { 1.73302, 0.64321, 1.95699, 0.75851, 0.78761 };
   gre = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","",100,0.6,5.4);
   Graph_Graph01003->SetMinimum(-8);
   Graph_Graph01003->SetMaximum(8);
   Graph_Graph01003->SetDirectory(nullptr);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetTitle("Run block");
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{#plus}) [%]");
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   
   TF1 *pol01004 = new TF1("pol0","pol0",0.6,5.4, TF1::EAddToList::kNo);
   pol01004->SetBit(TF1::kNotDraw);
   pol01004->SetFillColor(1);
   pol01004->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetMarkerColor(ci);
   pol01004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01004->SetLineColor(ci);
   pol01004->SetLineWidth(3);
   pol01004->SetChisquare(7.411771);
   pol01004->SetNDF(4);
   pol01004->GetXaxis()->SetNdivisions(505);
   pol01004->GetXaxis()->SetLabelFont(132);
   pol01004->GetXaxis()->SetLabelOffset(0.01);
   pol01004->GetXaxis()->SetLabelSize(0.06);
   pol01004->GetXaxis()->SetTitleSize(0.072);
   pol01004->GetXaxis()->SetTitleOffset(0.95);
   pol01004->GetXaxis()->SetTitleFont(132);
   pol01004->GetYaxis()->SetLabelFont(132);
   pol01004->GetYaxis()->SetLabelOffset(0.01);
   pol01004->GetYaxis()->SetLabelSize(0.06);
   pol01004->GetYaxis()->SetTitleSize(0.072);
   pol01004->GetYaxis()->SetTitleOffset(0.95);
   pol01004->GetYaxis()->SetTitleFont(132);
   pol01004->SetParameter(0,0.4898355);
   pol01004->SetParError(0,0.3964845);
   pol01004->SetParLimits(0,0,0);
   pol01004->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01004);
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.2,0.88,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.8,"2023");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.3,"#frac{#chi^{2}}{ndf} = #frac{7.4}{4}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.22,"#it{p}-value = 11.6%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Ds_23.pdf");
}


==> figs/Fig19.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void combined_time_plots()
{
//=========Macro generated from canvas: c1/Combined Plots
//=========  (Mon Mar 17 17:42:33 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "Combined Plots",0,0,1200,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.07692308);
   c1->SetRightMargin(0.0256917);
   c1->SetTopMargin(0.02307052);
   c1->SetBottomMargin(0.05860806);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   gStyle->SetEndErrorSize(5);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "Combined Plots_1",0,0.6708223,0.5256157,0.9769295);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-84.40191,-7.9,436.1419,7.9);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.1538462);
   c1_1->SetRightMargin(0.001);
   c1_1->SetTopMargin(0);
   c1_1->SetBottomMargin(0.001);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[7] = { 72.8083, 160.792, 199.258, 248.875, 283.367, 339.85, 376.592 };
   Double_t Graph0_fy1001[7] = { -2.14687, -0.0609764, -0.753724, -0.573085, -1.55013, -2.01064, -0.15376 };
   Double_t Graph0_fex1001[7] = { 72.8083, 13.6583, 24.6417, 12.225, 11.75, 17.6, 15.975 };
   Double_t Graph0_fey1001[7] = { 1.41656, 1.48378, 1.53715, 1.44866, 1.62212, 1.41611, 1.25372 };
   TGraphErrors *gre = new TGraphErrors(7,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0,431.8237);
   Graph_Graph01001->SetMinimum(-7.9);
   Graph_Graph01001->SetMaximum(7.9);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("Time since VELO closure [min]");
   Graph_Graph01001->GetXaxis()->SetRange(0,101);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(133);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(30);
   Graph_Graph01001->GetXaxis()->SetTitleSize(28.8);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetXaxis()->SetTitleFont(133);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph01001->GetYaxis()->SetLabelFont(133);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(30);
   Graph_Graph01001->GetYaxis()->SetTitleSize(36);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(133);
   Graph_Graph01001->GetZaxis()->SetLabelFont(133);
   Graph_Graph01001->GetZaxis()->SetLabelSize(30);
   Graph_Graph01001->GetZaxis()->SetTitleSize(36);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *pol01002 = new TF1("pol0","pol0",0,431.8237, TF1::EAddToList::kNo);
   pol01002->SetFillColor(1);
   pol01002->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   pol01002->SetMarkerColor(ci);
   pol01002->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01002->SetLineColor(ci);
   pol01002->SetLineWidth(3);
   pol01002->SetChisquare(2.248411);
   pol01002->SetNDF(6);
   pol01002->GetXaxis()->SetNdivisions(505);
   pol01002->GetXaxis()->SetLabelFont(133);
   pol01002->GetXaxis()->SetLabelOffset(0.01);
   pol01002->GetXaxis()->SetLabelSize(30);
   pol01002->GetXaxis()->SetTitleSize(36);
   pol01002->GetXaxis()->SetTitleOffset(0.95);
   pol01002->GetXaxis()->SetTitleFont(133);
   pol01002->GetYaxis()->SetLabelFont(133);
   pol01002->GetYaxis()->SetLabelOffset(0.01);
   pol01002->GetYaxis()->SetLabelSize(30);
   pol01002->GetYaxis()->SetTitleSize(36);
   pol01002->GetYaxis()->SetTitleOffset(0.95);
   pol01002->GetYaxis()->SetTitleFont(133);
   pol01002->SetParameter(0,-1.00357);
   pol01002->SetParError(0,0.5449613);
   pol01002->SetParLimits(0,0,0);
   pol01002->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01002);
   gre->Draw("ap");
   
   TF1 *pol01003 = new TF1("pol0","pol0",0,431.8237, TF1::EAddToList::kNo);
   pol01003->SetFillColor(1);
   pol01003->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetMarkerColor(ci);
   pol01003->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01003->SetLineColor(ci);
   pol01003->SetLineWidth(3);
   pol01003->SetChisquare(2.248411);
   pol01003->SetNDF(6);
   pol01003->GetXaxis()->SetNdivisions(505);
   pol01003->GetXaxis()->SetLabelFont(133);
   pol01003->GetXaxis()->SetLabelOffset(0.01);
   pol01003->GetXaxis()->SetLabelSize(30);
   pol01003->GetXaxis()->SetTitleSize(36);
   pol01003->GetXaxis()->SetTitleOffset(0.95);
   pol01003->GetXaxis()->SetTitleFont(133);
   pol01003->GetYaxis()->SetLabelFont(133);
   pol01003->GetYaxis()->SetLabelOffset(0.01);
   pol01003->GetYaxis()->SetLabelSize(30);
   pol01003->GetYaxis()->SetTitleSize(36);
   pol01003->GetYaxis()->SetTitleOffset(0.95);
   pol01003->GetYaxis()->SetTitleFont(133);
   pol01003->SetParameter(0,-1.00357);
   pol01003->SetParError(0,0.5449613);
   pol01003->SetParLimits(0,0,0);
   pol01003->Draw("same");
   TBox *box = new TBox(0,-1.548531,431.8237,-0.4586083);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   TLatex *   tex = new TLatex(0.67,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.8,"2022 Magnet Up");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.68,0.18,"#frac{#chi^{2}}{ndf} = #frac{2.2}{6}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.68,0.08,"#it{p}-value = 89.5%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph1_fx1003[7] = { 72.8083, 160.792, 199.258, 248.875, 283.367, 339.85, 376.592 };
   Double_t Graph1_fy1003[7] = { -2.14687, -0.0609764, -0.753724, -0.573085, -1.55013, -2.01064, -0.15376 };
   Double_t Graph1_fex1003[7] = { 72.8083, 13.6583, 24.6417, 12.225, 11.75, 17.6, 15.975 };
   Double_t Graph1_fey1003[7] = { 1.41656, 1.48378, 1.53715, 1.44866, 1.62212, 1.41611, 1.25372 };
   gre = new TGraphErrors(7,Graph1_fx1003,Graph1_fy1003,Graph1_fex1003,Graph1_fey1003);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11003 = new TH1F("Graph_Graph11003","Graph",100,0,431.8237);
   Graph_Graph11003->SetMinimum(-8);
   Graph_Graph11003->SetMaximum(8);
   Graph_Graph11003->SetDirectory(nullptr);
   Graph_Graph11003->SetStats(0);
   Graph_Graph11003->SetLineWidth(2);
   Graph_Graph11003->SetMarkerStyle(20);
   Graph_Graph11003->GetXaxis()->SetRange(1,93);
   Graph_Graph11003->GetXaxis()->SetNdivisions(505);
   Graph_Graph11003->GetXaxis()->SetLabelFont(133);
   Graph_Graph11003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11003->GetXaxis()->SetLabelSize(30);
   Graph_Graph11003->GetXaxis()->SetTitleSize(36);
   Graph_Graph11003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11003->GetXaxis()->SetTitleFont(133);
   Graph_Graph11003->GetYaxis()->SetLabelFont(133);
   Graph_Graph11003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11003->GetYaxis()->SetLabelSize(30);
   Graph_Graph11003->GetYaxis()->SetTitleSize(36);
   Graph_Graph11003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11003->GetYaxis()->SetTitleFont(133);
   Graph_Graph11003->GetZaxis()->SetLabelFont(133);
   Graph_Graph11003->GetZaxis()->SetLabelSize(30);
   Graph_Graph11003->GetZaxis()->SetTitleSize(36);
   Graph_Graph11003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11003->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph11003);
   
   gre->Draw("p ");
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   TPad *c1_3 = new TPad("c1_3", "Combined Plots_3",0,0.3647152,0.5256157,0.6708223);
   c1_3->Draw();
   c1_3->cd();
   c1_3->Range(-84.40191,-7.9,436.1419,7.9);
   c1_3->SetFillColor(0);
   c1_3->SetBorderMode(0);
   c1_3->SetBorderSize(2);
   c1_3->SetTickx(1);
   c1_3->SetTicky(1);
   c1_3->SetLeftMargin(0.1538462);
   c1_3->SetRightMargin(0.001);
   c1_3->SetTopMargin(0.001);
   c1_3->SetBottomMargin(0.001);
   c1_3->SetFrameLineWidth(2);
   c1_3->SetFrameBorderMode(0);
   c1_3->SetFrameLineWidth(2);
   c1_3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1004[7] = { 72.8083, 160.792, 199.258, 248.875, 283.367, 339.85, 376.592 };
   Double_t Graph0_fy1004[7] = { -0.80964, -0.39214, 1.36731, -0.20767, -0.51144, -1.95685, 0.34444 };
   Double_t Graph0_fex1004[7] = { 72.8083, 13.6583, 24.6417, 12.225, 11.75, 17.6, 15.975 };
   Double_t Graph0_fey1004[7] = { 1.63597, 1.67041, 1.75565, 1.66335, 1.84621, 1.66153, 1.40202 };
   gre = new TGraphErrors(7,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01004 = new TH1F("Graph_Graph01004","",100,0,431.8237);
   Graph_Graph01004->SetMinimum(-7.9);
   Graph_Graph01004->SetMaximum(7.9);
   Graph_Graph01004->SetDirectory(nullptr);
   Graph_Graph01004->SetStats(0);
   Graph_Graph01004->SetLineWidth(2);
   Graph_Graph01004->SetMarkerStyle(20);
   Graph_Graph01004->GetXaxis()->SetTitle("Time since VELO closure [min]");
   Graph_Graph01004->GetXaxis()->SetRange(0,101);
   Graph_Graph01004->GetXaxis()->SetNdivisions(505);
   Graph_Graph01004->GetXaxis()->SetLabelFont(133);
   Graph_Graph01004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetXaxis()->SetLabelSize(30);
   Graph_Graph01004->GetXaxis()->SetTitleSize(28.8);
   Graph_Graph01004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph01004->GetXaxis()->SetTitleFont(133);
   Graph_Graph01004->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{#plus}) [%]");
   Graph_Graph01004->GetYaxis()->SetLabelFont(133);
   Graph_Graph01004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetYaxis()->SetLabelSize(30);
   Graph_Graph01004->GetYaxis()->SetTitleSize(36);
   Graph_Graph01004->GetYaxis()->SetTitleOffset(1);
   Graph_Graph01004->GetYaxis()->SetTitleFont(133);
   Graph_Graph01004->GetZaxis()->SetLabelFont(133);
   Graph_Graph01004->GetZaxis()->SetLabelSize(30);
   Graph_Graph01004->GetZaxis()->SetTitleSize(36);
   Graph_Graph01004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01004->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01004);
   
   
   TF1 *pol01005 = new TF1("pol0","pol0",0,431.8237, TF1::EAddToList::kNo);
   pol01005->SetFillColor(1);
   pol01005->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01005->SetMarkerColor(ci);
   pol01005->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01005->SetLineColor(ci);
   pol01005->SetLineWidth(3);
   pol01005->SetChisquare(2.223731);
   pol01005->SetNDF(6);
   pol01005->GetXaxis()->SetNdivisions(505);
   pol01005->GetXaxis()->SetLabelFont(133);
   pol01005->GetXaxis()->SetLabelOffset(0.01);
   pol01005->GetXaxis()->SetLabelSize(30);
   pol01005->GetXaxis()->SetTitleSize(36);
   pol01005->GetXaxis()->SetTitleOffset(0.95);
   pol01005->GetXaxis()->SetTitleFont(133);
   pol01005->GetYaxis()->SetLabelFont(133);
   pol01005->GetYaxis()->SetLabelOffset(0.01);
   pol01005->GetYaxis()->SetLabelSize(30);
   pol01005->GetYaxis()->SetTitleSize(36);
   pol01005->GetYaxis()->SetTitleOffset(0.95);
   pol01005->GetYaxis()->SetTitleFont(133);
   pol01005->SetParameter(0,-0.2936044);
   pol01005->SetParError(0,0.6223023);
   pol01005->SetParLimits(0,0,0);
   pol01005->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01005);
   gre->Draw("ap");
   
   TF1 *pol01006 = new TF1("pol0","pol0",0,431.8237, TF1::EAddToList::kNo);
   pol01006->SetFillColor(1);
   pol01006->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01006->SetMarkerColor(ci);
   pol01006->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01006->SetLineColor(ci);
   pol01006->SetLineWidth(3);
   pol01006->SetChisquare(2.223731);
   pol01006->SetNDF(6);
   pol01006->GetXaxis()->SetNdivisions(505);
   pol01006->GetXaxis()->SetLabelFont(133);
   pol01006->GetXaxis()->SetLabelOffset(0.01);
   pol01006->GetXaxis()->SetLabelSize(30);
   pol01006->GetXaxis()->SetTitleSize(36);
   pol01006->GetXaxis()->SetTitleOffset(0.95);
   pol01006->GetXaxis()->SetTitleFont(133);
   pol01006->GetYaxis()->SetLabelFont(133);
   pol01006->GetYaxis()->SetLabelOffset(0.01);
   pol01006->GetYaxis()->SetLabelSize(30);
   pol01006->GetYaxis()->SetTitleSize(36);
   pol01006->GetYaxis()->SetTitleOffset(0.95);
   pol01006->GetYaxis()->SetTitleFont(133);
   pol01006->SetParameter(0,-0.2936044);
   pol01006->SetParError(0,0.6223023);
   pol01006->SetParLimits(0,0,0);
   pol01006->Draw("same");
   box = new TBox(0,-0.9159067,431.8237,0.3286979);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.67,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.8,"2022 Magnet Up");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.68,0.18,"#frac{#chi^{2}}{ndf} = #frac{2.2}{6}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.68,0.08,"#it{p}-value = 89.8%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph1_fx1006[7] = { 72.8083, 160.792, 199.258, 248.875, 283.367, 339.85, 376.592 };
   Double_t Graph1_fy1006[7] = { -0.80964, -0.39214, 1.36731, -0.20767, -0.51144, -1.95685, 0.34444 };
   Double_t Graph1_fex1006[7] = { 72.8083, 13.6583, 24.6417, 12.225, 11.75, 17.6, 15.975 };
   Double_t Graph1_fey1006[7] = { 1.63597, 1.67041, 1.75565, 1.66335, 1.84621, 1.66153, 1.40202 };
   gre = new TGraphErrors(7,Graph1_fx1006,Graph1_fy1006,Graph1_fex1006,Graph1_fey1006);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11006 = new TH1F("Graph_Graph11006","Graph",100,0,431.8237);
   Graph_Graph11006->SetMinimum(-8);
   Graph_Graph11006->SetMaximum(8);
   Graph_Graph11006->SetDirectory(nullptr);
   Graph_Graph11006->SetStats(0);
   Graph_Graph11006->SetLineWidth(2);
   Graph_Graph11006->SetMarkerStyle(20);
   Graph_Graph11006->GetXaxis()->SetRange(1,93);
   Graph_Graph11006->GetXaxis()->SetNdivisions(505);
   Graph_Graph11006->GetXaxis()->SetLabelFont(133);
   Graph_Graph11006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11006->GetXaxis()->SetLabelSize(30);
   Graph_Graph11006->GetXaxis()->SetTitleSize(36);
   Graph_Graph11006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11006->GetXaxis()->SetTitleFont(133);
   Graph_Graph11006->GetYaxis()->SetLabelFont(133);
   Graph_Graph11006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11006->GetYaxis()->SetLabelSize(30);
   Graph_Graph11006->GetYaxis()->SetTitleSize(36);
   Graph_Graph11006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11006->GetYaxis()->SetTitleFont(133);
   Graph_Graph11006->GetZaxis()->SetLabelFont(133);
   Graph_Graph11006->GetZaxis()->SetLabelSize(30);
   Graph_Graph11006->GetZaxis()->SetTitleSize(36);
   Graph_Graph11006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11006->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph11006);
   
   gre->Draw("p ");
   c1_3->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_5
   TPad *c1_5 = new TPad("c1_5", "Combined Plots_5",0,0,0.5256157,0.3647152);
   c1_5->Draw();
   c1_5->cd();
   c1_5->Range(-84.40191,-11.27067,436.1419,7.9);
   c1_5->SetFillColor(0);
   c1_5->SetBorderMode(0);
   c1_5->SetBorderSize(2);
   c1_5->SetTickx(1);
   c1_5->SetTicky(1);
   c1_5->SetLeftMargin(0.1538462);
   c1_5->SetRightMargin(0.001);
   c1_5->SetTopMargin(0.001);
   c1_5->SetBottomMargin(0.1758242);
   c1_5->SetFrameLineWidth(2);
   c1_5->SetFrameBorderMode(0);
   c1_5->SetFrameLineWidth(2);
   c1_5->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1007[7] = { 72.8083, 160.792, 199.258, 248.875, 283.367, 339.85, 376.592 };
   Double_t Graph0_fy1007[7] = { -0.68832, -2.66057, 1.1111, 0.9246, 0.94872, -0.31049, 1.67496 };
   Double_t Graph0_fex1007[7] = { 72.8083, 13.6583, 24.6417, 12.225, 11.75, 17.6, 15.975 };
   Double_t Graph0_fey1007[7] = { 1.18021, 1.23851, 1.29895, 1.23525, 1.36164, 1.20856, 1.02802 };
   gre = new TGraphErrors(7,Graph0_fx1007,Graph0_fy1007,Graph0_fex1007,Graph0_fey1007);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01007 = new TH1F("Graph_Graph01007","",100,0,431.8237);
   Graph_Graph01007->SetMinimum(-7.9);
   Graph_Graph01007->SetMaximum(7.9);
   Graph_Graph01007->SetDirectory(nullptr);
   Graph_Graph01007->SetStats(0);
   Graph_Graph01007->SetLineWidth(2);
   Graph_Graph01007->SetMarkerStyle(20);
   Graph_Graph01007->GetXaxis()->SetTitle("Time since VELO closure [min]");
   Graph_Graph01007->GetXaxis()->SetRange(0,101);
   Graph_Graph01007->GetXaxis()->SetNdivisions(505);
   Graph_Graph01007->GetXaxis()->SetLabelFont(133);
   Graph_Graph01007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01007->GetXaxis()->SetLabelSize(30);
   Graph_Graph01007->GetXaxis()->SetTitleSize(28.8);
   Graph_Graph01007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph01007->GetXaxis()->SetTitleFont(133);
   Graph_Graph01007->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{#plus}) [%]");
   Graph_Graph01007->GetYaxis()->SetLabelFont(133);
   Graph_Graph01007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01007->GetYaxis()->SetLabelSize(30);
   Graph_Graph01007->GetYaxis()->SetTitleSize(36);
   Graph_Graph01007->GetYaxis()->SetTitleOffset(1);
   Graph_Graph01007->GetYaxis()->SetTitleFont(133);
   Graph_Graph01007->GetZaxis()->SetLabelFont(133);
   Graph_Graph01007->GetZaxis()->SetLabelSize(30);
   Graph_Graph01007->GetZaxis()->SetTitleSize(36);
   Graph_Graph01007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01007->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01007);
   
   
   TF1 *pol01008 = new TF1("pol0","pol0",0,431.8237, TF1::EAddToList::kNo);
   pol01008->SetFillColor(1);
   pol01008->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01008->SetMarkerColor(ci);
   pol01008->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01008->SetLineColor(ci);
   pol01008->SetLineWidth(3);
   pol01008->SetChisquare(9.276264);
   pol01008->SetNDF(6);
   pol01008->GetXaxis()->SetNdivisions(505);
   pol01008->GetXaxis()->SetLabelFont(133);
   pol01008->GetXaxis()->SetLabelOffset(0.01);
   pol01008->GetXaxis()->SetLabelSize(30);
   pol01008->GetXaxis()->SetTitleSize(36);
   pol01008->GetXaxis()->SetTitleOffset(0.95);
   pol01008->GetXaxis()->SetTitleFont(133);
   pol01008->GetYaxis()->SetLabelFont(133);
   pol01008->GetYaxis()->SetLabelOffset(0.01);
   pol01008->GetYaxis()->SetLabelSize(30);
   pol01008->GetYaxis()->SetTitleSize(36);
   pol01008->GetYaxis()->SetTitleOffset(0.95);
   pol01008->GetYaxis()->SetTitleFont(133);
   pol01008->SetParameter(0,0.1921061);
   pol01008->SetParError(0,0.4570006);
   pol01008->SetParLimits(0,0,0);
   pol01008->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01008);
   gre->Draw("ap");
   
   TF1 *pol01009 = new TF1("pol0","pol0",0,431.8237, TF1::EAddToList::kNo);
   pol01009->SetFillColor(1);
   pol01009->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01009->SetMarkerColor(ci);
   pol01009->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01009->SetLineColor(ci);
   pol01009->SetLineWidth(3);
   pol01009->SetChisquare(9.276264);
   pol01009->SetNDF(6);
   pol01009->GetXaxis()->SetNdivisions(505);
   pol01009->GetXaxis()->SetLabelFont(133);
   pol01009->GetXaxis()->SetLabelOffset(0.01);
   pol01009->GetXaxis()->SetLabelSize(30);
   pol01009->GetXaxis()->SetTitleSize(36);
   pol01009->GetXaxis()->SetTitleOffset(0.95);
   pol01009->GetXaxis()->SetTitleFont(133);
   pol01009->GetYaxis()->SetLabelFont(133);
   pol01009->GetYaxis()->SetLabelOffset(0.01);
   pol01009->GetYaxis()->SetLabelSize(30);
   pol01009->GetYaxis()->SetTitleSize(36);
   pol01009->GetYaxis()->SetTitleOffset(0.95);
   pol01009->GetYaxis()->SetTitleFont(133);
   pol01009->SetParameter(0,0.1921061);
   pol01009->SetParError(0,0.4570006);
   pol01009->SetParLimits(0,0,0);
   pol01009->Draw("same");
   box = new TBox(0,-0.2648945,431.8237,0.6491067);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.67,0.91,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.078);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.83,"2022 Magnet Up");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.063);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.335,"#frac{#chi^{2}}{ndf} = #frac{9.3}{6}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.063);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.235,"#it{p}-value = 15.9%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.063);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph1_fx1009[7] = { 72.8083, 160.792, 199.258, 248.875, 283.367, 339.85, 376.592 };
   Double_t Graph1_fy1009[7] = { -0.68832, -2.66057, 1.1111, 0.9246, 0.94872, -0.31049, 1.67496 };
   Double_t Graph1_fex1009[7] = { 72.8083, 13.6583, 24.6417, 12.225, 11.75, 17.6, 15.975 };
   Double_t Graph1_fey1009[7] = { 1.18021, 1.23851, 1.29895, 1.23525, 1.36164, 1.20856, 1.02802 };
   gre = new TGraphErrors(7,Graph1_fx1009,Graph1_fy1009,Graph1_fex1009,Graph1_fey1009);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11009 = new TH1F("Graph_Graph11009","Graph",100,0,431.8237);
   Graph_Graph11009->SetMinimum(-8);
   Graph_Graph11009->SetMaximum(8);
   Graph_Graph11009->SetDirectory(nullptr);
   Graph_Graph11009->SetStats(0);
   Graph_Graph11009->SetLineWidth(2);
   Graph_Graph11009->SetMarkerStyle(20);
   Graph_Graph11009->GetXaxis()->SetRange(1,93);
   Graph_Graph11009->GetXaxis()->SetNdivisions(505);
   Graph_Graph11009->GetXaxis()->SetLabelFont(133);
   Graph_Graph11009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11009->GetXaxis()->SetLabelSize(30);
   Graph_Graph11009->GetXaxis()->SetTitleSize(36);
   Graph_Graph11009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11009->GetXaxis()->SetTitleFont(133);
   Graph_Graph11009->GetYaxis()->SetLabelFont(133);
   Graph_Graph11009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11009->GetYaxis()->SetLabelSize(30);
   Graph_Graph11009->GetYaxis()->SetTitleSize(36);
   Graph_Graph11009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11009->GetYaxis()->SetTitleFont(133);
   Graph_Graph11009->GetZaxis()->SetLabelFont(133);
   Graph_Graph11009->GetZaxis()->SetLabelSize(30);
   Graph_Graph11009->GetZaxis()->SetTitleSize(36);
   Graph_Graph11009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11009->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph11009);
   
   gre->Draw("p ");
   c1_5->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   TPad *c1_2 = new TPad("c1_2", "Combined Plots_2",0.5256157,0.6708223,0.9743083,0.9769295);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(-5.55775,-7.9,555.775,7.9);
   c1_2->SetFillColor(0);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.001);
   c1_2->SetRightMargin(0);
   c1_2->SetTopMargin(0);
   c1_2->SetBottomMargin(0.001);
   c1_2->SetFrameLineWidth(2);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameLineWidth(2);
   c1_2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1010[5] = { 47.825, 187.633, 278.308, 353.325, 462.25 };
   Double_t Graph0_fy1010[5] = { -0.097521, -1.51093, 2.62818, -1.36175, 1.04376 };
   Double_t Graph0_fex1010[5] = { 47.825, 54.0667, 36.5917, 38.4083, 43 };
   Double_t Graph0_fey1010[5] = { 1.43239, 1.35084, 1.26498, 1.24084, 1.23133 };
   gre = new TGraphErrors(5,Graph0_fx1010,Graph0_fy1010,Graph0_fex1010,Graph0_fey1010);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01010 = new TH1F("Graph_Graph01010","",100,0,555.775);
   Graph_Graph01010->SetMinimum(-7.9);
   Graph_Graph01010->SetMaximum(7.9);
   Graph_Graph01010->SetDirectory(nullptr);
   Graph_Graph01010->SetStats(0);
   Graph_Graph01010->SetLineWidth(2);
   Graph_Graph01010->SetMarkerStyle(20);
   Graph_Graph01010->GetXaxis()->SetTitle("Time since VELO closure [min]");
   Graph_Graph01010->GetXaxis()->SetRange(0,100);
   Graph_Graph01010->GetXaxis()->SetNdivisions(505);
   Graph_Graph01010->GetXaxis()->SetLabelFont(133);
   Graph_Graph01010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01010->GetXaxis()->SetLabelSize(30);
   Graph_Graph01010->GetXaxis()->SetTitleSize(28.8);
   Graph_Graph01010->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph01010->GetXaxis()->SetTitleFont(133);
   Graph_Graph01010->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph01010->GetYaxis()->SetLabelFont(133);
   Graph_Graph01010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01010->GetYaxis()->SetLabelSize(30);
   Graph_Graph01010->GetYaxis()->SetTitleSize(36);
   Graph_Graph01010->GetYaxis()->SetTitleOffset(1);
   Graph_Graph01010->GetYaxis()->SetTitleFont(133);
   Graph_Graph01010->GetZaxis()->SetLabelFont(133);
   Graph_Graph01010->GetZaxis()->SetLabelSize(30);
   Graph_Graph01010->GetZaxis()->SetTitleSize(36);
   Graph_Graph01010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01010->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01010);
   
   
   TF1 *pol01011 = new TF1("pol0","pol0",0,555.775, TF1::EAddToList::kNo);
   pol01011->SetFillColor(1);
   pol01011->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01011->SetMarkerColor(ci);
   pol01011->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01011->SetLineColor(ci);
   pol01011->SetLineWidth(3);
   pol01011->SetChisquare(7.385483);
   pol01011->SetNDF(4);
   pol01011->GetXaxis()->SetNdivisions(505);
   pol01011->GetXaxis()->SetLabelFont(133);
   pol01011->GetXaxis()->SetLabelOffset(0.01);
   pol01011->GetXaxis()->SetLabelSize(30);
   pol01011->GetXaxis()->SetTitleSize(36);
   pol01011->GetXaxis()->SetTitleOffset(0.95);
   pol01011->GetXaxis()->SetTitleFont(133);
   pol01011->GetYaxis()->SetLabelFont(133);
   pol01011->GetYaxis()->SetLabelOffset(0.01);
   pol01011->GetYaxis()->SetLabelSize(30);
   pol01011->GetYaxis()->SetTitleSize(36);
   pol01011->GetYaxis()->SetTitleOffset(0.95);
   pol01011->GetYaxis()->SetTitleFont(133);
   pol01011->SetParameter(0,0.1922536);
   pol01011->SetParError(0,0.5803198);
   pol01011->SetParLimits(0,0,0);
   pol01011->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01011);
   gre->Draw("ap");
   
   TF1 *pol01012 = new TF1("pol0","pol0",0,555.775, TF1::EAddToList::kNo);
   pol01012->SetFillColor(1);
   pol01012->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01012->SetMarkerColor(ci);
   pol01012->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01012->SetLineColor(ci);
   pol01012->SetLineWidth(3);
   pol01012->SetChisquare(7.385483);
   pol01012->SetNDF(4);
   pol01012->GetXaxis()->SetNdivisions(505);
   pol01012->GetXaxis()->SetLabelFont(133);
   pol01012->GetXaxis()->SetLabelOffset(0.01);
   pol01012->GetXaxis()->SetLabelSize(30);
   pol01012->GetXaxis()->SetTitleSize(36);
   pol01012->GetXaxis()->SetTitleOffset(0.95);
   pol01012->GetXaxis()->SetTitleFont(133);
   pol01012->GetYaxis()->SetLabelFont(133);
   pol01012->GetYaxis()->SetLabelOffset(0.01);
   pol01012->GetYaxis()->SetLabelSize(30);
   pol01012->GetYaxis()->SetTitleSize(36);
   pol01012->GetYaxis()->SetTitleOffset(0.95);
   pol01012->GetYaxis()->SetTitleFont(133);
   pol01012->SetParameter(0,0.1922536);
   pol01012->SetParError(0,0.5803198);
   pol01012->SetParLimits(0,0,0);
   pol01012->Draw("same");
   box = new TBox(0,-0.3880662,555.775,0.7725734);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.6,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.8,"2022 Magnet Down");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.64,0.18,"#frac{#chi^{2}}{ndf} = #frac{7.4}{4}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.64,0.08,"#it{p}-value = 11.7%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph1_fx1012[5] = { 47.825, 187.633, 278.308, 353.325, 462.25 };
   Double_t Graph1_fy1012[5] = { -0.097521, -1.51093, 2.62818, -1.36175, 1.04376 };
   Double_t Graph1_fex1012[5] = { 47.825, 54.0667, 36.5917, 38.4083, 43 };
   Double_t Graph1_fey1012[5] = { 1.43239, 1.35084, 1.26498, 1.24084, 1.23133 };
   gre = new TGraphErrors(5,Graph1_fx1012,Graph1_fy1012,Graph1_fex1012,Graph1_fey1012);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11012 = new TH1F("Graph_Graph11012","Graph",100,0,555.775);
   Graph_Graph11012->SetMinimum(-8);
   Graph_Graph11012->SetMaximum(8);
   Graph_Graph11012->SetDirectory(nullptr);
   Graph_Graph11012->SetStats(0);
   Graph_Graph11012->SetLineWidth(2);
   Graph_Graph11012->SetMarkerStyle(20);
   Graph_Graph11012->GetXaxis()->SetRange(1,90);
   Graph_Graph11012->GetXaxis()->SetNdivisions(505);
   Graph_Graph11012->GetXaxis()->SetLabelFont(133);
   Graph_Graph11012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11012->GetXaxis()->SetLabelSize(30);
   Graph_Graph11012->GetXaxis()->SetTitleSize(36);
   Graph_Graph11012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11012->GetXaxis()->SetTitleFont(133);
   Graph_Graph11012->GetYaxis()->SetLabelFont(133);
   Graph_Graph11012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11012->GetYaxis()->SetLabelSize(30);
   Graph_Graph11012->GetYaxis()->SetTitleSize(36);
   Graph_Graph11012->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11012->GetYaxis()->SetTitleFont(133);
   Graph_Graph11012->GetZaxis()->SetLabelFont(133);
   Graph_Graph11012->GetZaxis()->SetLabelSize(30);
   Graph_Graph11012->GetZaxis()->SetTitleSize(36);
   Graph_Graph11012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11012->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph11012);
   
   gre->Draw("p ");
   c1_2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_4
   TPad *c1_4 = new TPad("c1_4", "Combined Plots_4",0.5256157,0.3647152,0.9743083,0.6708223);
   c1_4->Draw();
   c1_4->cd();
   c1_4->Range(-5.55775,-7.9,555.775,7.9);
   c1_4->SetFillColor(0);
   c1_4->SetBorderMode(0);
   c1_4->SetBorderSize(2);
   c1_4->SetTickx(1);
   c1_4->SetTicky(1);
   c1_4->SetLeftMargin(0.001);
   c1_4->SetRightMargin(0);
   c1_4->SetTopMargin(0.001);
   c1_4->SetBottomMargin(0.001);
   c1_4->SetFrameLineWidth(2);
   c1_4->SetFrameBorderMode(0);
   c1_4->SetFrameLineWidth(2);
   c1_4->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1013[5] = { 47.825, 187.633, 278.308, 353.325, 462.25 };
   Double_t Graph0_fy1013[5] = { -1.16273, -1.98026, -0.89061, 0.15844, -0.28166 };
   Double_t Graph0_fex1013[5] = { 47.825, 54.0667, 36.5917, 38.4083, 43 };
   Double_t Graph0_fey1013[5] = { 1.51695, 1.4805, 1.38785, 1.33239, 1.33694 };
   gre = new TGraphErrors(5,Graph0_fx1013,Graph0_fy1013,Graph0_fex1013,Graph0_fey1013);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01013 = new TH1F("Graph_Graph01013","",100,0,555.775);
   Graph_Graph01013->SetMinimum(-7.9);
   Graph_Graph01013->SetMaximum(7.9);
   Graph_Graph01013->SetDirectory(nullptr);
   Graph_Graph01013->SetStats(0);
   Graph_Graph01013->SetLineWidth(2);
   Graph_Graph01013->SetMarkerStyle(20);
   Graph_Graph01013->GetXaxis()->SetTitle("Time since VELO closure [min]");
   Graph_Graph01013->GetXaxis()->SetRange(0,100);
   Graph_Graph01013->GetXaxis()->SetNdivisions(505);
   Graph_Graph01013->GetXaxis()->SetLabelFont(133);
   Graph_Graph01013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01013->GetXaxis()->SetLabelSize(30);
   Graph_Graph01013->GetXaxis()->SetTitleSize(28.8);
   Graph_Graph01013->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph01013->GetXaxis()->SetTitleFont(133);
   Graph_Graph01013->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{#plus}) [%]");
   Graph_Graph01013->GetYaxis()->SetLabelFont(133);
   Graph_Graph01013->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01013->GetYaxis()->SetLabelSize(30);
   Graph_Graph01013->GetYaxis()->SetTitleSize(36);
   Graph_Graph01013->GetYaxis()->SetTitleOffset(1);
   Graph_Graph01013->GetYaxis()->SetTitleFont(133);
   Graph_Graph01013->GetZaxis()->SetLabelFont(133);
   Graph_Graph01013->GetZaxis()->SetLabelSize(30);
   Graph_Graph01013->GetZaxis()->SetTitleSize(36);
   Graph_Graph01013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01013->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01013);
   
   
   TF1 *pol01014 = new TF1("pol0","pol0",0,555.775, TF1::EAddToList::kNo);
   pol01014->SetFillColor(1);
   pol01014->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01014->SetMarkerColor(ci);
   pol01014->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01014->SetLineColor(ci);
   pol01014->SetLineWidth(3);
   pol01014->SetChisquare(1.361768);
   pol01014->SetNDF(4);
   pol01014->GetXaxis()->SetNdivisions(505);
   pol01014->GetXaxis()->SetLabelFont(133);
   pol01014->GetXaxis()->SetLabelOffset(0.01);
   pol01014->GetXaxis()->SetLabelSize(30);
   pol01014->GetXaxis()->SetTitleSize(36);
   pol01014->GetXaxis()->SetTitleOffset(0.95);
   pol01014->GetXaxis()->SetTitleFont(133);
   pol01014->GetYaxis()->SetLabelFont(133);
   pol01014->GetYaxis()->SetLabelOffset(0.01);
   pol01014->GetYaxis()->SetLabelSize(30);
   pol01014->GetYaxis()->SetTitleSize(36);
   pol01014->GetYaxis()->SetTitleOffset(0.95);
   pol01014->GetYaxis()->SetTitleFont(133);
   pol01014->SetParameter(0,-0.7657529);
   pol01014->SetParError(0,0.6283545);
   pol01014->SetParLimits(0,0,0);
   pol01014->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01014);
   gre->Draw("ap");
   
   TF1 *pol01015 = new TF1("pol0","pol0",0,555.775, TF1::EAddToList::kNo);
   pol01015->SetFillColor(1);
   pol01015->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01015->SetMarkerColor(ci);
   pol01015->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01015->SetLineColor(ci);
   pol01015->SetLineWidth(3);
   pol01015->SetChisquare(1.361768);
   pol01015->SetNDF(4);
   pol01015->GetXaxis()->SetNdivisions(505);
   pol01015->GetXaxis()->SetLabelFont(133);
   pol01015->GetXaxis()->SetLabelOffset(0.01);
   pol01015->GetXaxis()->SetLabelSize(30);
   pol01015->GetXaxis()->SetTitleSize(36);
   pol01015->GetXaxis()->SetTitleOffset(0.95);
   pol01015->GetXaxis()->SetTitleFont(133);
   pol01015->GetYaxis()->SetLabelFont(133);
   pol01015->GetYaxis()->SetLabelOffset(0.01);
   pol01015->GetYaxis()->SetLabelSize(30);
   pol01015->GetYaxis()->SetTitleSize(36);
   pol01015->GetYaxis()->SetTitleOffset(0.95);
   pol01015->GetYaxis()->SetTitleFont(133);
   pol01015->SetParameter(0,-0.7657529);
   pol01015->SetParError(0,0.6283545);
   pol01015->SetParLimits(0,0,0);
   pol01015->Draw("same");
   box = new TBox(0,-1.394107,555.775,-0.1373984);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.6,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.8,"2022 Magnet Down");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.64,0.18,"#frac{#chi^{2}}{ndf} = #frac{1.4}{4}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.64,0.08,"#it{p}-value = 85.1%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph1_fx1015[5] = { 47.825, 187.633, 278.308, 353.325, 462.25 };
   Double_t Graph1_fy1015[5] = { -1.16273, -1.98026, -0.89061, 0.15844, -0.28166 };
   Double_t Graph1_fex1015[5] = { 47.825, 54.0667, 36.5917, 38.4083, 43 };
   Double_t Graph1_fey1015[5] = { 1.51695, 1.4805, 1.38785, 1.33239, 1.33694 };
   gre = new TGraphErrors(5,Graph1_fx1015,Graph1_fy1015,Graph1_fex1015,Graph1_fey1015);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11015 = new TH1F("Graph_Graph11015","Graph",100,0,555.775);
   Graph_Graph11015->SetMinimum(-8);
   Graph_Graph11015->SetMaximum(8);
   Graph_Graph11015->SetDirectory(nullptr);
   Graph_Graph11015->SetStats(0);
   Graph_Graph11015->SetLineWidth(2);
   Graph_Graph11015->SetMarkerStyle(20);
   Graph_Graph11015->GetXaxis()->SetRange(1,90);
   Graph_Graph11015->GetXaxis()->SetNdivisions(505);
   Graph_Graph11015->GetXaxis()->SetLabelFont(133);
   Graph_Graph11015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11015->GetXaxis()->SetLabelSize(30);
   Graph_Graph11015->GetXaxis()->SetTitleSize(36);
   Graph_Graph11015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11015->GetXaxis()->SetTitleFont(133);
   Graph_Graph11015->GetYaxis()->SetLabelFont(133);
   Graph_Graph11015->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11015->GetYaxis()->SetLabelSize(30);
   Graph_Graph11015->GetYaxis()->SetTitleSize(36);
   Graph_Graph11015->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11015->GetYaxis()->SetTitleFont(133);
   Graph_Graph11015->GetZaxis()->SetLabelFont(133);
   Graph_Graph11015->GetZaxis()->SetLabelSize(30);
   Graph_Graph11015->GetZaxis()->SetTitleSize(36);
   Graph_Graph11015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11015->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph11015);
   
   gre->Draw("p ");
   c1_4->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_6
   TPad *c1_6 = new TPad("c1_6", "Combined Plots_6",0.5256157,0,0.9743083,0.3647152);
   c1_6->Draw();
   c1_6->cd();
   c1_6->Range(-5.55775,-11.27067,555.775,7.9);
   c1_6->SetFillColor(0);
   c1_6->SetBorderMode(0);
   c1_6->SetBorderSize(2);
   c1_6->SetTickx(1);
   c1_6->SetTicky(1);
   c1_6->SetLeftMargin(0.001);
   c1_6->SetRightMargin(0);
   c1_6->SetTopMargin(0.001);
   c1_6->SetBottomMargin(0.1758242);
   c1_6->SetFrameLineWidth(2);
   c1_6->SetFrameBorderMode(0);
   c1_6->SetFrameLineWidth(2);
   c1_6->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1016[5] = { 47.825, 187.633, 278.308, 353.325, 462.25 };
   Double_t Graph0_fy1016[5] = { -2.09612, 2.14055, -1.47804, -0.08878, -0.02304 };
   Double_t Graph0_fex1016[5] = { 47.825, 54.0667, 36.5917, 38.4083, 43 };
   Double_t Graph0_fey1016[5] = { 1.11456, 1.08316, 1.01845, 0.97586, 0.98537 };
   gre = new TGraphErrors(5,Graph0_fx1016,Graph0_fy1016,Graph0_fex1016,Graph0_fey1016);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01016 = new TH1F("Graph_Graph01016","",100,0,555.775);
   Graph_Graph01016->SetMinimum(-7.9);
   Graph_Graph01016->SetMaximum(7.9);
   Graph_Graph01016->SetDirectory(nullptr);
   Graph_Graph01016->SetStats(0);
   Graph_Graph01016->SetLineWidth(2);
   Graph_Graph01016->SetMarkerStyle(20);
   Graph_Graph01016->GetXaxis()->SetTitle("Time since VELO closure [min]");
   Graph_Graph01016->GetXaxis()->SetRange(0,100);
   Graph_Graph01016->GetXaxis()->SetNdivisions(505);
   Graph_Graph01016->GetXaxis()->SetLabelFont(133);
   Graph_Graph01016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01016->GetXaxis()->SetLabelSize(30);
   Graph_Graph01016->GetXaxis()->SetTitleSize(28.8);
   Graph_Graph01016->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph01016->GetXaxis()->SetTitleFont(133);
   Graph_Graph01016->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{#plus}) [%]");
   Graph_Graph01016->GetYaxis()->SetLabelFont(133);
   Graph_Graph01016->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01016->GetYaxis()->SetLabelSize(30);
   Graph_Graph01016->GetYaxis()->SetTitleSize(36);
   Graph_Graph01016->GetYaxis()->SetTitleOffset(1);
   Graph_Graph01016->GetYaxis()->SetTitleFont(133);
   Graph_Graph01016->GetZaxis()->SetLabelFont(133);
   Graph_Graph01016->GetZaxis()->SetLabelSize(30);
   Graph_Graph01016->GetZaxis()->SetTitleSize(36);
   Graph_Graph01016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01016->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01016);
   
   
   TF1 *pol01017 = new TF1("pol0","pol0",0,555.775, TF1::EAddToList::kNo);
   pol01017->SetFillColor(1);
   pol01017->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01017->SetMarkerColor(ci);
   pol01017->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01017->SetLineColor(ci);
   pol01017->SetLineWidth(3);
   pol01017->SetChisquare(9.137548);
   pol01017->SetNDF(4);
   pol01017->GetXaxis()->SetNdivisions(505);
   pol01017->GetXaxis()->SetLabelFont(133);
   pol01017->GetXaxis()->SetLabelOffset(0.01);
   pol01017->GetXaxis()->SetLabelSize(30);
   pol01017->GetXaxis()->SetTitleSize(36);
   pol01017->GetXaxis()->SetTitleOffset(0.95);
   pol01017->GetXaxis()->SetTitleFont(133);
   pol01017->GetYaxis()->SetLabelFont(133);
   pol01017->GetYaxis()->SetLabelOffset(0.01);
   pol01017->GetYaxis()->SetLabelSize(30);
   pol01017->GetYaxis()->SetTitleSize(36);
   pol01017->GetYaxis()->SetTitleOffset(0.95);
   pol01017->GetYaxis()->SetTitleFont(133);
   pol01017->SetParameter(0,-0.2988046);
   pol01017->SetParError(0,0.4611951);
   pol01017->SetParLimits(0,0,0);
   pol01017->SetParent(gre);
   gre->GetListOfFunctions()->Add(pol01017);
   gre->Draw("ap");
   
   TF1 *pol01018 = new TF1("pol0","pol0",0,555.775, TF1::EAddToList::kNo);
   pol01018->SetFillColor(1);
   pol01018->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   pol01018->SetMarkerColor(ci);
   pol01018->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff0000");
   pol01018->SetLineColor(ci);
   pol01018->SetLineWidth(3);
   pol01018->SetChisquare(9.137548);
   pol01018->SetNDF(4);
   pol01018->GetXaxis()->SetNdivisions(505);
   pol01018->GetXaxis()->SetLabelFont(133);
   pol01018->GetXaxis()->SetLabelOffset(0.01);
   pol01018->GetXaxis()->SetLabelSize(30);
   pol01018->GetXaxis()->SetTitleSize(36);
   pol01018->GetXaxis()->SetTitleOffset(0.95);
   pol01018->GetXaxis()->SetTitleFont(133);
   pol01018->GetYaxis()->SetLabelFont(133);
   pol01018->GetYaxis()->SetLabelOffset(0.01);
   pol01018->GetYaxis()->SetLabelSize(30);
   pol01018->GetYaxis()->SetTitleSize(36);
   pol01018->GetYaxis()->SetTitleOffset(0.95);
   pol01018->GetYaxis()->SetTitleFont(133);
   pol01018->SetParameter(0,-0.2988046);
   pol01018->SetParError(0,0.4611951);
   pol01018->SetParLimits(0,0,0);
   pol01018->Draw("same");
   box = new TBox(0,-0.7599997,555.775,0.1623906);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.6,0.91,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.078);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.83,"2022 Magnet Down");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.063);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.335,"#frac{#chi^{2}}{ndf} = #frac{9.1}{4}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.063);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.235,"#it{p}-value = 5.8%");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.063);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph1_fx1018[5] = { 47.825, 187.633, 278.308, 353.325, 462.25 };
   Double_t Graph1_fy1018[5] = { -2.09612, 2.14055, -1.47804, -0.08878, -0.02304 };
   Double_t Graph1_fex1018[5] = { 47.825, 54.0667, 36.5917, 38.4083, 43 };
   Double_t Graph1_fey1018[5] = { 1.11456, 1.08316, 1.01845, 0.97586, 0.98537 };
   gre = new TGraphErrors(5,Graph1_fx1018,Graph1_fy1018,Graph1_fex1018,Graph1_fey1018);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11018 = new TH1F("Graph_Graph11018","Graph",100,0,555.775);
   Graph_Graph11018->SetMinimum(-8);
   Graph_Graph11018->SetMaximum(8);
   Graph_Graph11018->SetDirectory(nullptr);
   Graph_Graph11018->SetStats(0);
   Graph_Graph11018->SetLineWidth(2);
   Graph_Graph11018->SetMarkerStyle(20);
   Graph_Graph11018->GetXaxis()->SetRange(1,90);
   Graph_Graph11018->GetXaxis()->SetNdivisions(505);
   Graph_Graph11018->GetXaxis()->SetLabelFont(133);
   Graph_Graph11018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11018->GetXaxis()->SetLabelSize(30);
   Graph_Graph11018->GetXaxis()->SetTitleSize(36);
   Graph_Graph11018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11018->GetXaxis()->SetTitleFont(133);
   Graph_Graph11018->GetYaxis()->SetLabelFont(133);
   Graph_Graph11018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11018->GetYaxis()->SetLabelSize(30);
   Graph_Graph11018->GetYaxis()->SetTitleSize(36);
   Graph_Graph11018->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11018->GetYaxis()->SetTitleFont(133);
   Graph_Graph11018->GetZaxis()->SetLabelFont(133);
   Graph_Graph11018->GetZaxis()->SetLabelSize(30);
   Graph_Graph11018->GetZaxis()->SetTitleSize(36);
   Graph_Graph11018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11018->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph11018);
   
   gre->Draw("p ");
   c1_6->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("combined_time_plots.pdf");
}


==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void sweights_ip_Dp_23_magdownplus()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Sep  3 18:55:18 2024) by ROOT version 6.28/10
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1802.716,-688.621,1926.173,3615.261);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.07);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_558c070d92e0__1 = new TH1D("frame_558c070d92e0__1","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1820,1920);
   frame_558c070d92e0__1->SetBinContent(1,3313.989);
   frame_558c070d92e0__1->SetMaximum(3313.989);
   frame_558c070d92e0__1->SetEntries(1);
   frame_558c070d92e0__1->SetDirectory(nullptr);
   frame_558c070d92e0__1->SetStats(0);
   frame_558c070d92e0__1->SetLineWidth(2);
   frame_558c070d92e0__1->SetMarkerStyle(20);
   frame_558c070d92e0__1->GetXaxis()->SetTitle("m(#Kp#Km#pip)~[MeV/c^2]");
   frame_558c070d92e0__1->GetXaxis()->SetNdivisions(505);
   frame_558c070d92e0__1->GetXaxis()->SetLabelFont(132);
   frame_558c070d92e0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_558c070d92e0__1->GetXaxis()->SetLabelSize(0.06);
   frame_558c070d92e0__1->GetXaxis()->SetTitleSize(51);
   frame_558c070d92e0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_558c070d92e0__1->GetXaxis()->SetTitleFont(133);
   frame_558c070d92e0__1->GetYaxis()->SetTitle("Candidates / (1.0 #mevcc)");
   frame_558c070d92e0__1->GetYaxis()->SetLabelFont(132);
   frame_558c070d92e0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_558c070d92e0__1->GetYaxis()->SetLabelSize(0.06);
   frame_558c070d92e0__1->GetYaxis()->SetTitleSize(51);
   frame_558c070d92e0__1->GetYaxis()->SetTitleOffset(1.9);
   frame_558c070d92e0__1->GetYaxis()->SetTitleFont(133);
   frame_558c070d92e0__1->GetZaxis()->SetLabelFont(132);
   frame_558c070d92e0__1->GetZaxis()->SetLabelSize(0.06);
   frame_558c070d92e0__1->GetZaxis()->SetTitleSize(51);
   frame_558c070d92e0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_558c070d92e0__1->GetZaxis()->SetTitleFont(133);
   frame_558c070d92e0__1->Draw("FUNC");
   
   Double_t h_dataset_fx3001[100] = { 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5,
   1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5,
   1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5,
   1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5,
   1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5,
   1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5,
   1917.5, 1918.5, 1919.5 };
   Double_t h_dataset_fy3001[100] = { 46, 53, 49, 32, 45, 59, 55, 41, 58, 45, 49, 39, 54, 50, 53, 56, 45,
   53, 45, 52, 58, 60, 57, 65, 79, 93, 74, 92, 110, 124, 127, 158, 209,
   257, 344, 444, 552, 723, 961, 1213, 1446, 1824, 2139, 2445, 2722, 3009, 3100, 3090, 3003,
   2807, 2516, 2222, 1878, 1538, 1215, 956, 715, 531, 429, 283, 226, 159, 156, 95, 87,
   68, 70, 78, 45, 52, 51, 57, 41, 40, 44, 35, 34, 35, 40, 39, 47,
   37, 34, 31, 33, 42, 32, 39, 40, 42, 31, 38, 35, 30, 25, 38, 35,
   34, 25, 22 };
   Double_t h_dataset_felx3001[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3001[100] = { 6.757581, 7.257065, 6.976026, 5.627135, 6.683179, 7.659312, 7.39358, 6.376898, 7.593751, 6.683179, 6.976026, 6.218102, 7.32564, 7.047337, 7.257065, 7.4609, 6.683179,
   7.257065, 6.683179, 7.187836, 7.593751, 7.724317, 7.527619, 8.041463, 8.869343, 9.626284, 8.582844, 9.574201, 10, 10.64675, 10.78051, 12.07975, 13.96548,
   15.53901, 18.05398, 20.57724, 23, 26.39331, 30.50403, 34.33174, 37.52959, 42.21124, 45.75203, 48.94947, 51.67519, 54.35663, 55.17989, 55.09002, 54.30192,
   52.48349, 49.66224, 46.64075, 42.83878, 38.72053, 34.36044, 30.42329, 26.24416, 22.54886, 20.21835, 16.33003, 14.54161, 12.11943, 12, 9.729612, 9.30942,
   8.225883, 8.346566, 8.812788, 6.683179, 7.187836, 7.117933, 7.527619, 6.376898, 6.298, 6.60794, 5.887675, 5.802128, 5.887675, 6.298, 6.218102, 6.831172,
   6.055143, 5.802128, 5.537565, 5.715302, 6.454831, 5.627135, 6.218102, 6.298, 6.454831, 5.537565, 6.137163, 5.887675, 5.446522, 4.966335, 6.137163, 5.887675,
   5.802128, 4.966335, 4.654502 };
   Double_t h_dataset_fehx3001[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3001[100] = { 7.831489, 8.325916, 8.047634, 6.715753, 7.757905, 8.724565, 8.461166, 7.455185, 8.659564, 7.757905, 8.047634, 7.298372, 8.39385, 8.118225, 8.325916, 8.527879, 7.757905,
   8.325916, 7.757905, 8.257346, 8.659564, 8.789023, 8.594007, 9.103628, 9.925725, 10.67824, 9.641101, 10.62644, 11, 11.64675, 11.78051, 13.07975, 14.96548,
   16.53901, 19.05398, 21.57724, 24, 27.39331, 31.50403, 35.33174, 38.52959, 43.21124, 46.75203, 49.94947, 52.67519, 55.35663, 56.17989, 56.09002, 55.30192,
   53.48349, 50.66224, 47.64075, 43.83878, 39.72053, 35.36044, 31.42329, 27.24416, 23.54886, 21.21835, 17.33003, 15.54161, 13.11943, 13, 10.78102, 10.36314,
   9.28666, 9.406468, 9.869531, 7.757905, 8.257346, 8.188122, 8.594007, 7.455185, 7.377261, 7.68351, 6.97241, 6.888101, 6.97241, 7.377261, 7.298372, 7.904289,
   7.137555, 6.888101, 6.627601, 6.802567, 7.53218, 6.715753, 7.298372, 7.377261, 7.53218, 6.627601, 7.218484, 6.97241, 6.538046, 6.066589, 7.218484, 6.97241,
   6.888101, 6.066589, 5.761366 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_dataset_fx3001,h_dataset_fy3001,h_dataset_felx3001,h_dataset_fehx3001,h_dataset_fely3001,h_dataset_fehy3001);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3001 = new TH1F("Graph_h_dataset3001","Histogram of dataset_plot__Dp_M",100,1810,1930);
   Graph_h_dataset3001->SetMinimum(15.61095);
   Graph_h_dataset3001->SetMaximum(3470.063);
   Graph_h_dataset3001->SetDirectory(nullptr);
   Graph_h_dataset3001->SetStats(0);
   Graph_h_dataset3001->SetLineWidth(2);
   Graph_h_dataset3001->SetMarkerStyle(20);
   Graph_h_dataset3001->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3001->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetXaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetYaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetZaxis()->SetTitleSize(51);
   Graph_h_dataset3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3001);
   
   grae->Draw("p");
   
   Double_t total_fit_fx1[134] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1854.5, 1855, 1855.5, 1856, 1856.5, 1857, 1857.5, 1858, 1858.5, 1859, 1859.5, 1860,
   1860.5, 1861, 1862, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1865.75, 1866, 1866.25, 1866.5, 1866.75, 1867, 1867.25,
   1867.5, 1867.75, 1868, 1868.25, 1868.5, 1869, 1869.5, 1870, 1870.5, 1871, 1872, 1873, 1873.5, 1874, 1874.5, 1875,
   1875.5, 1876, 1876.5, 1877, 1877.5, 1878, 1878.5, 1879, 1879.5, 1880, 1881, 1882, 1883, 1884, 1885, 1886,
   1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902,
   1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918,
   1919, 1920, 1920, 1921, 1921.001 };
   Double_t total_fit_fy1[134] = { 0, 51.20158, 51.20158, 51.12481, 51.05329, 50.98757, 50.92825, 50.87602, 50.83171, 50.79627, 50.77085, 50.75688, 50.75617, 50.77114, 50.80509, 50.86275, 50.95102,
   51.08021, 51.26581, 51.53117, 51.91126, 52.45793, 53.24693, 54.38706, 56.03143, 58.39102, 61.74985, 66.48119, 73.06329, 82.09347, 94.29916, 110.5465, 131.8515,
   159.4086, 194.6841, 239.7009, 297.9434, 334.1785, 377.6043, 430.1991, 490.5821, 559.4571, 637.6248, 725.8095, 824.6035, 934.4054, 1055.354, 1187.262, 1329.553,
   1481.21, 1640.736, 1974.939, 2310.633, 2470.623, 2620.425, 2756.275, 2874.557, 2971.969, 3011.941, 3045.679, 3072.925, 3093.468, 3107.144, 3113.843, 3113.502,
   3106.115, 3091.728, 3070.44, 3042.4, 3007.809, 2920, 2809.489, 2679.326, 2532.984, 2374.204, 2034.616, 1689.694, 1523.061, 1363.617, 1213.217, 1073.206,
   944.4487, 827.3687, 722.0073, 628.0889, 545.0901, 472.3067, 408.9164, 354.0333, 306.754, 266.1932, 201.9278, 155.3222, 121.6625, 97.38974, 79.90578, 67.343,
   58.35935, 51.98117, 47.49332, 44.3658, 42.20514, 40.72095, 39.70162, 38.99559, 38.49645, 38.13114, 37.85063, 37.62271, 37.42676, 37.24984, 37.08402, 36.92453,
   36.76859, 36.6146, 36.46166, 36.30927, 36.15716, 36.0052, 35.85331, 35.70146, 35.54962, 35.39779, 35.24596, 35.09414, 34.94232, 34.79049, 34.63867, 34.48685,
   34.33502, 34.1832, 34.1832, 34.1832, 0 };
   TGraph *graph = new TGraph(134,total_fit_fx1,total_fit_fy1);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit1 = new TH1F("Graph_total_fit1","Projection of ",134,1808.799,1931.201);
   Graph_total_fit1->SetMinimum(0);
   Graph_total_fit1->SetMaximum(3425.227);
   Graph_total_fit1->SetDirectory(nullptr);
   Graph_total_fit1->SetStats(0);
   Graph_total_fit1->SetLineWidth(2);
   Graph_total_fit1->SetMarkerStyle(20);
   Graph_total_fit1->GetXaxis()->SetNdivisions(505);
   Graph_total_fit1->GetXaxis()->SetLabelFont(132);
   Graph_total_fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetXaxis()->SetTitleSize(51);
   Graph_total_fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetXaxis()->SetTitleFont(133);
   Graph_total_fit1->GetYaxis()->SetLabelFont(132);
   Graph_total_fit1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetYaxis()->SetTitleSize(51);
   Graph_total_fit1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetYaxis()->SetTitleFont(133);
   Graph_total_fit1->GetZaxis()->SetLabelFont(132);
   Graph_total_fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetZaxis()->SetTitleSize(51);
   Graph_total_fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit1);
   
   graph->Draw("l");
   
   Double_t background_fx2[106] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866,
   1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882,
   1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898,
   1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914,
   1915, 1916, 1917, 1918, 1919, 1920, 1920, 1921, 1921.001 };
   Double_t background_fy2[106] = { 0, 49.36551, 49.36551, 49.21369, 49.06187, 48.91004, 48.75822, 48.6064, 48.45457, 48.30275, 48.15093, 47.9991, 47.84728, 47.69546, 47.54363, 47.39181, 47.23999,
   47.08817, 46.93634, 46.78452, 46.6327, 46.48087, 46.32905, 46.17723, 46.0254, 45.87358, 45.72176, 45.56993, 45.41811, 45.26629, 45.11446, 44.96264, 44.81082,
   44.659, 44.50717, 44.35535, 44.20353, 44.0517, 43.89988, 43.74806, 43.59623, 43.44441, 43.29259, 43.14076, 42.98894, 42.83712, 42.68529, 42.53347, 42.38165,
   42.22983, 42.078, 41.92618, 41.77436, 41.62253, 41.47071, 41.31889, 41.16706, 41.01524, 40.86342, 40.71159, 40.55977, 40.40795, 40.25613, 40.1043, 39.95248,
   39.80066, 39.64883, 39.49701, 39.34519, 39.19336, 39.04154, 38.88972, 38.73789, 38.58607, 38.43425, 38.28242, 38.1306, 37.97878, 37.82696, 37.67513, 37.52331,
   37.37149, 37.21966, 37.06784, 36.91602, 36.76419, 36.61237, 36.46055, 36.30872, 36.1569, 36.00508, 35.85325, 35.70143, 35.54961, 35.39779, 35.24596, 35.09414,
   34.94232, 34.79049, 34.63867, 34.48685, 34.33502, 34.1832, 34.1832, 34.1832, 0 };
   graph = new TGraph(106,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",106,1808.799,1931.201);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(54.30206);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(0.06);
   Graph_background2->GetXaxis()->SetTitleSize(51);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(0.06);
   Graph_background2->GetYaxis()->SetTitleSize(51);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(0.06);
   Graph_background2->GetZaxis()->SetTitleSize(51);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   
   Double_t signal_fx3[134] = { 1818.999, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834,
   1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850,
   1851, 1852, 1853, 1854, 1854.5, 1855, 1855.5, 1856, 1856.5, 1857, 1857.5, 1858, 1858.5, 1859, 1859.5, 1860,
   1860.5, 1861, 1862, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1865.75, 1866, 1866.25, 1866.5, 1866.75, 1867, 1867.25,
   1867.5, 1867.75, 1868, 1868.25, 1868.5, 1869, 1869.5, 1870, 1870.5, 1871, 1872, 1873, 1873.5, 1874, 1874.5, 1875,
   1875.5, 1876, 1876.5, 1877, 1877.5, 1878, 1878.5, 1879, 1879.5, 1880, 1881, 1882, 1883, 1884, 1885, 1886,
   1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902,
   1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918,
   1919, 1920, 1920, 1921, 1921.001 };
   Double_t signal_fy3[134] = { 0, 1.836067, 1.836067, 1.911117, 1.991425, 2.077526, 2.170027, 2.269628, 2.377141, 2.493523, 2.619928, 2.757778, 2.908892, 3.075679, 3.261454, 3.470936, 3.711034,
   3.992046, 4.32947, 4.746649, 5.27856, 5.977052, 6.917885, 8.209833, 10.00603, 12.51744, 16.0281, 20.91126, 27.64518, 36.82718, 49.1847, 65.5839, 87.04063,
   114.7496, 150.1769, 195.3456, 253.7398, 290.0508, 333.5526, 386.2234, 446.6823, 515.6331, 593.8768, 682.1374, 781.0073, 890.8851, 1011.91, 1143.894, 1286.261,
   1437.994, 1597.596, 1931.95, 2267.796, 2427.862, 2577.74, 2713.665, 2832.023, 2929.511, 2969.521, 3003.297, 3030.581, 3051.162, 3064.877, 3071.613, 3071.31,
   3063.961, 3049.612, 3028.362, 3000.36, 2965.807, 2878.074, 2767.639, 2637.551, 2491.286, 2332.582, 1993.145, 1648.375, 1481.818, 1322.45, 1172.126, 1032.191,
   903.5094, 786.5053, 681.2198, 587.3773, 504.4544, 431.7469, 368.4325, 313.6254, 266.422, 225.9371, 161.8235, 115.3697, 81.86184, 57.74091, 40.40877, 27.99782,
   19.16598, 12.93963, 8.603598, 5.627904, 3.619064, 2.286701, 1.4192, 0.8649863, 0.5176698, 0.3041885, 0.1754936, 0.09940284, 0.05527768, 0.03017948, 0.01617645, 0.008512627,
   0.004397973, 0.002230746, 0.001110851, 0.0005430879, 0.000260671, 0.0001228354, 5.682807e-05, 2.581134e-05, 1.150977e-05, 5.038843e-06, 2.165726e-06, 9.138701e-07, 3.785941e-07, 1.539826e-07, 6.148619e-08, 2.410416e-08,
   9.277154e-09, 3.505467e-09, 3.505467e-09, 3.505467e-09, 0 };
   graph = new TGraph(134,signal_fx3,signal_fy3);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal3 = new TH1F("Graph_signal3","Projection of ",134,1808.799,1931.201);
   Graph_signal3->SetMinimum(0);
   Graph_signal3->SetMaximum(3378.774);
   Graph_signal3->SetDirectory(nullptr);
   Graph_signal3->SetStats(0);
   Graph_signal3->SetLineWidth(2);
   Graph_signal3->SetMarkerStyle(20);
   Graph_signal3->GetXaxis()->SetNdivisions(505);
   Graph_signal3->GetXaxis()->SetLabelFont(132);
   Graph_signal3->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal3->GetXaxis()->SetTitleSize(51);
   Graph_signal3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetXaxis()->SetTitleFont(133);
   Graph_signal3->GetYaxis()->SetLabelFont(132);
   Graph_signal3->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal3->GetYaxis()->SetTitleSize(51);
   Graph_signal3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetYaxis()->SetTitleFont(133);
   Graph_signal3->GetZaxis()->SetLabelFont(132);
   Graph_signal3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal3->GetZaxis()->SetTitleSize(51);
   Graph_signal3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal3);
   
   graph->Draw("l");
   
   Double_t h_dataset_fx3002[100] = { 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5,
   1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5,
   1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5,
   1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5,
   1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5,
   1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5,
   1917.5, 1918.5, 1919.5 };
   Double_t h_dataset_fy3002[100] = { 46, 53, 49, 32, 45, 59, 55, 41, 58, 45, 49, 39, 54, 50, 53, 56, 45,
   53, 45, 52, 58, 60, 57, 65, 79, 93, 74, 92, 110, 124, 127, 158, 209,
   257, 344, 444, 552, 723, 961, 1213, 1446, 1824, 2139, 2445, 2722, 3009, 3100, 3090, 3003,
   2807, 2516, 2222, 1878, 1538, 1215, 956, 715, 531, 429, 283, 226, 159, 156, 95, 87,
   68, 70, 78, 45, 52, 51, 57, 41, 40, 44, 35, 34, 35, 40, 39, 47,
   37, 34, 31, 33, 42, 32, 39, 40, 42, 31, 38, 35, 30, 25, 38, 35,
   34, 25, 22 };
   Double_t h_dataset_felx3002[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3002[100] = { 6.757581, 7.257065, 6.976026, 5.627135, 6.683179, 7.659312, 7.39358, 6.376898, 7.593751, 6.683179, 6.976026, 6.218102, 7.32564, 7.047337, 7.257065, 7.4609, 6.683179,
   7.257065, 6.683179, 7.187836, 7.593751, 7.724317, 7.527619, 8.041463, 8.869343, 9.626284, 8.582844, 9.574201, 10, 10.64675, 10.78051, 12.07975, 13.96548,
   15.53901, 18.05398, 20.57724, 23, 26.39331, 30.50403, 34.33174, 37.52959, 42.21124, 45.75203, 48.94947, 51.67519, 54.35663, 55.17989, 55.09002, 54.30192,
   52.48349, 49.66224, 46.64075, 42.83878, 38.72053, 34.36044, 30.42329, 26.24416, 22.54886, 20.21835, 16.33003, 14.54161, 12.11943, 12, 9.729612, 9.30942,
   8.225883, 8.346566, 8.812788, 6.683179, 7.187836, 7.117933, 7.527619, 6.376898, 6.298, 6.60794, 5.887675, 5.802128, 5.887675, 6.298, 6.218102, 6.831172,
   6.055143, 5.802128, 5.537565, 5.715302, 6.454831, 5.627135, 6.218102, 6.298, 6.454831, 5.537565, 6.137163, 5.887675, 5.446522, 4.966335, 6.137163, 5.887675,
   5.802128, 4.966335, 4.654502 };
   Double_t h_dataset_fehx3002[100] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3002[100] = { 7.831489, 8.325916, 8.047634, 6.715753, 7.757905, 8.724565, 8.461166, 7.455185, 8.659564, 7.757905, 8.047634, 7.298372, 8.39385, 8.118225, 8.325916, 8.527879, 7.757905,
   8.325916, 7.757905, 8.257346, 8.659564, 8.789023, 8.594007, 9.103628, 9.925725, 10.67824, 9.641101, 10.62644, 11, 11.64675, 11.78051, 13.07975, 14.96548,
   16.53901, 19.05398, 21.57724, 24, 27.39331, 31.50403, 35.33174, 38.52959, 43.21124, 46.75203, 49.94947, 52.67519, 55.35663, 56.17989, 56.09002, 55.30192,
   53.48349, 50.66224, 47.64075, 43.83878, 39.72053, 35.36044, 31.42329, 27.24416, 23.54886, 21.21835, 17.33003, 15.54161, 13.11943, 13, 10.78102, 10.36314,
   9.28666, 9.406468, 9.869531, 7.757905, 8.257346, 8.188122, 8.594007, 7.455185, 7.377261, 7.68351, 6.97241, 6.888101, 6.97241, 7.377261, 7.298372, 7.904289,
   7.137555, 6.888101, 6.627601, 6.802567, 7.53218, 6.715753, 7.298372, 7.377261, 7.53218, 6.627601, 7.218484, 6.97241, 6.538046, 6.066589, 7.218484, 6.97241,
   6.888101, 6.066589, 5.761366 };
   grae = new TGraphAsymmErrors(100,h_dataset_fx3002,h_dataset_fy3002,h_dataset_felx3002,h_dataset_fehx3002,h_dataset_fely3002,h_dataset_fehy3002);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3002 = new TH1F("Graph_h_dataset3002","Histogram of dataset_plot__Dp_M",100,1810,1930);
   Graph_h_dataset3002->SetMinimum(15.61095);
   Graph_h_dataset3002->SetMaximum(3470.063);
   Graph_h_dataset3002->SetDirectory(nullptr);
   Graph_h_dataset3002->SetStats(0);
   Graph_h_dataset3002->SetLineWidth(2);
   Graph_h_dataset3002->SetMarkerStyle(20);
   Graph_h_dataset3002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetXaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetYaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetZaxis()->SetTitleSize(51);
   Graph_h_dataset3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3002);
   
   grae->Draw("p");
   
   TH1D *frame_558c070d92e0__2 = new TH1D("frame_558c070d92e0__2","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1820,1920);
   frame_558c070d92e0__2->SetBinContent(1,3313.989);
   frame_558c070d92e0__2->SetMaximum(3313.989);
   frame_558c070d92e0__2->SetEntries(1);
   frame_558c070d92e0__2->SetDirectory(nullptr);
   frame_558c070d92e0__2->SetStats(0);
   frame_558c070d92e0__2->SetLineWidth(2);
   frame_558c070d92e0__2->SetMarkerStyle(20);
   frame_558c070d92e0__2->GetXaxis()->SetTitle("#it{m} (#it{K^{+}K^{-}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_558c070d92e0__2->GetXaxis()->SetNdivisions(505);
   frame_558c070d92e0__2->GetXaxis()->SetLabelFont(132);
   frame_558c070d92e0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_558c070d92e0__2->GetXaxis()->SetLabelSize(0.06);
   frame_558c070d92e0__2->GetXaxis()->SetTitleSize(51);
   frame_558c070d92e0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_558c070d92e0__2->GetXaxis()->SetTitleFont(133);
   frame_558c070d92e0__2->GetYaxis()->SetTitle("Candidates / (1.00 MeV/#it{c}^{2})");
   frame_558c070d92e0__2->GetYaxis()->SetLabelFont(132);
   frame_558c070d92e0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_558c070d92e0__2->GetYaxis()->SetLabelSize(0.06);
   frame_558c070d92e0__2->GetYaxis()->SetTitleSize(51);
   frame_558c070d92e0__2->GetYaxis()->SetTitleOffset(1.90);
   frame_558c070d92e0__2->GetYaxis()->SetTitleFont(133);
   frame_558c070d92e0__2->GetZaxis()->SetLabelFont(132);
   frame_558c070d92e0__2->GetZaxis()->SetLabelSize(0.06);
   frame_558c070d92e0__2->GetZaxis()->SetTitleSize(51);
   frame_558c070d92e0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_558c070d92e0__2->GetZaxis()->SetTitleFont(133);
   frame_558c070d92e0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dp#to#Pphi#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   
   canvas->Print("sweights_ip_Dp_23_magdownplus_updated.tex");
   canvas->Print("sweights_ip_Dp_23_magdownplus_updated.pdf");
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void sweights_ip_Ds_23_magdownplus()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Fri Dec 20 23:11:18 2024) by ROOT version 6.28/10
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1890.988,-501.5885,2026.79,2633.34);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.07);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_559d7d0c0d50__1 = new TH1D("frame_559d7d0c0d50__1","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1910,2020);
   frame_559d7d0c0d50__1->SetBinContent(1,2413.895);
   frame_559d7d0c0d50__1->SetMaximum(2413.895);
   frame_559d7d0c0d50__1->SetEntries(1);
   frame_559d7d0c0d50__1->SetDirectory(nullptr);
   frame_559d7d0c0d50__1->SetStats(0);
   frame_559d7d0c0d50__1->SetLineWidth(2);
   frame_559d7d0c0d50__1->SetMarkerStyle(20);
   frame_559d7d0c0d50__1->GetXaxis()->SetTitle("m(#Kp#Km#pip)~[MeV/c^2]");
   frame_559d7d0c0d50__1->GetXaxis()->SetNdivisions(505);
   frame_559d7d0c0d50__1->GetXaxis()->SetLabelFont(132);
   frame_559d7d0c0d50__1->GetXaxis()->SetLabelOffset(0.01);
   frame_559d7d0c0d50__1->GetXaxis()->SetLabelSize(0.06);
   frame_559d7d0c0d50__1->GetXaxis()->SetTitleSize(51);
   frame_559d7d0c0d50__1->GetXaxis()->SetTitleOffset(0.95);
   frame_559d7d0c0d50__1->GetXaxis()->SetTitleFont(133);
   frame_559d7d0c0d50__1->GetYaxis()->SetTitle("Candidates / MeV/c^2");
   frame_559d7d0c0d50__1->GetYaxis()->SetNdivisions(505);
   frame_559d7d0c0d50__1->GetYaxis()->SetLabelFont(132);
   frame_559d7d0c0d50__1->GetYaxis()->SetLabelOffset(0.01);
   frame_559d7d0c0d50__1->GetYaxis()->SetLabelSize(0.06);
   frame_559d7d0c0d50__1->GetYaxis()->SetTitleSize(51);
   frame_559d7d0c0d50__1->GetYaxis()->SetTitleOffset(1.9);
   frame_559d7d0c0d50__1->GetYaxis()->SetTitleFont(133);
   frame_559d7d0c0d50__1->GetZaxis()->SetLabelFont(132);
   frame_559d7d0c0d50__1->GetZaxis()->SetLabelSize(0.06);
   frame_559d7d0c0d50__1->GetZaxis()->SetTitleSize(60);
   frame_559d7d0c0d50__1->GetZaxis()->SetTitleOffset(1.2);
   frame_559d7d0c0d50__1->GetZaxis()->SetTitleFont(133);
   frame_559d7d0c0d50__1->Draw("FUNC");
   
   Double_t h_dataset_fx3001[110] = { 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5,
   1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5,
   1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5,
   1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5,
   1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5,
   1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5, 2000.5, 2001.5, 2002.5, 2003.5, 2004.5, 2005.5, 2006.5,
   2007.5, 2008.5, 2009.5, 2010.5, 2011.5, 2012.5, 2013.5, 2014.5, 2015.5, 2016.5, 2017.5, 2018.5, 2019.5 };
   Double_t h_dataset_fy3001[110] = { 8, 20, 13, 14, 12, 21, 19, 22, 17, 21, 15, 12, 13, 12, 10, 16, 18,
   21, 23, 18, 32, 22, 19, 23, 23, 23, 25, 33, 28, 18, 33, 43, 47,
   46, 38, 65, 84, 93, 118, 133, 166, 232, 257, 385, 512, 581, 731, 916, 1079,
   1313, 1487, 1725, 1935, 2164, 2251, 2234, 2205, 2170, 1983, 1872, 1630, 1337, 1174, 1029, 735,
   542, 459, 300, 237, 204, 163, 108, 107, 79, 45, 45, 39, 27, 40, 12, 24,
   15, 12, 25, 13, 9, 15, 13, 16, 10, 15, 8, 12, 13, 7, 13, 11,
   12, 11, 6, 7, 14, 11, 8, 10, 9, 17, 8, 7, 6 };
   Double_t h_dataset_felx3001[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3001[110] = { 2.768386, 4.434448, 3.558662, 3.6965, 3.415266, 4.545807, 4.320219, 4.654502, 4.082184, 4.545807, 3.82938, 3.415266, 3.558662, 3.415266, 3.108694, 3.957801, 4.202887,
   4.545807, 4.760717, 4.202887, 5.627135, 4.654502, 4.320219, 4.760717, 4.760717, 4.760717, 4.966335, 5.715302, 5.259711, 4.202887, 5.715302, 6.531834, 6.831172,
   6.757581, 6.137163, 8.041463, 9.146873, 9.626284, 10.37428, 11.0434, 12.3938, 14.73975, 15.53901, 19.12779, 22.13294, 23.60913, 26.54163, 29.76962, 32.35194,
   35.73879, 38.06488, 41.03613, 43.49148, 46.0215, 46.94734, 46.76785, 46.46009, 46.08594, 44.0337, 42.7695, 39.87635, 36.06843, 33.76733, 31.58193, 26.61549,
   22.78626, 20.93012, 16.82772, 14.90292, 13.79161, 12.27693, 9.904326, 9.856158, 8.869343, 6.683179, 6.683179, 6.218102, 5.163771, 6.298, 3.415266, 4.864612,
   3.82938, 3.415266, 4.966335, 3.558662, 2.943461, 3.82938, 3.558662, 3.957801, 3.108694, 3.82938, 2.768386, 3.415266, 3.558662, 2.58147, 3.558662, 3.265579,
   3.415266, 3.265579, 2.379931, 2.58147, 3.6965, 3.265579, 2.768386, 3.108694, 2.943461, 4.082184, 2.768386, 2.58147, 2.379931 };
   Double_t h_dataset_fehx3001[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3001[110] = { 3.945142, 5.546519, 4.697573, 4.830381, 4.559819, 5.655182, 5.435196, 5.761366, 5.203719, 5.655182, 4.958738, 4.559819, 4.697573, 4.559819, 4.26695, 5.083066, 5.321007,
   5.655182, 5.865235, 5.321007, 6.715753, 5.761366, 5.435196, 5.865235, 5.865235, 5.865235, 6.066589, 6.802567, 6.354446, 5.321007, 6.802567, 7.608278, 7.904289,
   7.831489, 7.218484, 9.103628, 10.20155, 10.67824, 11.37428, 12.0434, 13.3938, 15.73975, 16.53901, 20.12779, 23.13294, 24.60913, 27.54163, 30.76962, 33.35194,
   36.73879, 39.06488, 42.03613, 44.49148, 47.0215, 47.94734, 47.76785, 47.46009, 47.08594, 45.0337, 43.7695, 40.87635, 37.06843, 34.76733, 32.58193, 27.61549,
   23.78626, 21.93012, 17.82772, 15.90292, 14.79161, 13.27693, 10.90433, 10.85616, 9.925725, 7.757905, 7.757905, 7.298372, 6.260244, 7.377261, 4.559819, 5.966932,
   4.958738, 4.559819, 6.066589, 4.697573, 4.110204, 4.958738, 4.697573, 5.083066, 4.26695, 4.958738, 3.945142, 4.559819, 4.697573, 3.770281, 4.697573, 4.416521,
   4.559819, 4.416521, 3.583642, 3.770281, 4.830381, 4.416521, 3.945142, 4.26695, 4.110204, 5.203719, 3.945142, 3.770281, 3.583642 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(110,h_dataset_fx3001,h_dataset_fy3001,h_dataset_felx3001,h_dataset_fehx3001,h_dataset_fely3001,h_dataset_fehy3001);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3001 = new TH1F("Graph_h_dataset3001","Histogram of dataset_plot__Dp_M",110,1899,2031);
   Graph_h_dataset3001->SetMinimum(3.258062);
   Graph_h_dataset3001->SetMaximum(2528.48);
   Graph_h_dataset3001->SetDirectory(nullptr);
   Graph_h_dataset3001->SetStats(0);
   Graph_h_dataset3001->SetLineWidth(2);
   Graph_h_dataset3001->SetMarkerStyle(20);
   Graph_h_dataset3001->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3001->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetXaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetYaxis()->SetNdivisions(505);
   Graph_h_dataset3001->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetYaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3001->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3001->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3001->GetZaxis()->SetTitleSize(60);
   Graph_h_dataset3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3001);
   
   grae->Draw("p");
   
   Double_t total_fit_fx1[133] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.35, 1952.9, 1953.45, 1954, 1954.55, 1955.1, 1955.65, 1956.2,
   1956.75, 1957.3, 1957.85, 1958.4, 1959.5, 1960.6, 1961.15, 1961.7, 1962.25, 1962.8, 1963.35, 1963.9, 1964.175, 1964.45, 1964.725, 1965,
   1965.275, 1965.55, 1965.825, 1966.1, 1966.375, 1966.65, 1966.925, 1967.2, 1967.75, 1968.3, 1968.85, 1969.4, 1969.95, 1970.5, 1971.6, 1972.7,
   1973.25, 1973.8, 1974.35, 1974.9, 1975.45, 1976, 1976.55, 1977.1, 1977.65, 1978.2, 1978.75, 1979.3, 1980.4, 1981.5, 1982.6, 1983.7,
   1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3, 1991.4, 1992.5, 1993.6, 1994.7, 1995.8, 1996.9, 1998, 1999.1, 2000.2, 2001.3,
   2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9, 2009, 2010.1, 2011.2, 2012.3, 2013.4, 2014.5, 2015.6, 2016.7, 2017.8, 2018.9,
   2020, 2020, 2021.1, 2021.101 };
   Double_t total_fit_fy1[133] = { 0, 17.31479, 17.31479, 17.33494, 17.35932, 17.3883, 17.4223, 17.46181, 17.50735, 17.55954, 17.61907, 17.68674, 17.76346, 17.85034, 17.94868, 18.06011, 18.18669,
   18.33114, 18.49715, 18.68994, 18.91699, 19.18928, 19.52297, 19.94191, 20.48106, 21.19118, 22.14486, 23.44416, 25.2298, 27.69175, 31.08064, 35.71935, 42.0137,
   50.4612, 61.65751, 76.3019, 95.20722, 119.3301, 149.8624, 188.494, 238.1906, 269.0005, 305.7654, 350.6182, 402.1436, 460.4948, 526.1713, 599.5697, 680.9391,
   770.3345, 867.5706, 972.1789, 1083.372, 1320.647, 1566.223, 1686.644, 1802.104, 1909.918, 2007.407, 2092.01, 2161.399, 2189.751, 2213.589, 2232.732, 2247.035,
   2256.388, 2260.714, 2259.976, 2254.172, 2243.34, 2227.553, 2206.921, 2181.591, 2117.573, 2037.28, 1942.89, 1836.885, 1721.93, 1600.758, 1350.389, 1105.115,
   989.2409, 879.7813, 777.7182, 683.6908, 598.0254, 520.7746, 451.7631, 390.6356, 336.9047, 289.9945, 249.2798, 214.1192, 157.9616, 116.8904, 87.04767, 65.42642,
   49.78411, 38.49012, 30.36854, 24.56751, 20.46271, 17.59131, 15.608, 14.25549, 13.34373, 12.73429, 12.32825, 12.05629, 11.87095, 11.74041, 11.64385, 11.56793,
   11.50429, 11.44781, 11.39543, 11.34534, 11.29652, 11.24838, 11.20059, 11.15299, 11.10549, 11.05803, 11.0106, 10.96317, 10.91575, 10.86834, 10.82092, 10.77351,
   10.72609, 10.72609, 10.72609, 0 };
   TGraph *graph = new TGraph(133,total_fit_fx1,total_fit_fy1);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit1 = new TH1F("Graph_total_fit1","Projection of ",133,1897.679,2032.321);
   Graph_total_fit1->SetMinimum(0);
   Graph_total_fit1->SetMaximum(2486.786);
   Graph_total_fit1->SetDirectory(nullptr);
   Graph_total_fit1->SetStats(0);
   Graph_total_fit1->SetLineWidth(2);
   Graph_total_fit1->SetMarkerStyle(20);
   Graph_total_fit1->GetXaxis()->SetNdivisions(505);
   Graph_total_fit1->GetXaxis()->SetLabelFont(132);
   Graph_total_fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetXaxis()->SetTitleSize(60);
   Graph_total_fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetXaxis()->SetTitleFont(133);
   Graph_total_fit1->GetYaxis()->SetNdivisions(505);
   Graph_total_fit1->GetYaxis()->SetLabelFont(132);
   Graph_total_fit1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetYaxis()->SetTitleSize(60);
   Graph_total_fit1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit1->GetYaxis()->SetTitleFont(133);
   Graph_total_fit1->GetZaxis()->SetLabelFont(132);
   Graph_total_fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_total_fit1->GetZaxis()->SetTitleSize(60);
   Graph_total_fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit1);
   
   graph->Draw("l");
   
   Double_t background_fx2[106] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.9, 1954, 1955.1, 1956.2, 1957.3, 1958.4, 1959.5, 1960.6,
   1961.7, 1962.8, 1963.9, 1965, 1966.1, 1967.2, 1968.3, 1969.4, 1970.5, 1971.6, 1972.7, 1973.8, 1974.9, 1976, 1977.1, 1978.2,
   1979.3, 1980.4, 1981.5, 1982.6, 1983.7, 1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3, 1991.4, 1992.5, 1993.6, 1994.7, 1995.8,
   1996.9, 1998, 1999.1, 2000.2, 2001.3, 2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9, 2009, 2010.1, 2011.2, 2012.3, 2013.4,
   2014.5, 2015.6, 2016.7, 2017.8, 2018.9, 2020, 2020, 2021.1, 2021.101 };
   Double_t background_fy2[106] = { 0, 15.46751, 15.46751, 15.42009, 15.37268, 15.32526, 15.27785, 15.23044, 15.18302, 15.13561, 15.08819, 15.04078, 14.99337, 14.94595, 14.89854, 14.85112, 14.80371,
   14.7563, 14.70888, 14.66147, 14.61405, 14.56664, 14.51922, 14.47181, 14.4244, 14.37698, 14.32957, 14.28215, 14.23474, 14.18733, 14.13991, 14.0925, 14.04508,
   13.99767, 13.95025, 13.90284, 13.85543, 13.80801, 13.7606, 13.71318, 13.66577, 13.61836, 13.57094, 13.52353, 13.47611, 13.4287, 13.38129, 13.33387, 13.28646,
   13.23904, 13.19163, 13.14421, 13.0968, 13.04939, 13.00197, 12.95456, 12.90714, 12.85973, 12.81232, 12.7649, 12.71749, 12.67007, 12.62266, 12.57524, 12.52783,
   12.48042, 12.433, 12.38559, 12.33817, 12.29076, 12.24335, 12.19593, 12.14852, 12.1011, 12.05369, 12.00628, 11.95886, 11.91145, 11.86403, 11.81662, 11.7692,
   11.72179, 11.67438, 11.62696, 11.57955, 11.53213, 11.48472, 11.43731, 11.38989, 11.34248, 11.29506, 11.24765, 11.20023, 11.15282, 11.10541, 11.05799, 11.01058,
   10.96316, 10.91575, 10.86834, 10.82092, 10.77351, 10.72609, 10.72609, 10.72609, 0 };
   graph = new TGraph(106,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",106,1897.679,2032.321);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(17.01426);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(0.06);
   Graph_background2->GetXaxis()->SetTitleSize(60);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetNdivisions(505);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(0.06);
   Graph_background2->GetYaxis()->SetTitleSize(60);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(0.06);
   Graph_background2->GetZaxis()->SetTitleSize(60);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t signal_fx3[133] = { 1908.899, 1908.9, 1910, 1911.1, 1912.2, 1913.3, 1914.4, 1915.5, 1916.6, 1917.7, 1918.8, 1919.9, 1921, 1922.1, 1923.2, 1924.3, 1925.4,
   1926.5, 1927.6, 1928.7, 1929.8, 1930.9, 1932, 1933.1, 1934.2, 1935.3, 1936.4, 1937.5, 1938.6, 1939.7, 1940.8, 1941.9, 1943,
   1944.1, 1945.2, 1946.3, 1947.4, 1948.5, 1949.6, 1950.7, 1951.8, 1952.35, 1952.9, 1953.45, 1954, 1954.55, 1955.1, 1955.65, 1956.2,
   1956.75, 1957.3, 1957.85, 1958.4, 1959.5, 1960.6, 1961.15, 1961.7, 1962.25, 1962.8, 1963.35, 1963.9, 1964.175, 1964.45, 1964.725, 1965,
   1965.275, 1965.55, 1965.825, 1966.1, 1966.375, 1966.65, 1966.925, 1967.2, 1967.75, 1968.3, 1968.85, 1969.4, 1969.95, 1970.5, 1971.6, 1972.7,
   1973.25, 1973.8, 1974.35, 1974.9, 1975.45, 1976, 1976.55, 1977.1, 1977.65, 1978.2, 1978.75, 1979.3, 1980.4, 1981.5, 1982.6, 1983.7,
   1984.8, 1985.9, 1987, 1988.1, 1989.2, 1990.3, 1991.4, 1992.5, 1993.6, 1994.7, 1995.8, 1996.9, 1998, 1999.1, 2000.2, 2001.3,
   2002.4, 2003.5, 2004.6, 2005.7, 2006.8, 2007.9, 2009, 2010.1, 2011.2, 2012.3, 2013.4, 2014.5, 2015.6, 2016.7, 2017.8, 2018.9,
   2020, 2020, 2021.1, 2021.101 };
   Double_t signal_fy3[133] = { 0, 1.847279, 1.847279, 1.914848, 1.98664, 2.063032, 2.14445, 2.23137, 2.324328, 2.423932, 2.530876, 2.645956, 2.770097, 2.904389, 3.050147, 3.20899, 3.382982,
   3.57484, 3.788268, 4.02847, 4.302941, 4.622645, 5.003749, 5.470099, 6.056667, 6.814202, 7.815293, 9.162003, 10.99506, 13.50442, 16.94072, 21.62685, 27.96862,
   36.46353, 47.70725, 62.39906, 81.3518, 105.5221, 136.1018, 174.7808, 224.5249, 255.3584, 292.1471, 337.0236, 388.5726, 446.9475, 512.6478, 586.0699, 667.463,
   756.8821, 854.1419, 958.7739, 1069.991, 1307.313, 1552.937, 1673.382, 1788.865, 1896.703, 1994.215, 2078.842, 2148.255, 2176.619, 2200.468, 2219.623, 2233.939,
   2243.303, 2247.641, 2246.915, 2241.123, 2230.302, 2214.527, 2193.908, 2168.589, 2104.595, 2024.325, 1929.959, 1823.978, 1709.046, 1587.898, 1337.576, 1092.35,
   976.4997, 867.0639, 765.0244, 671.0207, 585.3791, 508.152, 439.1642, 378.0604, 324.3532, 277.4666, 236.7757, 201.6388, 145.5286, 104.5048, 74.7095, 53.13566,
   37.54077, 26.29419, 18.22003, 12.46641, 8.409021, 5.585033, 3.649138, 2.344047, 1.479692, 0.9176744, 0.5590432, 0.3345017, 0.1965722, 0.1134494, 0.06430305, 0.03579362,
   0.01956691, 0.01050462, 0.005538342, 0.002867609, 0.001458145, 0.0007281525, 0.0003570956, 0.0001719837, 8.134499e-05, 3.778461e-05, 1.723612e-05, 7.721559e-06, 3.397121e-06, 1.467769e-06, 6.227947e-07, 2.595212e-07,
   1.062041e-07, 1.062041e-07, 1.062041e-07, 0 };
   graph = new TGraph(133,signal_fx3,signal_fy3);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal3 = new TH1F("Graph_signal3","Projection of ",133,1897.679,2032.321);
   Graph_signal3->SetMinimum(0);
   Graph_signal3->SetMaximum(2472.405);
   Graph_signal3->SetDirectory(nullptr);
   Graph_signal3->SetStats(0);
   Graph_signal3->SetLineWidth(2);
   Graph_signal3->SetMarkerStyle(20);
   Graph_signal3->GetXaxis()->SetNdivisions(505);
   Graph_signal3->GetXaxis()->SetLabelFont(132);
   Graph_signal3->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal3->GetXaxis()->SetTitleSize(60);
   Graph_signal3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetXaxis()->SetTitleFont(133);
   Graph_signal3->GetYaxis()->SetNdivisions(505);
   Graph_signal3->GetYaxis()->SetLabelFont(132);
   Graph_signal3->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal3->GetYaxis()->SetTitleSize(60);
   Graph_signal3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal3->GetYaxis()->SetTitleFont(133);
   Graph_signal3->GetZaxis()->SetLabelFont(132);
   Graph_signal3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal3->GetZaxis()->SetTitleSize(60);
   Graph_signal3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal3);
   
   graph->Draw("l");
   
   Double_t h_dataset_fx3002[110] = { 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5,
   1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5,
   1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5,
   1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5,
   1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5,
   1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5, 2000.5, 2001.5, 2002.5, 2003.5, 2004.5, 2005.5, 2006.5,
   2007.5, 2008.5, 2009.5, 2010.5, 2011.5, 2012.5, 2013.5, 2014.5, 2015.5, 2016.5, 2017.5, 2018.5, 2019.5 };
   Double_t h_dataset_fy3002[110] = { 8, 20, 13, 14, 12, 21, 19, 22, 17, 21, 15, 12, 13, 12, 10, 16, 18,
   21, 23, 18, 32, 22, 19, 23, 23, 23, 25, 33, 28, 18, 33, 43, 47,
   46, 38, 65, 84, 93, 118, 133, 166, 232, 257, 385, 512, 581, 731, 916, 1079,
   1313, 1487, 1725, 1935, 2164, 2251, 2234, 2205, 2170, 1983, 1872, 1630, 1337, 1174, 1029, 735,
   542, 459, 300, 237, 204, 163, 108, 107, 79, 45, 45, 39, 27, 40, 12, 24,
   15, 12, 25, 13, 9, 15, 13, 16, 10, 15, 8, 12, 13, 7, 13, 11,
   12, 11, 6, 7, 14, 11, 8, 10, 9, 17, 8, 7, 6 };
   Double_t h_dataset_felx3002[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fely3002[110] = { 2.768386, 4.434448, 3.558662, 3.6965, 3.415266, 4.545807, 4.320219, 4.654502, 4.082184, 4.545807, 3.82938, 3.415266, 3.558662, 3.415266, 3.108694, 3.957801, 4.202887,
   4.545807, 4.760717, 4.202887, 5.627135, 4.654502, 4.320219, 4.760717, 4.760717, 4.760717, 4.966335, 5.715302, 5.259711, 4.202887, 5.715302, 6.531834, 6.831172,
   6.757581, 6.137163, 8.041463, 9.146873, 9.626284, 10.37428, 11.0434, 12.3938, 14.73975, 15.53901, 19.12779, 22.13294, 23.60913, 26.54163, 29.76962, 32.35194,
   35.73879, 38.06488, 41.03613, 43.49148, 46.0215, 46.94734, 46.76785, 46.46009, 46.08594, 44.0337, 42.7695, 39.87635, 36.06843, 33.76733, 31.58193, 26.61549,
   22.78626, 20.93012, 16.82772, 14.90292, 13.79161, 12.27693, 9.904326, 9.856158, 8.869343, 6.683179, 6.683179, 6.218102, 5.163771, 6.298, 3.415266, 4.864612,
   3.82938, 3.415266, 4.966335, 3.558662, 2.943461, 3.82938, 3.558662, 3.957801, 3.108694, 3.82938, 2.768386, 3.415266, 3.558662, 2.58147, 3.558662, 3.265579,
   3.415266, 3.265579, 2.379931, 2.58147, 3.6965, 3.265579, 2.768386, 3.108694, 2.943461, 4.082184, 2.768386, 2.58147, 2.379931 };
   Double_t h_dataset_fehx3002[110] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_dataset_fehy3002[110] = { 3.945142, 5.546519, 4.697573, 4.830381, 4.559819, 5.655182, 5.435196, 5.761366, 5.203719, 5.655182, 4.958738, 4.559819, 4.697573, 4.559819, 4.26695, 5.083066, 5.321007,
   5.655182, 5.865235, 5.321007, 6.715753, 5.761366, 5.435196, 5.865235, 5.865235, 5.865235, 6.066589, 6.802567, 6.354446, 5.321007, 6.802567, 7.608278, 7.904289,
   7.831489, 7.218484, 9.103628, 10.20155, 10.67824, 11.37428, 12.0434, 13.3938, 15.73975, 16.53901, 20.12779, 23.13294, 24.60913, 27.54163, 30.76962, 33.35194,
   36.73879, 39.06488, 42.03613, 44.49148, 47.0215, 47.94734, 47.76785, 47.46009, 47.08594, 45.0337, 43.7695, 40.87635, 37.06843, 34.76733, 32.58193, 27.61549,
   23.78626, 21.93012, 17.82772, 15.90292, 14.79161, 13.27693, 10.90433, 10.85616, 9.925725, 7.757905, 7.757905, 7.298372, 6.260244, 7.377261, 4.559819, 5.966932,
   4.958738, 4.559819, 6.066589, 4.697573, 4.110204, 4.958738, 4.697573, 5.083066, 4.26695, 4.958738, 3.945142, 4.559819, 4.697573, 3.770281, 4.697573, 4.416521,
   4.559819, 4.416521, 3.583642, 3.770281, 4.830381, 4.416521, 3.945142, 4.26695, 4.110204, 5.203719, 3.945142, 3.770281, 3.583642 };
   grae = new TGraphAsymmErrors(110,h_dataset_fx3002,h_dataset_fy3002,h_dataset_felx3002,h_dataset_fehx3002,h_dataset_fely3002,h_dataset_fehy3002);
   grae->SetName("h_dataset");
   grae->SetTitle("Histogram of dataset_plot__Dp_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset3002 = new TH1F("Graph_h_dataset3002","Histogram of dataset_plot__Dp_M",110,1899,2031);
   Graph_h_dataset3002->SetMinimum(3.258062);
   Graph_h_dataset3002->SetMaximum(2528.48);
   Graph_h_dataset3002->SetDirectory(nullptr);
   Graph_h_dataset3002->SetStats(0);
   Graph_h_dataset3002->SetLineWidth(2);
   Graph_h_dataset3002->SetMarkerStyle(20);
   Graph_h_dataset3002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset3002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetXaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetXaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetYaxis()->SetNdivisions(505);
   Graph_h_dataset3002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetYaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset3002->GetYaxis()->SetTitleFont(133);
   Graph_h_dataset3002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset3002->GetZaxis()->SetTitleSize(60);
   Graph_h_dataset3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_dataset3002);
   
   grae->Draw("p");
   
   TH1D *frame_559d7d0c0d50__2 = new TH1D("frame_559d7d0c0d50__2","A RooPlot of \"#it{m} (MeV/#it{c}^{2})\"",100,1910,2020);
   frame_559d7d0c0d50__2->SetBinContent(1,2413.895);
   frame_559d7d0c0d50__2->SetMaximum(2413.895);
   frame_559d7d0c0d50__2->SetEntries(1);
   frame_559d7d0c0d50__2->SetDirectory(nullptr);
   frame_559d7d0c0d50__2->SetStats(0);
   frame_559d7d0c0d50__2->SetLineWidth(2);
   frame_559d7d0c0d50__2->SetMarkerStyle(20);
   frame_559d7d0c0d50__2->GetXaxis()->SetTitle("#it{m} (#it{K^{+}K^{-}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_559d7d0c0d50__2->GetXaxis()->SetNdivisions(505);
   frame_559d7d0c0d50__2->GetXaxis()->SetLabelFont(132);
   frame_559d7d0c0d50__2->GetXaxis()->SetLabelOffset(0.01);
   frame_559d7d0c0d50__2->GetXaxis()->SetLabelSize(0.06);
   frame_559d7d0c0d50__2->GetXaxis()->SetTitleSize(51);
   frame_559d7d0c0d50__2->GetXaxis()->SetTitleOffset(0.95);
   frame_559d7d0c0d50__2->GetXaxis()->SetTitleFont(133);
   frame_559d7d0c0d50__2->GetYaxis()->SetTitle("Candidates / (1.00 MeV/#it{c}^{2})");
   frame_559d7d0c0d50__2->GetYaxis()->SetNdivisions(505);
   frame_559d7d0c0d50__2->GetYaxis()->SetLabelFont(132);
   frame_559d7d0c0d50__2->GetYaxis()->SetLabelOffset(0.01);
   frame_559d7d0c0d50__2->GetYaxis()->SetLabelSize(0.06);
   frame_559d7d0c0d50__2->GetYaxis()->SetTitleSize(51);
   frame_559d7d0c0d50__2->GetYaxis()->SetTitleOffset(1.90);
   frame_559d7d0c0d50__2->GetYaxis()->SetTitleFont(133);
   frame_559d7d0c0d50__2->GetZaxis()->SetLabelFont(132);
   frame_559d7d0c0d50__2->GetZaxis()->SetLabelSize(0.06);
   frame_559d7d0c0d50__2->GetZaxis()->SetTitleSize(60);
   frame_559d7d0c0d50__2->GetZaxis()->SetTitleOffset(1.2);
   frame_559d7d0c0d50__2->GetZaxis()->SetTitleFont(133);
   frame_559d7d0c0d50__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dsp#to#Pphi#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   
   
   canvas->Print("sweights_ip_Ds_23_magdownplus_updated.pdf");
   canvas->Print("sweights_ip_Ds_23_magdownplus_updated.tex");
}


==> figs/Fig2.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_sweights_23_fits_sweights()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep  9 12:34:24 2024) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(365.4321,-178000.6,612.3457,934503.3);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_55d2336d4780__1 = new TH1D("frame_55d2336d4780__1","bla",600,400,600);
   frame_55d2336d4780__1->SetBinContent(1,856628);
   frame_55d2336d4780__1->SetMaximum(856628);
   frame_55d2336d4780__1->SetEntries(1);
   frame_55d2336d4780__1->SetDirectory(nullptr);
   frame_55d2336d4780__1->SetStats(0);
   frame_55d2336d4780__1->SetLineWidth(2);
   frame_55d2336d4780__1->SetMarkerStyle(20);
   frame_55d2336d4780__1->GetXaxis()->SetTitle("#it{m} (#it{#pi^{+}#pi^{#minus}})~[\\mevcc]");
   frame_55d2336d4780__1->GetXaxis()->SetNdivisions(505);
   frame_55d2336d4780__1->GetXaxis()->SetLabelFont(132);
   frame_55d2336d4780__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55d2336d4780__1->GetXaxis()->SetLabelSize(0.06);
   frame_55d2336d4780__1->GetXaxis()->SetTitleSize(51);
   frame_55d2336d4780__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55d2336d4780__1->GetXaxis()->SetTitleFont(133);
   frame_55d2336d4780__1->GetYaxis()->SetTitle("Candidates~/~(0.33 \\mevcc)");
   frame_55d2336d4780__1->GetYaxis()->SetLabelFont(132);
   frame_55d2336d4780__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55d2336d4780__1->GetYaxis()->SetLabelSize(0.06);
   frame_55d2336d4780__1->GetYaxis()->SetTitleSize(51);
   frame_55d2336d4780__1->GetYaxis()->SetTitleOffset(1.90);
   frame_55d2336d4780__1->GetYaxis()->SetTitleFont(133);
   frame_55d2336d4780__1->GetZaxis()->SetLabelFont(132);
   frame_55d2336d4780__1->GetZaxis()->SetLabelSize(0.06);
   frame_55d2336d4780__1->GetZaxis()->SetTitleSize(60);
   frame_55d2336d4780__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55d2336d4780__1->GetZaxis()->SetTitleFont(133);
   frame_55d2336d4780__1->Draw("FUNC");
   
   Double_t h_binned_data_fx3001[100] = { 401, 403, 405, 407, 409, 411, 413, 415, 417, 419, 421, 423, 425, 427, 429, 431, 433,
   435, 437, 439, 441, 443, 445, 447, 449, 451, 453, 455, 457, 459, 461, 463, 465,
   467, 469, 471, 473, 475, 477, 479, 481, 483, 485, 487, 489, 491, 493, 495, 497,
   499, 501, 503, 505, 507, 509, 511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
   531, 533, 535, 537, 539, 541, 543, 545, 547, 549, 551, 553, 555, 557, 559, 561,
   563, 565, 567, 569, 571, 573, 575, 577, 579, 581, 583, 585, 587, 589, 591, 593,
   595, 597, 599 };
   Double_t h_binned_data_fy3001[100] = { 2769, 2806, 2844, 2829, 2872, 3012, 3140, 3295, 3274, 3397, 3500, 3717, 3789, 3884, 4092, 4345, 4561,
   4868, 5024, 5363, 5752, 6181, 6790, 7450, 8123, 8871, 9954, 11131, 12566, 14215, 16267, 19237, 22365,
   26889, 32132, 39095, 48355, 59976, 76272, 97951, 128377, 169332, 225691, 302162, 403167, 529765, 664449, 772796, 814933,
   768192, 655547, 524187, 405344, 307571, 234209, 179606, 139041, 109717, 87074, 70738, 58125, 47995, 40384, 34149, 29638,
   25763, 22322, 19792, 17423, 15562, 13936, 12599, 11584, 10520, 9728, 8976, 8339, 7821, 7315, 6941, 6448,
   6090, 5943, 5532, 5350, 5057, 5034, 4737, 4589, 4433, 4291, 4114, 3994, 4007, 3823, 3592, 3625,
   3564, 3461, 3281 };
   Double_t h_binned_data_felx3001[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fely3001[100] = { 52.12366, 52.47405, 52.83151, 52.69069, 53.09338, 54.38397, 55.53793, 56.90427, 56.72106, 57.78593, 58.66291, 60.46925, 61.05688, 61.82375, 63.4707, 65.41851, 67.03703,
   69.27285, 70.38194, 72.73421, 75.34359, 78.12093, 81.90297, 85.81483, 89.62907, 93.68731, 99.27099, 105.0047, 111.5993, 118.7277, 127.0431, 138.1984, 149.0502,
   163.4794, 178.7547, 197.2252, 219.3983, 244.4005, 275.6743, 312.4716, 357.7977, 411, 474.5697, 549.1929, 634.4545, 727.3497, 814.6376, 878.5883, 902.2365,
   875.9658, 809.1587, 723.5078, 636.1665, 554.0911, 483.4517, 423.2998, 372.3824, 330.7359, 294.5835, 265.4666, 240.5918, 218.5782, 200.4583, 184.2952, 171.6576,
   160.0093, 148.9063, 140.1849, 131.4972, 124.2487, 117.5519, 111.7464, 107.1302, 102.0683, 98.13189, 94.24307, 90.81949, 87.93783, 85.02923, 82.81416, 79.801,
   77.54005, 76.59248, 73.8791, 72.6454, 70.61434, 70.45245, 68.32768, 67.244, 66.08266, 65.00763, 63.64242, 62.70008, 62.80284, 61.33243, 59.43538, 59.71005,
   59.20134, 58.33239, 56.7822 };
   Double_t h_binned_data_fehx3001[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fehy3001[100] = { 53.12366, 53.47405, 53.83151, 53.69069, 54.09338, 55.38397, 56.53793, 57.90427, 57.72106, 58.78593, 59.66291, 61.46925, 62.05688, 62.82375, 64.4707, 66.41851, 68.03703,
   70.27285, 71.38194, 73.73421, 76.34359, 79.12093, 82.90297, 86.81483, 90.62907, 94.68731, 100.271, 106.0047, 112.5993, 119.7277, 128.0431, 139.1984, 150.0502,
   164.4794, 179.7547, 198.2252, 220.3983, 245.4005, 276.6743, 313.4716, 358.7977, 412, 475.5697, 550.1929, 635.4545, 728.3497, 815.6376, 879.5883, 903.2365,
   876.9658, 810.1587, 724.5078, 637.1665, 555.0911, 484.4517, 424.2998, 373.3824, 331.7359, 295.5835, 266.4666, 241.5918, 219.5782, 201.4583, 185.2952, 172.6576,
   161.0093, 149.9063, 141.1849, 132.4972, 125.2487, 118.5519, 112.7464, 108.1302, 103.0683, 99.13189, 95.24307, 91.81949, 88.93783, 86.02923, 83.81416, 80.801,
   78.54005, 77.59248, 74.8791, 73.6454, 71.61434, 71.45245, 69.32768, 68.244, 67.08266, 66.00763, 64.64242, 63.70008, 63.80284, 62.33243, 60.43538, 60.71005,
   60.20134, 59.33239, 57.7822 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_binned_data_fx3001,h_binned_data_fy3001,h_binned_data_felx3001,h_binned_data_fehx3001,h_binned_data_fely3001,h_binned_data_fehy3001);
   grae->SetName("h_binned_data");
   grae->SetTitle("Histogram of binned_data_plot__KS0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_binned_data3001 = new TH1F("Graph_h_binned_data3001","Histogram of binned_data_plot__KS0_M",100,380,620);
   Graph_h_binned_data3001->SetMinimum(2445.189);
   Graph_h_binned_data3001->SetMaximum(897148.2);
   Graph_h_binned_data3001->SetDirectory(nullptr);
   Graph_h_binned_data3001->SetStats(0);
   Graph_h_binned_data3001->SetLineWidth(2);
   Graph_h_binned_data3001->SetMarkerStyle(20);
   Graph_h_binned_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_binned_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3001->GetXaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3001->GetXaxis()->SetTitleFont(133);
   Graph_h_binned_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3001->GetYaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3001->GetYaxis()->SetTitleFont(133);
   Graph_h_binned_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_binned_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3001->GetZaxis()->SetTitleSize(60);
   Graph_h_binned_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_binned_data3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_binned_data3001);
   
   grae->Draw("p");
   
   Double_t signal_fx1[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t signal_fy1[606] = { 0, 1061.289, 1061.289, 1071.729, 1082.306, 1093.021, 1103.876, 1114.873, 1126.016, 1137.306, 1148.745, 1160.337, 1172.083, 1183.987, 1196.051, 1208.277, 1220.668,
   1233.228, 1245.959, 1258.863, 1271.944, 1285.205, 1298.649, 1312.279, 1326.099, 1340.11, 1354.318, 1368.725, 1383.334, 1398.15, 1413.176, 1428.416, 1443.873,
   1459.551, 1475.454, 1491.587, 1507.953, 1524.557, 1541.402, 1558.494, 1575.837, 1593.435, 1611.293, 1629.416, 1647.808, 1666.475, 1685.423, 1704.655, 1724.177,
   1743.996, 1764.116, 1784.543, 1805.283, 1826.342, 1847.726, 1869.441, 1891.495, 1913.892, 1936.641, 1959.747, 1983.218, 2007.062, 2031.284, 2055.894, 2080.898,
   2106.305, 2132.123, 2158.359, 2185.022, 2212.122, 2239.666, 2267.665, 2296.127, 2325.061, 2354.479, 2384.389, 2414.802, 2445.729, 2477.18, 2509.166, 2541.699,
   2574.791, 2608.453, 2642.698, 2677.538, 2712.986, 2749.056, 2785.76, 2823.114, 2861.13, 2899.825, 2939.212, 2979.308, 3020.128, 3061.689, 3104.007, 3147.1,
   3190.985, 3235.681, 3281.206, 3327.579, 3374.82, 3422.949, 3471.987, 3521.956, 3572.878, 3624.774, 3677.669, 3731.587, 3786.552, 3842.589, 3899.724, 3957.986,
   4017.4, 4077.996, 4139.803, 4202.851, 4267.171, 4332.795, 4399.757, 4468.09, 4537.829, 4609.01, 4681.671, 4755.851, 4831.588, 4908.923, 4987.899, 5068.56,
   5150.949, 5235.114, 5321.102, 5408.962, 5498.746, 5590.506, 5684.297, 5780.175, 5878.198, 5978.427, 6080.923, 6185.751, 6292.978, 6402.672, 6514.905, 6629.752,
   6747.288, 6867.594, 6990.752, 7116.847, 7245.969, 7378.21, 7513.665, 7652.434, 7794.622, 7940.336, 8089.688, 8242.796, 8399.781, 8560.772, 8725.902, 8895.309,
   9069.139, 9247.545, 9430.685, 9618.727, 9811.847, 10010.23, 10214.07, 10423.56, 10638.93, 10860.4, 11088.21, 11322.6, 11563.86, 11812.25, 12068.07, 12331.65,
   12603.3, 12883.4, 13172.32, 13470.45, 13778.22, 14096.09, 14424.53, 14764.06, 15115.23, 15478.61, 15854.83, 16244.55, 16648.47, 17067.34, 17501.97, 17953.21,
   18421.97, 18909.22, 19416, 19943.41, 20492.62, 21064.89, 21661.53, 22283.98, 22933.72, 23612.36, 24321.6, 25063.22, 25839.14, 26651.37, 27502.06, 28393.45,
   29327.93, 30308.03, 31336.39, 32415.82, 33549.25, 34739.78, 35990.65, 37305.28, 38687.24, 40140.27, 41668.29, 43275.37, 44965.78, 46743.99, 48614.61, 50582.49,
   52652.64, 54830.28, 57120.82, 59529.9, 62063.35, 64727.22, 67527.78, 70471.53, 73565.21, 76815.8, 80230.55, 83816.95, 87582.8, 91536.2, 95685.57, 100039.7,
   104607.6, 109399.1, 114423.9, 119692.7, 125216.4, 131006.9, 137076.2, 143437.7, 150105.1, 157093.5, 164418.7, 172098, 180149.9, 188594.4, 197453.4, 206750.7,
   216512.3, 226766.7, 237545.3, 248882.7, 260817.2, 273391.2, 286651.9, 300651.7, 315449.1, 331109.7, 347706.6, 365322.2, 384048.9, 403990.7, 425265.1, 448004.9,
   472062.5, 496377.7, 520729.7, 544985.5, 569005.6, 592645, 615754.6, 638182.9, 659777.5, 680387.1, 699862.8, 718060.6, 734842.4, 750078.5, 763649, 775445.5,
   785372.3, 793348.1, 799307, 803199.6, 804993.2, 804672.8, 802241, 797718.4, 791142.5, 782568.1, 772065.8, 759721.3, 745634.3, 729916.9, 712692.1, 694092.4,
   674257.7, 653334, 631470.7, 608820, 585534.1, 561763.8, 537657.2, 513357.8, 489397.8, 466801.7, 445505.7, 425403.5, 406399.9, 388409.9, 371357, 355172.9,
   339796, 325170.9, 311247.8, 297981.4, 285331.1, 273259.8, 261734, 250723.2, 240199.4, 230137.1, 220513, 211305.5, 202494.8, 194062.5, 185991.6, 178266.1,
   170871.2, 163793, 157018.3, 150534.8, 144330.7, 138394.9, 132716.8, 127286.1, 122093.2, 117128.8, 112383.8, 107849.6, 103517.8, 99380.3, 95429.35, 91657.35,
   88056.96, 84621.07, 81342.79, 78215.44, 75232.55, 72387.83, 69675.22, 67088.82, 64622.95, 62272.09, 60030.93, 57894.34, 55857.37, 53915.25, 52063.39, 50297.37,
   48612.96, 47006.08, 45472.83, 44009.49, 42612.48, 41278.39, 40003.96, 38786.09, 37621.81, 36508.32, 35442.94, 34423.13, 33446.48, 32510.7, 31613.63, 30753.22,
   29927.54, 29134.75, 28373.14, 27641.05, 26936.97, 26259.44, 25607.09, 24978.65, 24372.89, 23788.68, 23224.96, 22680.71, 22154.98, 21646.89, 21155.59, 20680.31,
   20220.29, 19774.85, 19343.32, 18925.09, 18519.59, 18126.25, 17744.57, 17374.06, 17014.26, 16664.74, 16325.09, 15994.92, 15673.88, 15361.61, 15057.78, 14762.09,
   14474.23, 14193.94, 13920.94, 13654.98, 13395.82, 13143.24, 12897, 12656.9, 12422.75, 12194.34, 11971.51, 11754.07, 11541.85, 11334.7, 11132.46, 10934.98,
   10742.13, 10553.75, 10369.73, 10189.93, 10014.24, 9842.526, 9674.688, 9510.612, 9350.194, 9193.331, 9039.926, 8889.883, 8743.11, 8599.519, 8459.024, 8321.543,
   8186.995, 8055.302, 7926.389, 7800.185, 7676.617, 7555.618, 7437.122, 7321.065, 7207.384, 7096.02, 6986.913, 6880.008, 6775.25, 6672.585, 6571.961, 6473.328,
   6376.638, 6281.844, 6188.898, 6097.757, 6008.378, 5920.718, 5834.737, 5750.394, 5667.652, 5586.472, 5506.818, 5428.655, 5351.948, 5276.663, 5202.769, 5130.233,
   5059.024, 4989.113, 4920.47, 4853.067, 4786.876, 4721.87, 4658.023, 4595.31, 4533.705, 4473.184, 4413.723, 4355.301, 4297.894, 4241.48, 4186.039, 4131.549,
   4077.99, 4025.343, 3973.589, 3922.708, 3872.683, 3823.495, 3775.128, 3727.564, 3680.788, 3634.782, 3589.531, 3545.02, 3501.234, 3458.158, 3415.778, 3374.081,
   3333.052, 3292.678, 3252.946, 3213.844, 3175.36, 3137.481, 3100.195, 3063.491, 3027.358, 2991.785, 2956.761, 2922.276, 2888.318, 2854.88, 2821.949, 2789.518,
   2757.577, 2726.115, 2695.126, 2664.599, 2634.526, 2604.9, 2575.711, 2546.951, 2518.614, 2490.691, 2463.174, 2436.057, 2409.332, 2382.993, 2357.031, 2331.442,
   2306.217, 2281.351, 2256.837, 2232.67, 2208.842, 2185.349, 2162.183, 2139.341, 2116.816, 2094.602, 2072.695, 2051.088, 2029.778, 2008.759, 1988.026, 1967.573,
   1947.398, 1927.494, 1907.858, 1888.484, 1869.37, 1850.509, 1831.898, 1813.534, 1795.411, 1777.527, 1759.876, 1742.456, 1725.263, 1708.292, 1691.541, 1675.006,
   1658.684, 1642.57, 1626.662, 1610.957, 1595.451, 1580.141, 1565.024, 1550.097, 1535.358, 1520.802, 1506.428, 1492.233, 1478.214, 1464.367, 1450.691, 1437.183,
   1423.841, 1410.661, 1397.642, 1384.78, 1372.074, 1359.522, 1347.12, 1334.867, 1322.761, 1310.799, 1310.799, 1310.799, 0 };
   TGraph *graph = new TGraph(606,signal_fx1,signal_fy1);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal1 = new TH1F("Graph_signal1","Projection of ",606,379.5996,620.4004);
   Graph_signal1->SetMinimum(0);
   Graph_signal1->SetMaximum(885492.5);
   Graph_signal1->SetDirectory(nullptr);
   Graph_signal1->SetStats(0);
   Graph_signal1->SetLineWidth(2);
   Graph_signal1->SetMarkerStyle(20);
   Graph_signal1->GetXaxis()->SetNdivisions(505);
   Graph_signal1->GetXaxis()->SetLabelFont(132);
   Graph_signal1->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal1->GetXaxis()->SetLabelSize(0.06);
   Graph_signal1->GetXaxis()->SetTitleSize(60);
   Graph_signal1->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal1->GetXaxis()->SetTitleFont(133);
   Graph_signal1->GetYaxis()->SetLabelFont(132);
   Graph_signal1->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal1->GetYaxis()->SetLabelSize(0.06);
   Graph_signal1->GetYaxis()->SetTitleSize(60);
   Graph_signal1->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal1->GetYaxis()->SetTitleFont(133);
   Graph_signal1->GetZaxis()->SetLabelFont(132);
   Graph_signal1->GetZaxis()->SetLabelSize(0.06);
   Graph_signal1->GetZaxis()->SetTitleSize(60);
   Graph_signal1->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal1);
   
   graph->Draw("l");
   
   Double_t background_fx2[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t background_fy2[606] = { 0, 1277.919, 1277.919, 1278.906, 1279.894, 1280.883, 1281.873, 1282.863, 1283.854, 1284.846, 1285.839, 1286.832, 1287.826, 1288.821, 1289.817, 1290.813, 1291.811,
   1292.809, 1293.808, 1294.807, 1295.807, 1296.809, 1297.811, 1298.813, 1299.817, 1300.821, 1301.826, 1302.832, 1303.838, 1304.845, 1305.854, 1306.862, 1307.872,
   1308.883, 1309.894, 1310.906, 1311.919, 1312.932, 1313.947, 1314.962, 1315.978, 1316.994, 1318.012, 1319.03, 1320.049, 1321.069, 1322.09, 1323.111, 1324.133,
   1325.156, 1326.18, 1327.205, 1328.23, 1329.256, 1330.283, 1331.311, 1332.339, 1333.369, 1334.399, 1335.43, 1336.462, 1337.494, 1338.527, 1339.562, 1340.596,
   1341.632, 1342.669, 1343.706, 1344.744, 1345.783, 1346.823, 1347.863, 1348.905, 1349.947, 1350.99, 1352.034, 1353.078, 1354.124, 1355.17, 1356.217, 1357.264,
   1358.313, 1359.362, 1360.413, 1361.464, 1362.516, 1363.568, 1364.622, 1365.676, 1366.731, 1367.787, 1368.844, 1369.901, 1370.96, 1372.019, 1373.079, 1374.14,
   1375.201, 1376.264, 1377.327, 1378.391, 1379.456, 1380.522, 1381.588, 1382.656, 1383.724, 1384.793, 1385.863, 1386.934, 1388.005, 1389.077, 1390.151, 1391.225,
   1392.3, 1393.375, 1394.452, 1395.529, 1396.607, 1397.686, 1398.766, 1399.847, 1400.928, 1402.011, 1403.094, 1404.178, 1405.263, 1406.348, 1407.435, 1408.522,
   1409.61, 1410.699, 1411.789, 1412.88, 1413.972, 1415.064, 1416.157, 1417.251, 1418.346, 1419.442, 1420.539, 1421.636, 1422.735, 1423.834, 1424.934, 1426.035,
   1427.136, 1428.239, 1429.342, 1430.447, 1431.552, 1432.658, 1433.765, 1434.872, 1435.981, 1437.09, 1438.201, 1439.312, 1440.424, 1441.537, 1442.65, 1443.765,
   1444.88, 1445.997, 1447.114, 1448.232, 1449.351, 1450.47, 1451.591, 1452.712, 1453.835, 1454.958, 1456.082, 1457.207, 1458.333, 1459.46, 1460.587, 1461.716,
   1462.845, 1463.975, 1465.106, 1466.238, 1467.371, 1468.504, 1469.639, 1470.774, 1471.911, 1473.048, 1474.186, 1475.325, 1476.465, 1477.605, 1478.747, 1479.889,
   1481.033, 1482.177, 1483.322, 1484.468, 1485.615, 1486.763, 1487.911, 1489.061, 1490.211, 1491.363, 1492.515, 1493.668, 1494.822, 1495.977, 1497.133, 1498.289,
   1499.447, 1500.605, 1501.765, 1502.925, 1504.086, 1505.248, 1506.411, 1507.575, 1508.74, 1509.905, 1511.072, 1512.239, 1513.407, 1514.577, 1515.747, 1516.918,
   1518.09, 1519.263, 1520.436, 1521.611, 1522.787, 1523.963, 1525.141, 1526.319, 1527.498, 1528.678, 1529.859, 1531.041, 1532.224, 1533.408, 1534.592, 1535.778,
   1536.965, 1538.152, 1539.34, 1540.53, 1541.72, 1542.911, 1544.103, 1545.296, 1546.49, 1547.685, 1548.88, 1550.077, 1551.275, 1552.473, 1553.672, 1554.873,
   1556.074, 1557.276, 1558.479, 1559.683, 1560.888, 1562.094, 1563.301, 1564.509, 1565.718, 1566.927, 1568.138, 1569.349, 1570.562, 1571.775, 1572.99, 1574.205,
   1575.421, 1576.638, 1577.856, 1579.075, 1580.295, 1581.516, 1582.738, 1583.961, 1585.185, 1586.409, 1587.635, 1588.862, 1590.089, 1591.318, 1592.547, 1593.777,
   1595.009, 1596.241, 1597.474, 1598.708, 1599.944, 1601.18, 1602.417, 1603.655, 1604.894, 1606.134, 1607.374, 1608.616, 1609.859, 1611.103, 1612.348, 1613.593,
   1614.84, 1616.087, 1617.336, 1618.586, 1619.836, 1621.087, 1622.34, 1623.593, 1624.848, 1626.103, 1627.359, 1628.617, 1629.875, 1631.134, 1632.394, 1633.655,
   1634.918, 1636.181, 1637.445, 1638.71, 1639.976, 1641.243, 1642.511, 1643.78, 1645.05, 1646.321, 1647.593, 1648.866, 1650.139, 1651.414, 1652.69, 1653.967,
   1655.245, 1656.524, 1657.803, 1659.084, 1660.366, 1661.649, 1662.933, 1664.217, 1665.503, 1666.79, 1668.078, 1669.366, 1670.656, 1671.947, 1673.238, 1674.531,
   1675.825, 1677.12, 1678.415, 1679.712, 1681.01, 1682.309, 1683.608, 1684.909, 1686.211, 1687.513, 1688.817, 1690.122, 1691.428, 1692.734, 1694.042, 1695.351,
   1696.661, 1697.972, 1699.284, 1700.596, 1701.91, 1703.225, 1704.541, 1705.858, 1707.176, 1708.495, 1709.815, 1711.136, 1712.458, 1713.781, 1715.105, 1716.43,
   1717.756, 1719.083, 1720.411, 1721.74, 1723.07, 1724.402, 1725.734, 1727.067, 1728.402, 1729.737, 1731.073, 1732.411, 1733.749, 1735.089, 1736.429, 1737.771,
   1739.113, 1740.457, 1741.801, 1743.147, 1744.494, 1745.842, 1747.19, 1748.54, 1749.891, 1751.243, 1752.596, 1753.95, 1755.305, 1756.661, 1758.018, 1759.377,
   1760.736, 1762.096, 1763.458, 1764.82, 1766.184, 1767.548, 1768.914, 1770.28, 1771.648, 1773.017, 1774.387, 1775.757, 1777.129, 1778.502, 1779.876, 1781.251,
   1782.628, 1784.005, 1785.383, 1786.763, 1788.143, 1789.524, 1790.907, 1792.291, 1793.675, 1795.061, 1796.448, 1797.836, 1799.225, 1800.615, 1802.006, 1803.398,
   1804.791, 1806.186, 1807.581, 1808.978, 1810.375, 1811.774, 1813.174, 1814.575, 1815.977, 1817.38, 1818.784, 1820.189, 1821.595, 1823.002, 1824.411, 1825.82,
   1827.231, 1828.643, 1830.055, 1831.469, 1832.884, 1834.3, 1835.717, 1837.136, 1838.555, 1839.975, 1841.397, 1842.82, 1844.243, 1845.668, 1847.094, 1848.521,
   1849.949, 1851.379, 1852.809, 1854.24, 1855.673, 1857.107, 1858.541, 1859.977, 1861.414, 1862.852, 1864.292, 1865.732, 1867.173, 1868.616, 1870.06, 1871.504,
   1872.95, 1874.397, 1875.845, 1877.295, 1878.745, 1880.196, 1881.649, 1883.103, 1884.558, 1886.014, 1887.471, 1888.929, 1890.388, 1891.849, 1893.31, 1894.773,
   1896.237, 1897.702, 1899.168, 1900.635, 1902.104, 1903.573, 1905.044, 1906.516, 1907.989, 1909.463, 1910.938, 1912.414, 1913.892, 1915.371, 1916.85, 1918.331,
   1919.813, 1921.297, 1922.781, 1924.267, 1925.753, 1927.241, 1928.73, 1930.22, 1931.711, 1933.204, 1934.697, 1936.192, 1937.688, 1939.185, 1940.683, 1942.182,
   1943.683, 1945.185, 1946.687, 1948.191, 1949.697, 1951.203, 1952.71, 1954.219, 1955.729, 1957.24, 1958.752, 1960.265, 1961.78, 1963.295, 1964.812, 1966.33,
   1967.849, 1969.37, 1970.891, 1972.414, 1973.938, 1975.463, 1976.989, 1978.516, 1980.045, 1981.575, 1983.105, 1984.638, 1986.171, 1987.705, 1989.241, 1990.778,
   1992.316, 1993.855, 1995.396, 1996.937, 1998.48, 2000.024, 2001.569, 2003.116, 2004.663, 2006.212, 2007.762, 2009.313, 2010.865, 2012.419, 2013.974, 2015.53,
   2017.087, 2018.645, 2020.205, 2021.766, 2023.328, 2024.891, 2026.455, 2028.021, 2029.588, 2031.156, 2031.156, 2031.156, 0 };
   graph = new TGraph(606,background_fx2,background_fy2);
   graph->SetName("background");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background2 = new TH1F("Graph_background2","Projection of ",606,379.5996,620.4004);
   Graph_background2->SetMinimum(0);
   Graph_background2->SetMaximum(2234.271);
   Graph_background2->SetDirectory(nullptr);
   Graph_background2->SetStats(0);
   Graph_background2->SetLineWidth(2);
   Graph_background2->SetMarkerStyle(20);
   Graph_background2->GetXaxis()->SetNdivisions(505);
   Graph_background2->GetXaxis()->SetLabelFont(132);
   Graph_background2->GetXaxis()->SetLabelOffset(0.01);
   Graph_background2->GetXaxis()->SetLabelSize(0.06);
   Graph_background2->GetXaxis()->SetTitleSize(60);
   Graph_background2->GetXaxis()->SetTitleOffset(0.95);
   Graph_background2->GetXaxis()->SetTitleFont(133);
   Graph_background2->GetYaxis()->SetLabelFont(132);
   Graph_background2->GetYaxis()->SetLabelOffset(0.01);
   Graph_background2->GetYaxis()->SetLabelSize(0.06);
   Graph_background2->GetYaxis()->SetTitleSize(60);
   Graph_background2->GetYaxis()->SetTitleOffset(0.95);
   Graph_background2->GetYaxis()->SetTitleFont(133);
   Graph_background2->GetZaxis()->SetLabelFont(132);
   Graph_background2->GetZaxis()->SetLabelSize(0.06);
   Graph_background2->GetZaxis()->SetTitleSize(60);
   Graph_background2->GetZaxis()->SetTitleOffset(1.2);
   Graph_background2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_background2);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t total_fit_fx3[606] = { 399.6663, 399.6667, 400, 400.3333, 400.6667, 401, 401.3333, 401.6667, 402, 402.3333, 402.6667, 403, 403.3333, 403.6667, 404, 404.3333, 404.6667,
   405, 405.3333, 405.6667, 406, 406.3333, 406.6667, 407, 407.3333, 407.6667, 408, 408.3333, 408.6667, 409, 409.3333, 409.6667, 410,
   410.3333, 410.6667, 411, 411.3333, 411.6667, 412, 412.3333, 412.6667, 413, 413.3333, 413.6667, 414, 414.3333, 414.6667, 415, 415.3333,
   415.6667, 416, 416.3333, 416.6667, 417, 417.3333, 417.6667, 418, 418.3333, 418.6667, 419, 419.3333, 419.6667, 420, 420.3333, 420.6667,
   421, 421.3333, 421.6667, 422, 422.3333, 422.6667, 423, 423.3333, 423.6667, 424, 424.3333, 424.6667, 425, 425.3333, 425.6667, 426,
   426.3333, 426.6667, 427, 427.3333, 427.6667, 428, 428.3333, 428.6667, 429, 429.3333, 429.6667, 430, 430.3333, 430.6667, 431, 431.3333,
   431.6667, 432, 432.3333, 432.6667, 433, 433.3333, 433.6667, 434, 434.3333, 434.6667, 435, 435.3333, 435.6667, 436, 436.3333, 436.6667,
   437, 437.3333, 437.6667, 438, 438.3333, 438.6667, 439, 439.3333, 439.6667, 440, 440.3333, 440.6667, 441, 441.3333, 441.6667, 442,
   442.3333, 442.6667, 443, 443.3333, 443.6667, 444, 444.3333, 444.6667, 445, 445.3333, 445.6667, 446, 446.3333, 446.6667, 447, 447.3333,
   447.6667, 448, 448.3333, 448.6667, 449, 449.3333, 449.6667, 450, 450.3333, 450.6667, 451, 451.3333, 451.6667, 452, 452.3333, 452.6667,
   453, 453.3333, 453.6667, 454, 454.3333, 454.6667, 455, 455.3333, 455.6667, 456, 456.3333, 456.6667, 457, 457.3333, 457.6667, 458,
   458.3333, 458.6667, 459, 459.3333, 459.6667, 460, 460.3333, 460.6667, 461, 461.3333, 461.6667, 462, 462.3333, 462.6667, 463, 463.3333,
   463.6667, 464, 464.3333, 464.6667, 465, 465.3333, 465.6667, 466, 466.3333, 466.6667, 467, 467.3333, 467.6667, 468, 468.3333, 468.6667,
   469, 469.3333, 469.6667, 470, 470.3333, 470.6667, 471, 471.3333, 471.6667, 472, 472.3333, 472.6667, 473, 473.3333, 473.6667, 474,
   474.3333, 474.6667, 475, 475.3333, 475.6667, 476, 476.3333, 476.6667, 477, 477.3333, 477.6667, 478, 478.3333, 478.6667, 479, 479.3333,
   479.6667, 480, 480.3333, 480.6667, 481, 481.3333, 481.6667, 482, 482.3333, 482.6667, 483, 483.3333, 483.6667, 484, 484.3333, 484.6667,
   485, 485.3333, 485.6667, 486, 486.3333, 486.6667, 487, 487.3333, 487.6667, 488, 488.3333, 488.6667, 489, 489.3333, 489.6667, 490,
   490.3333, 490.6667, 491, 491.3333, 491.6667, 492, 492.3333, 492.6667, 493, 493.3333, 493.6667, 494, 494.3333, 494.6667, 495, 495.3333,
   495.6667, 496, 496.3333, 496.6667, 497, 497.3333, 497.6667, 498, 498.3333, 498.6667, 499, 499.3333, 499.6667, 500, 500.3333, 500.6667,
   501, 501.3333, 501.6667, 502, 502.3333, 502.6667, 503, 503.3333, 503.6667, 504, 504.3333, 504.6667, 505, 505.3333, 505.6667, 506,
   506.3333, 506.6667, 507, 507.3333, 507.6667, 508, 508.3333, 508.6667, 509, 509.3333, 509.6667, 510, 510.3333, 510.6667, 511, 511.3333,
   511.6667, 512, 512.3333, 512.6667, 513, 513.3333, 513.6667, 514, 514.3333, 514.6667, 515, 515.3333, 515.6667, 516, 516.3333, 516.6667,
   517, 517.3333, 517.6667, 518, 518.3333, 518.6667, 519, 519.3333, 519.6667, 520, 520.3333, 520.6667, 521, 521.3333, 521.6667, 522,
   522.3333, 522.6667, 523, 523.3333, 523.6667, 524, 524.3333, 524.6667, 525, 525.3333, 525.6667, 526, 526.3333, 526.6667, 527, 527.3333,
   527.6667, 528, 528.3333, 528.6667, 529, 529.3333, 529.6667, 530, 530.3333, 530.6667, 531, 531.3333, 531.6667, 532, 532.3333, 532.6667,
   533, 533.3333, 533.6667, 534, 534.3333, 534.6667, 535, 535.3333, 535.6667, 536, 536.3333, 536.6667, 537, 537.3333, 537.6667, 538,
   538.3333, 538.6667, 539, 539.3333, 539.6667, 540, 540.3333, 540.6667, 541, 541.3333, 541.6667, 542, 542.3333, 542.6667, 543, 543.3333,
   543.6667, 544, 544.3333, 544.6667, 545, 545.3333, 545.6667, 546, 546.3333, 546.6667, 547, 547.3333, 547.6667, 548, 548.3333, 548.6667,
   549, 549.3333, 549.6667, 550, 550.3333, 550.6667, 551, 551.3333, 551.6667, 552, 552.3333, 552.6667, 553, 553.3333, 553.6667, 554,
   554.3333, 554.6667, 555, 555.3333, 555.6667, 556, 556.3333, 556.6667, 557, 557.3333, 557.6667, 558, 558.3333, 558.6667, 559, 559.3333,
   559.6667, 560, 560.3333, 560.6667, 561, 561.3333, 561.6667, 562, 562.3333, 562.6667, 563, 563.3333, 563.6667, 564, 564.3333, 564.6667,
   565, 565.3333, 565.6667, 566, 566.3333, 566.6667, 567, 567.3333, 567.6667, 568, 568.3333, 568.6667, 569, 569.3333, 569.6667, 570,
   570.3333, 570.6667, 571, 571.3333, 571.6667, 572, 572.3333, 572.6667, 573, 573.3333, 573.6667, 574, 574.3333, 574.6667, 575, 575.3333,
   575.6667, 576, 576.3333, 576.6667, 577, 577.3333, 577.6667, 578, 578.3333, 578.6667, 579, 579.3333, 579.6667, 580, 580.3333, 580.6667,
   581, 581.3333, 581.6667, 582, 582.3333, 582.6667, 583, 583.3333, 583.6667, 584, 584.3333, 584.6667, 585, 585.3333, 585.6667, 586,
   586.3333, 586.6667, 587, 587.3333, 587.6667, 588, 588.3333, 588.6667, 589, 589.3333, 589.6667, 590, 590.3333, 590.6667, 591, 591.3333,
   591.6667, 592, 592.3333, 592.6667, 593, 593.3333, 593.6667, 594, 594.3333, 594.6667, 595, 595.3333, 595.6667, 596, 596.3333, 596.6667,
   597, 597.3333, 597.6667, 598, 598.3333, 598.6667, 599, 599.3333, 599.6667, 600, 600, 600.3333, 600.3337 };
   Double_t total_fit_fy3[606] = { 0, 2339.207, 2339.207, 2350.636, 2362.2, 2373.904, 2385.748, 2397.736, 2409.87, 2422.152, 2434.584, 2447.169, 2459.91, 2472.808, 2485.868, 2499.09, 2512.479,
   2526.037, 2539.766, 2553.67, 2567.752, 2582.014, 2596.46, 2611.092, 2625.915, 2640.931, 2656.144, 2671.556, 2687.173, 2702.996, 2719.03, 2735.278, 2751.745,
   2768.433, 2785.348, 2802.493, 2819.872, 2837.489, 2855.349, 2873.456, 2891.814, 2910.429, 2929.305, 2948.446, 2967.857, 2987.544, 3007.512, 3027.766, 3048.311,
   3069.152, 3090.296, 3111.747, 3133.513, 3155.598, 3178.009, 3200.752, 3223.834, 3247.261, 3271.04, 3295.177, 3319.68, 3344.556, 3369.812, 3395.456, 3421.495,
   3447.937, 3474.791, 3502.065, 3529.767, 3557.905, 3586.489, 3615.528, 3645.032, 3675.008, 3705.469, 3736.423, 3767.88, 3799.852, 3832.349, 3865.383, 3898.964,
   3933.104, 3967.816, 4003.111, 4039.002, 4075.502, 4112.624, 4150.382, 4188.79, 4227.861, 4267.612, 4308.056, 4349.209, 4391.088, 4433.708, 4477.086, 4521.24,
   4566.187, 4611.945, 4658.533, 4705.97, 4754.276, 4803.471, 4853.576, 4904.612, 4956.602, 5009.567, 5063.532, 5118.52, 5174.557, 5231.666, 5289.875, 5349.21,
   5409.7, 5471.371, 5534.254, 5598.38, 5663.778, 5730.481, 5798.523, 5867.936, 5938.757, 6011.021, 6084.765, 6160.028, 6236.85, 6315.271, 6395.334, 6477.082,
   6560.559, 6645.813, 6732.891, 6821.842, 6912.718, 7005.57, 7100.454, 7197.426, 7296.545, 7397.869, 7501.462, 7607.387, 7715.712, 7826.506, 7939.839, 8055.787,
   8174.425, 8295.833, 8420.094, 8547.294, 8677.521, 8810.867, 8947.429, 9087.307, 9230.603, 9377.426, 9527.888, 9682.107, 9840.205, 10002.31, 10168.55, 10339.07,
   10514.02, 10693.54, 10877.8, 11066.96, 11261.2, 11460.7, 11665.66, 11876.27, 12092.77, 12315.36, 12544.29, 12779.81, 13022.19, 13271.71, 13528.66, 13793.36,
   14066.15, 14347.38, 14637.42, 14936.69, 15245.59, 15564.59, 15894.17, 16234.84, 16587.14, 16951.66, 17329.02, 17719.87, 18124.93, 18544.94, 18980.72, 19433.1,
   19903, 20391.4, 20899.32, 21427.88, 21978.24, 22551.65, 23149.44, 23773.04, 24423.93, 25103.73, 25814.11, 26556.89, 27333.96, 28147.35, 28999.19, 29891.74,
   30827.38, 31808.64, 32838.16, 33918.74, 35053.33, 36245.02, 37497.06, 38812.86, 40195.98, 41650.18, 43179.36, 44787.61, 46479.19, 48258.56, 50130.36, 52099.41,
   54170.73, 56349.54, 58641.26, 61051.51, 63586.14, 66251.18, 69052.92, 71997.85, 75092.71, 78344.48, 81760.41, 85347.99, 89115.03, 93069.61, 97220.16, 101575.4,
   106144.6, 110937.2, 115963.2, 121233.2, 126758.2, 132549.8, 138620.3, 144983, 151651.6, 158641.2, 165967.6, 173648.1, 181701.1, 190146.9, 199007.1, 208305.6,
   218068.4, 228324, 239103.8, 250442.4, 262378.1, 274953.3, 288215.2, 302216.2, 317014.8, 332676.6, 349274.8, 366891.6, 385619.4, 405562.5, 426838.1, 449579.1,
   473637.9, 497954.3, 522307.5, 546564.6, 570585.9, 594226.5, 617337.3, 639766.8, 661362.7, 681973.5, 701450.5, 719649.4, 736432.5, 751669.8, 765241.6, 777039.3,
   786967.3, 794944.3, 800904.5, 804798.3, 806593.1, 806273.9, 803843.5, 799322, 792747.4, 784174.3, 773673.2, 761329.9, 747244.2, 731528, 714304.4, 695706,
   675872.6, 654950, 633088.1, 610438.6, 587153.9, 563384.9, 539279.5, 514981.4, 491022.7, 468427.8, 447133.1, 427032.1, 408029.8, 390041, 372989.4, 356806.5,
   341430.9, 326807.1, 312885.2, 299620.1, 286971.1, 274901.1, 263376.6, 252367, 241844.4, 231783.4, 222160.6, 212954.4, 204144.9, 195713.9, 187644.3, 179920,
   172526.4, 165449.5, 158676.1, 152193.9, 145991.1, 140056.6, 134379.7, 128950.3, 123758.7, 118795.6, 114051.9, 109518.9, 105188.4, 101052.2, 97102.59, 93331.88,
   89732.78, 86298.19, 83021.21, 79895.16, 76913.56, 74070.14, 71358.83, 68773.73, 66309.16, 63959.6, 61719.75, 59584.47, 57548.8, 55607.99, 53757.43, 51992.72,
   50309.62, 48704.05, 47172.12, 45710.09, 44314.39, 42981.62, 41708.5, 40491.95, 39328.99, 38216.82, 37152.76, 36134.27, 35158.94, 34224.48, 33328.74, 32469.65,
   31645.3, 30853.84, 30093.55, 29362.79, 28660.04, 27983.84, 27332.83, 26705.71, 26101.29, 25518.42, 24956.03, 24413.12, 23888.73, 23381.98, 22892.02, 22418.08,
   21959.41, 21515.31, 21085.12, 20668.24, 20264.08, 19872.09, 19491.76, 19122.6, 18764.15, 18415.98, 18077.69, 17748.87, 17429.18, 17118.27, 16815.8, 16521.46,
   16234.97, 15956.04, 15684.4, 15419.8, 15162.01, 14910.78, 14665.91, 14427.18, 14194.4, 13967.36, 13745.9, 13529.83, 13318.98, 13113.2, 12912.34, 12716.24,
   12524.75, 12337.76, 12155.11, 11976.69, 11802.38, 11632.05, 11465.59, 11302.9, 11143.87, 10988.39, 10836.37, 10687.72, 10542.33, 10400.13, 10261.03, 10124.94,
   9991.786, 9861.488, 9733.971, 9609.162, 9486.992, 9367.392, 9250.296, 9135.639, 9023.36, 8913.399, 8805.697, 8700.197, 8596.845, 8495.587, 8396.372, 8299.149,
   8203.869, 8110.486, 8018.954, 7929.227, 7841.262, 7755.019, 7670.454, 7587.53, 7506.207, 7426.447, 7348.215, 7271.474, 7196.191, 7122.331, 7049.863, 6978.754,
   6908.974, 6840.492, 6773.279, 6707.308, 6642.549, 6578.977, 6516.565, 6455.287, 6395.119, 6336.036, 6278.015, 6221.033, 6165.067, 6110.096, 6056.098, 6003.053,
   5950.94, 5899.74, 5849.434, 5800.002, 5751.428, 5703.692, 5656.777, 5610.667, 5565.345, 5520.795, 5477.002, 5433.949, 5391.622, 5350.007, 5309.089, 5268.854,
   5229.289, 5190.38, 5152.114, 5114.48, 5077.464, 5041.054, 5005.239, 4970.007, 4935.347, 4901.248, 4867.699, 4834.69, 4802.21, 4770.25, 4738.8, 4707.85,
   4677.39, 4647.412, 4617.907, 4588.865, 4560.279, 4532.141, 4504.44, 4477.171, 4450.325, 4423.894, 4397.871, 4372.249, 4347.02, 4322.177, 4297.714, 4273.624,
   4249.9, 4226.536, 4203.525, 4180.861, 4158.539, 4136.551, 4114.894, 4093.56, 4072.544, 4051.842, 4031.446, 4011.354, 3991.558, 3972.054, 3952.838, 3933.904,
   3915.247, 3896.864, 3878.749, 3860.898, 3843.307, 3825.972, 3808.887, 3792.05, 3775.456, 3759.101, 3742.982, 3727.094, 3711.434, 3695.998, 3680.782, 3665.784,
   3650.999, 3636.425, 3622.058, 3607.894, 3593.931, 3580.165, 3566.593, 3553.213, 3540.021, 3527.014, 3514.19, 3501.546, 3489.079, 3476.786, 3464.665, 3452.713,
   3440.928, 3429.306, 3417.846, 3406.546, 3395.402, 3384.413, 3373.575, 3362.888, 3352.348, 3341.954, 3341.954, 3341.954, 0 };
   graph = new TGraph(606,total_fit_fx3,total_fit_fy3);
   graph->SetName("total_fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_fit3 = new TH1F("Graph_total_fit3","Projection of ",606,379.5996,620.4004);
   Graph_total_fit3->SetMinimum(0);
   Graph_total_fit3->SetMaximum(887252.4);
   Graph_total_fit3->SetDirectory(nullptr);
   Graph_total_fit3->SetStats(0);
   Graph_total_fit3->SetLineWidth(2);
   Graph_total_fit3->SetMarkerStyle(20);
   Graph_total_fit3->GetXaxis()->SetNdivisions(505);
   Graph_total_fit3->GetXaxis()->SetLabelFont(132);
   Graph_total_fit3->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_fit3->GetXaxis()->SetLabelSize(0.06);
   Graph_total_fit3->GetXaxis()->SetTitleSize(60);
   Graph_total_fit3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_fit3->GetXaxis()->SetTitleFont(133);
   Graph_total_fit3->GetYaxis()->SetLabelFont(132);
   Graph_total_fit3->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_fit3->GetYaxis()->SetLabelSize(0.06);
   Graph_total_fit3->GetYaxis()->SetTitleSize(60);
   Graph_total_fit3->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_fit3->GetYaxis()->SetTitleFont(133);
   Graph_total_fit3->GetZaxis()->SetLabelFont(132);
   Graph_total_fit3->GetZaxis()->SetLabelSize(0.06);
   Graph_total_fit3->GetZaxis()->SetTitleSize(60);
   Graph_total_fit3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_fit3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_fit3);
   
   graph->Draw("l");
   
   Double_t h_binned_data_fx3002[100] = { 401, 403, 405, 407, 409, 411, 413, 415, 417, 419, 421, 423, 425, 427, 429, 431, 433,
   435, 437, 439, 441, 443, 445, 447, 449, 451, 453, 455, 457, 459, 461, 463, 465,
   467, 469, 471, 473, 475, 477, 479, 481, 483, 485, 487, 489, 491, 493, 495, 497,
   499, 501, 503, 505, 507, 509, 511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
   531, 533, 535, 537, 539, 541, 543, 545, 547, 549, 551, 553, 555, 557, 559, 561,
   563, 565, 567, 569, 571, 573, 575, 577, 579, 581, 583, 585, 587, 589, 591, 593,
   595, 597, 599 };
   Double_t h_binned_data_fy3002[100] = { 2769, 2806, 2844, 2829, 2872, 3012, 3140, 3295, 3274, 3397, 3500, 3717, 3789, 3884, 4092, 4345, 4561,
   4868, 5024, 5363, 5752, 6181, 6790, 7450, 8123, 8871, 9954, 11131, 12566, 14215, 16267, 19237, 22365,
   26889, 32132, 39095, 48355, 59976, 76272, 97951, 128377, 169332, 225691, 302162, 403167, 529765, 664449, 772796, 814933,
   768192, 655547, 524187, 405344, 307571, 234209, 179606, 139041, 109717, 87074, 70738, 58125, 47995, 40384, 34149, 29638,
   25763, 22322, 19792, 17423, 15562, 13936, 12599, 11584, 10520, 9728, 8976, 8339, 7821, 7315, 6941, 6448,
   6090, 5943, 5532, 5350, 5057, 5034, 4737, 4589, 4433, 4291, 4114, 3994, 4007, 3823, 3592, 3625,
   3564, 3461, 3281 };
   Double_t h_binned_data_felx3002[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fely3002[100] = { 52.12366, 52.47405, 52.83151, 52.69069, 53.09338, 54.38397, 55.53793, 56.90427, 56.72106, 57.78593, 58.66291, 60.46925, 61.05688, 61.82375, 63.4707, 65.41851, 67.03703,
   69.27285, 70.38194, 72.73421, 75.34359, 78.12093, 81.90297, 85.81483, 89.62907, 93.68731, 99.27099, 105.0047, 111.5993, 118.7277, 127.0431, 138.1984, 149.0502,
   163.4794, 178.7547, 197.2252, 219.3983, 244.4005, 275.6743, 312.4716, 357.7977, 411, 474.5697, 549.1929, 634.4545, 727.3497, 814.6376, 878.5883, 902.2365,
   875.9658, 809.1587, 723.5078, 636.1665, 554.0911, 483.4517, 423.2998, 372.3824, 330.7359, 294.5835, 265.4666, 240.5918, 218.5782, 200.4583, 184.2952, 171.6576,
   160.0093, 148.9063, 140.1849, 131.4972, 124.2487, 117.5519, 111.7464, 107.1302, 102.0683, 98.13189, 94.24307, 90.81949, 87.93783, 85.02923, 82.81416, 79.801,
   77.54005, 76.59248, 73.8791, 72.6454, 70.61434, 70.45245, 68.32768, 67.244, 66.08266, 65.00763, 63.64242, 62.70008, 62.80284, 61.33243, 59.43538, 59.71005,
   59.20134, 58.33239, 56.7822 };
   Double_t h_binned_data_fehx3002[100] = { 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
   1, 1, 1 };
   Double_t h_binned_data_fehy3002[100] = { 53.12366, 53.47405, 53.83151, 53.69069, 54.09338, 55.38397, 56.53793, 57.90427, 57.72106, 58.78593, 59.66291, 61.46925, 62.05688, 62.82375, 64.4707, 66.41851, 68.03703,
   70.27285, 71.38194, 73.73421, 76.34359, 79.12093, 82.90297, 86.81483, 90.62907, 94.68731, 100.271, 106.0047, 112.5993, 119.7277, 128.0431, 139.1984, 150.0502,
   164.4794, 179.7547, 198.2252, 220.3983, 245.4005, 276.6743, 313.4716, 358.7977, 412, 475.5697, 550.1929, 635.4545, 728.3497, 815.6376, 879.5883, 903.2365,
   876.9658, 810.1587, 724.5078, 637.1665, 555.0911, 484.4517, 424.2998, 373.3824, 331.7359, 295.5835, 266.4666, 241.5918, 219.5782, 201.4583, 185.2952, 172.6576,
   161.0093, 149.9063, 141.1849, 132.4972, 125.2487, 118.5519, 112.7464, 108.1302, 103.0683, 99.13189, 95.24307, 91.81949, 88.93783, 86.02923, 83.81416, 80.801,
   78.54005, 77.59248, 74.8791, 73.6454, 71.61434, 71.45245, 69.32768, 68.244, 67.08266, 66.00763, 64.64242, 63.70008, 63.80284, 62.33243, 60.43538, 60.71005,
   60.20134, 59.33239, 57.7822 };
   grae = new TGraphAsymmErrors(100,h_binned_data_fx3002,h_binned_data_fy3002,h_binned_data_felx3002,h_binned_data_fehx3002,h_binned_data_fely3002,h_binned_data_fehy3002);
   grae->SetName("h_binned_data");
   grae->SetTitle("Histogram of binned_data_plot__KS0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_binned_data3002 = new TH1F("Graph_h_binned_data3002","Histogram of binned_data_plot__KS0_M",100,380,620);
   Graph_h_binned_data3002->SetMinimum(2445.189);
   Graph_h_binned_data3002->SetMaximum(897148.2);
   Graph_h_binned_data3002->SetDirectory(nullptr);
   Graph_h_binned_data3002->SetStats(0);
   Graph_h_binned_data3002->SetLineWidth(2);
   Graph_h_binned_data3002->SetMarkerStyle(20);
   Graph_h_binned_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_binned_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3002->GetXaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3002->GetXaxis()->SetTitleFont(133);
   Graph_h_binned_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_binned_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3002->GetYaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_binned_data3002->GetYaxis()->SetTitleFont(133);
   Graph_h_binned_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_binned_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_binned_data3002->GetZaxis()->SetTitleSize(60);
   Graph_h_binned_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_binned_data3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_binned_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_55d2336d4780__2 = new TH1D("frame_55d2336d4780__2","bla",600,400,600);
   frame_55d2336d4780__2->SetBinContent(1,856628);
   frame_55d2336d4780__2->SetMaximum(856628);
   frame_55d2336d4780__2->SetEntries(1);
   frame_55d2336d4780__2->SetDirectory(nullptr);
   frame_55d2336d4780__2->SetStats(0);
   frame_55d2336d4780__2->SetLineWidth(2);
   frame_55d2336d4780__2->SetMarkerStyle(20);
   frame_55d2336d4780__2->GetXaxis()->SetTitle("#it{m} (#it{#pi^{+}#pi^{-}}) [MeV/#it{c}^{2}]");
   frame_55d2336d4780__2->GetXaxis()->SetNdivisions(505);
   frame_55d2336d4780__2->GetXaxis()->SetLabelFont(132);
   frame_55d2336d4780__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55d2336d4780__2->GetXaxis()->SetLabelSize(0.06);
   frame_55d2336d4780__2->GetXaxis()->SetTitleSize(51);
   frame_55d2336d4780__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55d2336d4780__2->GetXaxis()->SetTitleFont(133);
   frame_55d2336d4780__2->GetYaxis()->SetTitle("Candidates / (0.33 MeV/#it{c}^{2})");
   frame_55d2336d4780__2->GetYaxis()->SetLabelFont(132);
   frame_55d2336d4780__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55d2336d4780__2->GetYaxis()->SetLabelSize(0.06);
   frame_55d2336d4780__2->GetYaxis()->SetTitleSize(51);
   frame_55d2336d4780__2->GetYaxis()->SetTitleOffset(1.90);
   frame_55d2336d4780__2->GetYaxis()->SetTitleFont(133);
   frame_55d2336d4780__2->GetZaxis()->SetLabelFont(132);
   frame_55d2336d4780__2->GetZaxis()->SetLabelSize(0.06);
   frame_55d2336d4780__2->GetZaxis()->SetTitleSize(60);
   frame_55d2336d4780__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55d2336d4780__2->GetZaxis()->SetTitleFont(133);
   frame_55d2336d4780__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.155,0.65,0.4,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#KS#to#pip#pim$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("fit_sweights_23_fits_sweights_updated.pdf");
   c1->Print("fit_sweights_23_fits_sweights_updated.tex");
}


==> figs/Fig3.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_D0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 11:05:52 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(1706.79,-43418.29,2015.432,227946.1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_55b276742ca0__3__1 = new TH1D("frame_55b276742ca0__3__1"," ",250,1750,2000);
   frame_55b276742ca0__3__1->SetBinContent(1,211664.2);
   frame_55b276742ca0__3__1->SetMaximum(211664.2);
   frame_55b276742ca0__3__1->SetEntries(2);
   frame_55b276742ca0__3__1->SetDirectory(nullptr);
   frame_55b276742ca0__3__1->SetStats(0);

   frame_55b276742ca0__3__1->SetLineWidth(2);
   frame_55b276742ca0__3__1->SetMarkerStyle(20);
   frame_55b276742ca0__3__1->GetXaxis()->SetTitle("m(#Km#pip)~[MeV/c^{2}]");
   frame_55b276742ca0__3__1->GetXaxis()->SetNdivisions(505);
   frame_55b276742ca0__3__1->GetXaxis()->SetLabelFont(132);
   frame_55b276742ca0__3__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55b276742ca0__3__1->GetXaxis()->SetLabelSize(0.06);
   frame_55b276742ca0__3__1->GetXaxis()->SetTitleSize(0.072);
   frame_55b276742ca0__3__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55b276742ca0__3__1->GetXaxis()->SetTitleFont(132);
   frame_55b276742ca0__3__1->GetYaxis()->SetTitle("Candidates / MeV/c^2");
   frame_55b276742ca0__3__1->GetYaxis()->SetLabelFont(132);
   frame_55b276742ca0__3__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55b276742ca0__3__1->GetYaxis()->SetLabelSize(0.06);
   frame_55b276742ca0__3__1->GetYaxis()->SetTitleSize(0.072);
   frame_55b276742ca0__3__1->GetYaxis()->SetTitleOffset(1.15);
   frame_55b276742ca0__3__1->GetYaxis()->SetTitleFont(132);
   frame_55b276742ca0__3__1->GetZaxis()->SetLabelFont(132);
   frame_55b276742ca0__3__1->GetZaxis()->SetLabelSize(0.06);
   frame_55b276742ca0__3__1->GetZaxis()->SetTitleSize(0.072);
   frame_55b276742ca0__3__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55b276742ca0__3__1->GetZaxis()->SetTitleFont(132);
   frame_55b276742ca0__3__1->Draw("FUNC");
   
   Double_t Background1_fx4[256] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1859, 1860, 1861, 1862, 1863, 1864, 1865, 1866, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t Background1_fy4[256] = {
   0, 4290.425, 4290.425, 4271.286, 4252.231, 4233.262, 4214.377, 4195.577, 4176.861, 4158.227, 4139.678, 4121.21, 4102.826, 4084.523, 4066.302, 4048.162, 4030.103, 4012.125, 3994.227, 3976.408, 3958.669, 3941.01, 3923.429, 3905.926, 3888.502, 3871.155, 3853.886, 3836.694, 3819.578, 3802.539, 3785.576, 3768.688, 3751.876, 3735.139, 3718.476, 3701.888, 3685.374, 3668.934, 3652.566, 3636.272, 3620.051, 3603.902, 3587.825, 3571.819, 3555.885, 3540.023, 3524.23, 3508.509, 3492.857, 3477.276, 3461.763, 3446.32, 3430.946, 3415.641, 3400.404, 3385.234, 3370.133, 3355.099, 3340.132, 3325.231, 3310.397, 3295.63, 3280.928, 3266.291, 3251.72, 3237.214, 3222.773, 3208.396, 3194.084, 3179.835, 3165.65, 3151.528, 3137.468, 3123.472, 3109.538, 3095.667, 3081.857, 3068.109, 3054.422, 3040.796, 3027.231, 3013.726, 3000.282, 2986.898, 2973.573, 2960.308, 2947.102, 2933.955, 2920.867, 2907.837, 2894.865, 2881.951, 2869.094, 2856.295, 2843.553, 2830.868, 2818.24, 2805.667, 2793.151, 2780.691, 2768.286, 2755.937, 2743.643, 2731.403, 2719.218, 2707.088, 2695.011, 2682.989, 2671.02, 2659.105, 2647.242, 2635.433, 2623.676, 2611.972, 2600.32, 2588.72, 2577.172, 2565.675, 2554.229, 2542.835, 2531.491, 2520.198, 2508.956, 2497.763, 2486.621, 2475.528, 2464.484, 2453.49, 2442.545, 2431.649, 2420.801, 2410.002, 2399.251, 2388.548, 2377.893, 2367.285, 2356.724, 2346.211, 2335.744, 2325.325, 2314.951, 2304.624, 2294.343, 2284.108, 2273.919, 2263.775, 2253.676, 2243.622, 2233.614, 2223.649, 2213.73, 2203.854, 2194.023, 2184.235, 2174.491, 2164.791, 2155.134, 2145.52, 2135.948, 2126.42, 2116.934, 2107.49, 2098.089, 2088.729, 2079.411, 2070.135, 2060.9, 2051.706, 2042.554, 2033.442, 2024.371, 2015.34, 2006.349, 1997.399, 1988.489, 1979.618, 1970.787, 1961.995, 1953.243, 1944.529, 1935.855, 1927.219, 1918.621, 1910.062, 1901.542, 1893.059, 1884.614, 1876.207, 1867.837, 1859.504, 1851.209, 1842.951, 1834.729, 1826.545, 1818.396, 1810.284, 1802.209, 1794.169, 1786.165, 1778.197, 1770.265, 1762.367, 1754.505, 1746.679, 1738.887, 1731.129, 1723.407, 1715.719, 1708.065, 1700.445, 1692.859, 1685.308, 1677.789, 1670.305, 1662.853, 1655.435, 1648.051, 1640.699, 1633.379, 1626.093, 1618.839, 1611.617, 1604.428, 1597.27, 1590.145, 1583.051, 1575.989, 1568.959, 1561.96, 1554.992, 1548.055, 1541.149, 1534.274, 1527.429, 1520.616, 1513.832, 1507.079, 1500.356, 1493.663, 1486.999, 1480.366, 1473.762, 1467.187, 1460.642, 1454.126, 1447.639, 1441.182, 1434.752, 1428.352, 1421.98, 1415.637, 1409.321, 1403.034, 1403.034, 1403.034, 0};
   TGraph *graph = new TGraph(256,Background1_fx4,Background1_fy4);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillColor(3);
   graph->SetFillStyle(3003);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   graph->SetMarkerColor(3);
   graph->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3003);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Background141 = new TH1F("Graph_Graph_Background141","Projection of Dst+ invariant mass model",256,1723.799,2026.201);
   Graph_Graph_Background141->SetMinimum(0);
   Graph_Graph_Background141->SetMaximum(4719.468);
   Graph_Graph_Background141->SetDirectory(nullptr);
   Graph_Graph_Background141->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Background141->SetLineColor(ci);
   Graph_Graph_Background141->SetLineWidth(2);
   Graph_Graph_Background141->SetMarkerStyle(20);
   Graph_Graph_Background141->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Background141->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Background141->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Background141->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Background141->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Background141->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Background141->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Background141->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Background141->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Background141->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Background141->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Background141->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Background141);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx5[265] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1858.5, 1859, 1859.5, 1860, 1860.5, 1861, 1861.5, 1862, 1862.5, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t sig1_fy5[265] = {
   0, 0.1050412, 0.1050412, 0.1155322, 0.1271385, 0.139986, 0.1542156, 0.1699853, 0.187472, 0.2068743, 0.2284153, 0.2523452, 0.2789456, 0.3085332, 0.3414644, 0.3781408, 0.419015, 0.4645978, 0.5154657, 0.5722701, 0.6357477, 0.7067318, 0.7861664, 0.8751213, 0.9748098, 1.08661, 1.212085, 1.353017, 1.511429, 1.689629, 1.890245, 2.11628, 2.371158, 2.658796, 2.983676, 3.350928, 3.766434, 4.236941, 4.770199, 5.375114, 6.061935, 6.842467, 7.730319, 8.741197, 9.893246, 11.20745, 12.7081, 14.42336, 16.38588, 18.63359, 21.21061, 24.16827, 27.56638, 31.47474, 35.97483, 41.16194, 47.14762, 54.06255, 62.0601, 71.32038, 82.0552, 94.51392, 108.9905, 125.8317, 145.4473, 168.3218, 195.0291, 226.2493, 262.7895, 305.6081, 355.8453, 414.8578, 484.2619, 565.9851, 662.3274, 776.0358, 910.3926, 1069.322, 1257.52, 1480.601, 1745.286, 2059.615, 2433.203, 2877.543, 3406.358, 4036.012, 4785.985, 5679.412, 6743.684, 8011.117, 9519.655, 11313.59, 13444.28, 15970.69, 18959.83, 22486.75, 26634.01, 31490.3, 37147.98, 43698.95, 51228.7, 59807.95, 69481.72, 80255.81, 92081.18, 104837.3, 118316.8, 132213.5, 146118.7, 159529, 171868.5, 177446.2, 182527.8, 187040.6, 190916.8, 194095.7, 196525.5, 198164.9, 198984.6, 198968.4, 198113.4, 196430.9, 193945.4, 190694.2, 186726.1, 182100, 176883, 171148.4, 164973.5, 151621.8, 137455.8, 123054.2, 108909.3, 95406.55, 82820.95, 71324.2, 60999.75, 51861.14, 43870.51, 36955.39, 31022.72, 25969.7, 21691.74, 18087.88, 15064.17, 12535.45, 10426.11, 8670.087, 7210.349, 5998.162, 4992.212, 4157.691, 3465.427, 2891.071, 2414.357, 2018.469, 1689.471, 1415.836, 1188.035, 998.1971, 839.8216, 707.541, 596.9219, 504.3011, 426.6503, 361.4643, 306.6692, 260.5463, 221.6704, 188.8579, 161.1252, 137.6537, 117.7615, 100.8797, 86.53339, 74.32526, 63.92275, 55.04702, 47.46402, 40.97703, 35.42047, 30.65483, 26.56237, 23.04362, 20.01443, 17.40352, 15.15043, 13.20383, 11.52004, 10.06192, 8.797786, 7.700596, 6.747253, 5.917995, 5.195897, 4.566444, 4.017177, 3.537389, 3.117865, 2.750668, 2.428956, 2.14682, 1.899155, 1.681543, 1.49016, 1.321691, 1.173257, 1.04236, 0.9268254, 0.8247627, 0.7345239, 0.6546718, 0.5839523, 0.5212697, 0.4656656, 0.4163015, 0.3724426, 0.3334448, 0.2987429, 0.2678402, 0.2403005, 0.2157397, 0.1938198, 0.1742427, 0.1567458, 0.1410972, 0.127092, 0.1145492, 0.1033084, 0.09322799, 0.08418218, 0.07605959, 0.06876135, 0.0621997, 0.05629664, 0.05098281, 0.04619651, 0.0418828, 0.03799272, 0.03448262, 0.03131357, 0.0284508, 0.02586326, 0.02352319, 0.02140577, 0.01948876, 0.01775228, 0.01617849, 0.01475139, 0.01345666, 0.0122814, 0.01121406, 0.01024425, 0.009362605, 0.008560732, 0.007831057, 0.007166763, 0.006561705, 0.006010344, 0.005507682, 0.005049208, 0.004630849, 0.004630849, 0.004630849, 0};
   graph = new TGraph(265,sig1_fx5,sig1_fy5);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerColor(2);
   graph->SetMarkerStyle(20);
   
   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_sig152 = new TH1F("Graph_Graph_sig152","Projection of Dst+ invariant mass model",265,1723.799,2026.201);
   Graph_Graph_sig152->SetMinimum(0);
   Graph_Graph_sig152->SetMaximum(218883.1);
   Graph_Graph_sig152->SetDirectory(nullptr);
   Graph_Graph_sig152->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_sig152->SetLineColor(ci);
   Graph_Graph_sig152->SetLineWidth(2);
   Graph_Graph_sig152->SetMarkerStyle(20);
   Graph_Graph_sig152->GetXaxis()->SetNdivisions(505);
   Graph_Graph_sig152->GetXaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig152->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig152->GetXaxis()->SetTitleFont(132);
   Graph_Graph_sig152->GetYaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig152->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig152->GetYaxis()->SetTitleFont(132);
   Graph_Graph_sig152->GetZaxis()->SetLabelFont(132);
   Graph_Graph_sig152->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_sig152->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_sig152->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_sig152->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_sig152);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3002[250] = {
   1750.5, 1751.5, 1752.5, 1753.5, 1754.5, 1755.5, 1756.5, 1757.5, 1758.5, 1759.5, 1760.5, 1761.5, 1762.5, 1763.5, 1764.5, 1765.5, 1766.5, 1767.5, 1768.5, 1769.5, 1770.5, 1771.5, 1772.5, 1773.5, 1774.5, 1775.5, 1776.5, 1777.5, 1778.5, 1779.5, 1780.5, 1781.5, 1782.5, 1783.5, 1784.5, 1785.5, 1786.5, 1787.5, 1788.5, 1789.5, 1790.5, 1791.5, 1792.5, 1793.5, 1794.5, 1795.5, 1796.5, 1797.5, 1798.5, 1799.5, 1800.5, 1801.5, 1802.5, 1803.5, 1804.5, 1805.5, 1806.5, 1807.5, 1808.5, 1809.5, 1810.5, 1811.5, 1812.5, 1813.5, 1814.5, 1815.5, 1816.5, 1817.5, 1818.5, 1819.5, 1820.5, 1821.5, 1822.5, 1823.5, 1824.5, 1825.5, 1826.5, 1827.5, 1828.5, 1829.5, 1830.5, 1831.5, 1832.5, 1833.5, 1834.5, 1835.5, 1836.5, 1837.5, 1838.5, 1839.5, 1840.5, 1841.5, 1842.5, 1843.5, 1844.5, 1845.5, 1846.5, 1847.5, 1848.5, 1849.5, 1850.5, 1851.5, 1852.5, 1853.5, 1854.5, 1855.5, 1856.5, 1857.5, 1858.5, 1859.5, 1860.5, 1861.5, 1862.5, 1863.5, 1864.5, 1865.5, 1866.5, 1867.5, 1868.5, 1869.5, 1870.5, 1871.5, 1872.5, 1873.5, 1874.5, 1875.5, 1876.5, 1877.5, 1878.5, 1879.5, 1880.5, 1881.5, 1882.5, 1883.5, 1884.5, 1885.5, 1886.5, 1887.5, 1888.5, 1889.5, 1890.5, 1891.5, 1892.5, 1893.5, 1894.5, 1895.5, 1896.5, 1897.5, 1898.5, 1899.5, 1900.5, 1901.5, 1902.5, 1903.5, 1904.5, 1905.5, 1906.5, 1907.5, 1908.5, 1909.5, 1910.5, 1911.5, 1912.5, 1913.5, 1914.5, 1915.5, 1916.5, 1917.5, 1918.5, 1919.5, 1920.5, 1921.5, 1922.5, 1923.5, 1924.5, 1925.5, 1926.5, 1927.5, 1928.5, 1929.5, 1930.5, 1931.5, 1932.5, 1933.5, 1934.5, 1935.5, 1936.5, 1937.5, 1938.5, 1939.5, 1940.5, 1941.5, 1942.5, 1943.5, 1944.5, 1945.5, 1946.5, 1947.5, 1948.5, 1949.5, 1950.5, 1951.5, 1952.5, 1953.5, 1954.5, 1955.5, 1956.5, 1957.5, 1958.5, 1959.5, 1960.5, 1961.5, 1962.5, 1963.5, 1964.5, 1965.5, 1966.5, 1967.5, 1968.5, 1969.5, 1970.5, 1971.5, 1972.5, 1973.5, 1974.5, 1975.5, 1976.5, 1977.5, 1978.5, 1979.5, 1980.5, 1981.5, 1982.5, 1983.5, 1984.5, 1985.5, 1986.5, 1987.5, 1988.5, 1989.5, 1990.5, 1991.5, 1992.5, 1993.5, 1994.5, 1995.5, 1996.5, 1997.5, 1998.5, 1999.5};
   Double_t data1_fy3002[250] = {
   4031, 3902, 3999, 4046, 3916, 3972, 3939, 3863, 3941, 3833, 3979, 3800, 3822, 3925, 3849, 3864, 3738, 3760, 3896, 3801, 3740, 3784, 3849, 3830, 3646, 3698, 3665, 3618, 3662, 3651, 3642, 3450, 3621, 3485, 3614, 3555, 3588, 3508, 3540, 3615, 3590, 3584, 3498, 3529, 3466, 3665, 3572, 3579, 3556, 3584, 3661, 3581, 3647, 3528, 3617, 3717, 3677, 3648, 3772, 3683, 3645, 3704, 3834, 3795, 3849, 4010, 3931, 3998, 4043, 4070, 4221, 4400, 4352, 4508, 4549, 4774, 5106, 5078, 5335, 5714, 5970, 6515, 6948, 7531, 8035, 9225, 10025, 11274, 12776, 14564, 16696, 19455, 22268, 26294, 30342, 35952, 41912, 49338, 57568, 67561, 77835, 89878, 102800, 116137, 130145, 144108, 157652, 170159, 180670, 189759, 196095, 200123, 199547, 197265, 191118, 182472, 171904, 160655, 147380, 133183, 119296, 105339, 92286, 80595, 69177, 58854, 50830, 43051, 36332, 30986, 26404, 22305, 18862, 16141, 13416, 11716, 10229, 8976, 7639, 6706, 5996, 5250, 4731, 4278, 4080, 3764, 3384, 3247, 3166, 2798, 2695, 2640, 2554, 2447, 2393, 2302, 2241, 2162, 2153, 2029, 2130, 2033, 1974, 2014, 2076, 1969, 1859, 1937, 1818, 1863, 1871, 1774, 1811, 1804, 1870, 1793, 1840, 1789, 1802, 1804, 1723, 1822, 1718, 1710, 1752, 1787, 1710, 1719, 1816, 1749, 1808, 1723, 1692, 1665, 1762, 1702, 1787, 1644, 1691, 1735, 1676, 1676, 1713, 1771, 1705, 1692, 1758, 1720, 1683, 1644, 1615, 1735, 1629, 1653, 1715, 1656, 1629, 1677, 1565, 1591, 1544, 1587, 1633, 1636, 1652, 1625, 1602, 1649, 1621, 1559, 1620, 1580, 1592, 1593, 1586, 1525, 1611, 1575, 1555, 1525, 1438, 1545, 1513, 1600, 1553, 1581, 1523, 1552, 1576, 1528};
   Double_t data1_felx3002[250] = {
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5};
   Double_t data1_fely3002[250] = {
   62.99213, 61.96799, 62.73962, 63.11014, 62.07995, 62.52579, 62.26344, 61.65505, 62.27938, 61.41325, 62.5813, 61.14617, 61.32435, 62.15182, 61.54232, 61.66309, 60.64123, 60.82088, 61.91995, 61.15428, 60.65758, 61.01626, 61.54232, 61.38901, 59.88419, 60.31324, 60.04131, 59.65189, 60.01653, 59.92557, 59.85106, 58.23883, 59.67682, 58.53601, 59.61863, 59.12592, 59.402, 58.73048, 59, 59.62695, 59.41869, 59.36861, 58.64601, 58.90749, 58.37487, 60.04131, 59.2683, 59.32683, 59.1343, 59.36861, 60.00826, 59.34355, 59.89247, 58.89907, 59.64358, 60.46925, 60.14033, 59.90075, 60.91865, 60.18978, 59.87591, 60.36255, 61.42132, 61.1056, 61.54232, 62.82653, 62.19968, 62.73172, 63.08656, 63.29851, 64.47115, 65.83438, 65.47158, 66.6435, 66.94813, 68.59595, 70.95803, 70.76184, 72.5428, 75.09266, 76.76739, 80.2171, 82.85616, 86.28277, 89.13956, 95.54817, 99.62617, 105.6803, 112.5321, 120.1824, 128.714, 138.9821, 148.7255, 161.655, 173.6903, 189.1108, 204.2248, 221.6222, 239.4338, 259.4255, 278.4897, 299.297, 320.1248, 340.2892, 360.2565, 379.1159, 396.5545, 412.0036, 424.5532, 435.1136, 442.3264, 446.8514, 446.2071, 443.6455, 436.6707, 426.6677, 414.1134, 400.3182, 383.4014, 364.4428, 344.8929, 324.0601, 303.2865, 283.393, 262.5157, 242.0989, 224.9556, 206.988, 190.1102, 175.5291, 161.9938, 148.8494, 136.8399, 126.5482, 115.3285, 107.7416, 100.6398, 94.24307, 86.9028, 81.3917, 76.93546, 71.95861, 68.28408, 64.90833, 63.37683, 60.85348, 57.67431, 56.48465, 55.76944, 52.39849, 51.4158, 50.88336, 50.03959, 48.96969, 48.42085, 47.48177, 46.84184, 46, 45.90312, 44.5472, 45.65463, 44.59157, 43.93253, 44.3804, 45.06589, 43.87623, 42.61902, 43.5142, 42.14094, 42.66538, 42.75795, 41.62185, 42.05878, 41.97646, 42.74639, 41.84678, 42.39814, 41.79953, 41.95292, 41.97646, 41.01205, 42.18782, 40.95178, 40.85517, 41.35989, 41.77588, 40.85517, 40.96384, 42.11748, 41.32404, 42.02352, 41.01205, 40.63697, 40.30747, 41.47916, 40.75833, 41.77588, 40.04935, 40.62481, 41.15633, 40.44203, 40.44203, 40.89142, 41.58622, 40.79467, 40.63697, 41.43149, 40.9759, 40.52743, 40.04935, 39.69017, 41.15633, 39.86397, 40.16018, 40.91558, 40.19705, 39.86397, 40.45424, 39.06324, 39.39048, 38.79695, 39.34031, 39.91349, 39.95059, 40.14788, 39.81439, 39.52812, 40.11096, 39.76475, 38.98734, 39.75233, 39.25236, 39.40301, 39.41554, 39.32775, 38.55445, 39.64038, 39.18942, 38.93666, 38.55445, 37.42427, 38.80967, 38.40051, 39.50312, 38.91129, 39.26493, 38.52884, 38.8986, 39.20202, 38.59284};
   Double_t data1_fehx3002[250] = {
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5};
   Double_t data1_fehy3002[250] = {
   63.99213, 62.96799, 63.73962, 64.11014, 63.07995, 63.52579, 63.26344, 62.65505, 63.27938, 62.41325, 63.5813, 62.14617, 62.32435, 63.15182, 62.54232, 62.66309, 61.64123, 61.82088, 62.91995, 62.15428, 61.65758, 62.01626, 62.54232, 62.38901, 60.88419, 61.31324, 61.04131, 60.65189, 61.01653, 60.92557, 60.85106, 59.23883, 60.67682, 59.53601, 60.61863, 60.12592, 60.402, 59.73048, 60, 60.62695, 60.41869, 60.36861, 59.64601, 59.90749, 59.37487, 61.04131, 60.2683, 60.32683, 60.1343, 60.36861, 61.00826, 60.34355, 60.89247, 59.89907, 60.64358, 61.46925, 61.14033, 60.90075, 61.91865, 61.18978, 60.87591, 61.36255, 62.42132, 62.1056, 62.54232, 63.82653, 63.19968, 63.73172, 64.08656, 64.29851, 65.47115, 66.83438, 66.47158, 67.6435, 67.94813, 69.59595, 71.95803, 71.76184, 73.5428, 76.09266, 77.76739, 81.2171, 83.85616, 87.28277, 90.13956, 96.54817, 100.6262, 106.6803, 113.5321, 121.1824, 129.714, 139.9821, 149.7255, 162.655, 174.6903, 190.1108, 205.2248, 222.6222, 240.4338, 260.4255, 279.4897, 300.297, 321.1248, 341.2892, 361.2565, 380.1159, 397.5545, 413.0036, 425.5532, 436.1136, 443.3264, 447.8514, 447.2071, 444.6455, 437.6707, 427.6677, 415.1134, 401.3182, 384.4014, 365.4428, 345.8929, 325.0601, 304.2865, 284.393, 263.5157, 243.0989, 225.9556, 207.988, 191.1102, 176.5291, 162.9938, 149.8494, 137.8399, 127.5482, 116.3285, 108.7416, 101.6398, 95.24307, 87.9028, 82.3917, 77.93546, 72.95861, 69.28408, 65.90833, 64.37683, 61.85348, 58.67431, 57.48465, 56.76944, 53.39849, 52.4158, 51.88336, 51.03959, 49.96969, 49.42085, 48.48177, 47.84184, 47, 46.90312, 45.5472, 46.65463, 45.59157, 44.93253, 45.3804, 46.06589, 44.87623, 43.61902, 44.5142, 43.14094, 43.66538, 43.75795, 42.62185, 43.05878, 42.97646, 43.74639, 42.84678, 43.39814, 42.79953, 42.95292, 42.97646, 42.01205, 43.18782, 41.95178, 41.85517, 42.35989, 42.77588, 41.85517, 41.96384, 43.11748, 42.32404, 43.02352, 42.01205, 41.63697, 41.30747, 42.47916, 41.75833, 42.77588, 41.04935, 41.62481, 42.15633, 41.44203, 41.44203, 41.89142, 42.58622, 41.79467, 41.63697, 42.43149, 41.9759, 41.52743, 41.04935, 40.69017, 42.15633, 40.86397, 41.16018, 41.91558, 41.19705, 40.86397, 41.45424, 40.06324, 40.39048, 39.79695, 40.34031, 40.91349, 40.95059, 41.14788, 40.81439, 40.52812, 41.11096, 40.76475, 39.98734, 40.75233, 40.25236, 40.40301, 40.41554, 40.32775, 39.55445, 40.64038, 40.18942, 39.93666, 39.55445, 38.42427, 39.80967, 39.40051, 40.50312, 39.91129, 40.26493, 39.52884, 39.8986, 40.20202, 39.59284};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(250,data1_fx3002,data1_fy3002,data1_felx3002,data1_fehx3002,data1_fely3002,data1_fehy3002);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_data130023001 = new TH1F("Graph_Graph_data130023001","Histogram of data_plot__m",250,1725,2025);
   Graph_Graph_data130023001->SetMinimum(1260.518);
   Graph_Graph_data130023001->SetMaximum(220487.9);
   Graph_Graph_data130023001->SetDirectory(nullptr);
   Graph_Graph_data130023001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_data130023001->SetLineColor(ci);
   Graph_Graph_data130023001->SetLineWidth(2);
   Graph_Graph_data130023001->SetMarkerStyle(20);
   Graph_Graph_data130023001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_data130023001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_data130023001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_data130023001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_data130023001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_data130023001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_data130023001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_data130023001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_data130023001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_data130023001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_data130023001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_data130023001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_data130023001);
   
   grae->Draw("p");
   
   Double_t model1_fx6[265] = {
   1748.999, 1749, 1750, 1751, 1752, 1753, 1754, 1755, 1756, 1757, 1758, 1759, 1760, 1761, 1762, 1763, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1774, 1775, 1776, 1777, 1778, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1788, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799, 1800, 1801, 1802, 1803, 1804, 1805, 1806, 1807, 1808, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1816, 1817, 1818, 1819, 1820, 1821, 1822, 1823, 1824, 1825, 1826, 1827, 1828, 1829, 1830, 1831, 1832, 1833, 1834, 1835, 1836, 1837, 1838, 1839, 1840, 1841, 1842, 1843, 1844, 1845, 1846, 1847, 1848, 1849, 1850, 1851, 1852, 1853, 1854, 1855, 1856, 1857, 1858, 1858.5, 1859, 1859.5, 1860, 1860.5, 1861, 1861.5, 1862, 1862.5, 1863, 1863.5, 1864, 1864.5, 1865, 1865.5, 1866, 1866.5, 1867, 1868, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1886, 1887, 1888, 1889, 1890, 1891, 1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1900, 1901, 1902, 1903, 1904, 1905, 1906, 1907, 1908, 1909, 1910, 1911, 1912, 1913, 1914, 1915, 1916, 1917, 1918, 1919, 1920, 1921, 1922, 1923, 1924, 1925, 1926, 1927, 1928, 1929, 1930, 1931, 1932, 1933, 1934, 1935, 1936, 1937, 1938, 1939, 1940, 1941, 1942, 1943, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1951, 1952, 1953, 1954, 1955, 1956, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1964, 1965, 1966, 1967, 1968, 1969, 1970, 1971, 1972, 1973, 1974, 1975, 1976, 1977, 1978, 1979, 1980, 1981, 1982, 1983, 1984, 1985, 1986, 1987, 1988, 1989, 1990, 1991, 1992, 1993, 1994, 1995, 1996, 1997, 1998, 1999, 2000, 2000, 2001, 2001.001};
   Double_t model1_fy6[265] = {
   0, 4290.53, 4290.53, 4271.401, 4252.358, 4233.402, 4214.532, 4195.747, 4177.048, 4158.434, 4139.906, 4121.463, 4103.105, 4084.831, 4066.643, 4048.54, 4030.522, 4012.589, 3994.742, 3976.98, 3959.305, 3941.716, 3924.215, 3906.801, 3889.477, 3872.242, 3855.098, 3838.047, 3821.09, 3804.229, 3787.466, 3770.805, 3754.247, 3737.798, 3721.46, 3705.239, 3689.141, 3673.171, 3657.337, 3641.647, 3626.113, 3610.744, 3595.555, 3580.561, 3565.779, 3551.23, 3536.939, 3522.932, 3509.243, 3495.909, 3482.974, 3470.489, 3458.513, 3447.116, 3436.379, 3426.396, 3417.28, 3409.161, 3402.192, 3396.552, 3392.452, 3390.143, 3389.918, 3392.123, 3397.168, 3405.536, 3417.802, 3434.646, 3456.873, 3485.443, 3521.495, 3566.385, 3621.73, 3689.457, 3771.866, 3871.702, 3992.249, 4137.431, 4311.942, 4521.397, 4772.517, 5073.341, 5433.485, 5864.441, 6379.931, 6996.32, 7733.087, 8613.367, 9664.551, 10918.95, 12414.52, 14195.55, 16313.37, 18826.99, 21803.39, 25317.62, 29452.25, 34295.97, 39941.13, 46479.64, 53996.99, 62563.89, 72225.36, 82987.21, 94800.4, 107544.4, 121011.8, 134896.5, 148789.7, 162188.1, 174515.7, 180087.5, 185163.3, 189670.1, 193540.5, 196713.5, 199137.4, 200771, 201584.9, 201562.9, 200702.1, 199013.8, 196522.6, 193265.6, 189291.8, 184660, 179437.2, 173696.9, 167516.4, 154153.3, 139976, 125563.2, 111407, 97893.17, 85296.48, 73788.68, 63453.24, 54303.68, 46302.16, 39376.2, 33432.72, 28368.95, 24080.28, 20465.78, 17431.46, 14892.17, 12772.32, 11005.83, 9535.673, 8313.114, 7296.836, 6452.034, 5749.536, 5164.989, 4678.132, 4272.145, 3933.094, 3649.45, 3411.685, 3211.927, 3043.676, 2901.564, 2781.157, 2678.792, 2591.441, 2516.598, 2452.189, 2396.495, 2348.09, 2305.792, 2268.615, 2235.742, 2206.491, 2180.291, 2156.668, 2135.225, 2115.629, 2097.601, 2080.906, 2065.348, 2050.76, 2037.004, 2023.961, 2011.532, 1999.632, 1988.19, 1977.146, 1966.446, 1956.049, 1945.917, 1936.017, 1926.322, 1916.81, 1907.46, 1898.255, 1889.18, 1880.224, 1871.374, 1862.622, 1853.96, 1845.38, 1836.876, 1828.444, 1820.078, 1811.775, 1803.53, 1795.342, 1787.208, 1779.124, 1771.089, 1763.102, 1755.16, 1747.263, 1739.408, 1731.595, 1723.823, 1716.091, 1708.398, 1700.744, 1693.127, 1685.548, 1678.005, 1670.499, 1663.028, 1655.592, 1648.192, 1640.826, 1633.494, 1626.196, 1618.932, 1611.701, 1604.504, 1597.339, 1590.207, 1583.108, 1576.04, 1569.005, 1562.001, 1555.03, 1548.089, 1541.18, 1534.302, 1527.455, 1520.639, 1513.853, 1507.098, 1500.373, 1493.679, 1487.014, 1480.379, 1473.774, 1467.199, 1460.653, 1454.136, 1447.648, 1441.189, 1434.76, 1428.358, 1421.986, 1415.642, 1409.326, 1403.039, 1403.039, 1403.039, 0};
   graph = new TGraph(265,model1_fx6,model1_fy6);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_model163 = new TH1F("Graph_Graph_model163","Projection of Dst+ invariant mass model",265,1723.799,2026.201);
   Graph_Graph_model163->SetMinimum(0);
   Graph_Graph_model163->SetMaximum(221743.4);
   Graph_Graph_model163->SetDirectory(nullptr);
   Graph_Graph_model163->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_model163->SetLineColor(ci);
   Graph_Graph_model163->SetLineWidth(2);
   Graph_Graph_model163->SetMarkerStyle(20);
   Graph_Graph_model163->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model163->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_model163->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_model163->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model163->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_model163->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_model163->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model163->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model163->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_model163->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_model163->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_model163->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model163);
   
   graph->Draw("l");
   
   TH1D *frame_5622a20328b0__4 = new TH1D("frame_5622a20328b0__4"," ",250,1750,2000);
   frame_5622a20328b0__4->SetBinContent(1,211664.2);
   frame_5622a20328b0__4->SetMaximum(211664.2);
   frame_5622a20328b0__4->SetEntries(2);
   frame_5622a20328b0__4->SetDirectory(nullptr);
   frame_5622a20328b0__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_5622a20328b0__4->SetLineColor(ci);
   frame_5622a20328b0__4->SetLineWidth(2);
   frame_5622a20328b0__4->SetMarkerStyle(20);
   frame_5622a20328b0__4->GetXaxis()->SetTitle("m(#Km#pip)");
   frame_5622a20328b0__4->GetXaxis()->SetNdivisions(505);
   frame_5622a20328b0__4->GetXaxis()->SetLabelFont(132);
   frame_5622a20328b0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_5622a20328b0__4->GetXaxis()->SetLabelSize(0.06);
   frame_5622a20328b0__4->GetXaxis()->SetTitleSize(0.072);
   frame_5622a20328b0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_5622a20328b0__4->GetXaxis()->SetTitleFont(132);
   frame_5622a20328b0__4->GetYaxis()->SetTitle("Candidates / MeV/c^2");
   frame_5622a20328b0__4->GetYaxis()->SetLabelFont(132);
   frame_5622a20328b0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_5622a20328b0__4->GetYaxis()->SetLabelSize(0.06);
   frame_5622a20328b0__4->GetYaxis()->SetTitleSize(0.072);
   frame_5622a20328b0__4->GetYaxis()->SetTitleOffset(0.95);
   frame_5622a20328b0__4->GetYaxis()->SetTitleFont(132);
   frame_5622a20328b0__4->GetZaxis()->SetLabelFont(132);
   frame_5622a20328b0__4->GetZaxis()->SetLabelSize(0.06);
   frame_5622a20328b0__4->GetZaxis()->SetTitleSize(0.072);
   frame_5622a20328b0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_5622a20328b0__4->GetZaxis()->SetTitleFont(132);
   frame_5622a20328b0__4->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.155,0.65,0.36,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dz#to#Km#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();

   TLegend *leg = new TLegend(0.65,0.57,0.85,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   
   leg->Draw();

   grae = new TGraphAsymmErrors(250,data1_fx3002,data1_fy3002,data1_felx3002,data1_fehx3002,data1_fely3002,data1_fehy3002);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);

   grae->SetHistogram(Graph_Graph_data130023001);
   
   grae->Draw("p");




   c1->Modified();
   c1->SetSelected(c1);
   
   c1->Print("Paper_D0_updated.tex");
}


==> figs/Fig4a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_Dst()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 11:05:52 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(136.5432,-32608.17,161.2346,171192.9);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_5622a20a6c70__1 = new TH1D("frame_5622a20a6c70__1"," ",80,140,160);
   frame_5622a20a6c70__1->SetBinContent(1,158964.8);
   frame_5622a20a6c70__1->SetMaximum(158964.8);
   frame_5622a20a6c70__1->SetEntries(1);
   frame_5622a20a6c70__1->SetDirectory(0);
   frame_5622a20a6c70__1->SetStats(0);
   frame_5622a20a6c70__1->SetLineWidth(2);
   frame_5622a20a6c70__1->SetMarkerStyle(20);
   frame_5622a20a6c70__1->GetXaxis()->SetTitle("#Delta m~[#mevcc]");
   frame_5622a20a6c70__1->GetXaxis()->SetNdivisions(505);
   frame_5622a20a6c70__1->GetXaxis()->SetLabelFont(132);
   frame_5622a20a6c70__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5622a20a6c70__1->GetXaxis()->SetLabelSize(0.06);
   frame_5622a20a6c70__1->GetXaxis()->SetTitleSize(0.072);
   frame_5622a20a6c70__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5622a20a6c70__1->GetXaxis()->SetTitleFont(132);
   frame_5622a20a6c70__1->GetYaxis()->SetTitle("Candidates / ( 0.25 #mevcc )");
   frame_5622a20a6c70__1->GetYaxis()->SetNdivisions(4000510);
   frame_5622a20a6c70__1->GetYaxis()->SetLabelFont(132);
   frame_5622a20a6c70__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5622a20a6c70__1->GetYaxis()->SetLabelSize(0.06);
   frame_5622a20a6c70__1->GetYaxis()->SetTitleSize(0.072);
   frame_5622a20a6c70__1->GetYaxis()->SetTitleOffset(1.35);
   frame_5622a20a6c70__1->GetYaxis()->SetTitleFont(132);
   frame_5622a20a6c70__1->GetZaxis()->SetLabelFont(132);
   frame_5622a20a6c70__1->GetZaxis()->SetLabelSize(0.06);
   frame_5622a20a6c70__1->GetZaxis()->SetTitleSize(0.072);
   frame_5622a20a6c70__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5622a20a6c70__1->GetZaxis()->SetTitleFont(132);
   frame_5622a20a6c70__1->Draw("FUNC");
   
   Double_t Background1_fx1[89] = {
   139.7498, 139.75, 140, 140.125, 140.25, 140.375, 140.5, 140.625, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.75, 144, 144.25, 144.5, 144.75, 145, 145.25, 145.5, 145.75, 146, 146.25, 146.5, 146.75, 147, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t Background1_fy1[89] = {
   0, 437.706, 437.706, 547.7602, 650.9839, 747.8264, 838.7077, 924.02, 1004.13, 1150.089, 1279.063, 1393.212, 1494.425, 1584.348, 1664.417, 1735.886, 1799.851, 1857.267, 1908.966, 1955.677, 1998.034, 2036.592, 2071.833, 2104.18, 2134.002, 2161.619, 2187.312, 2211.325, 2233.873, 2255.142, 2275.295, 2294.472, 2312.799, 2330.384, 2347.32, 2363.69, 2379.567, 2395.012, 2410.081, 2424.821, 2439.274, 2453.476, 2467.459, 2481.251, 2494.876, 2508.355, 2521.707, 2534.947, 2548.089, 2561.147, 2574.129, 2587.047, 2599.908, 2612.718, 2625.485, 2638.213, 2650.908, 2663.573, 2676.212, 2688.829, 2701.425, 2714.004, 2726.567, 2739.116, 2751.653, 2764.18, 2776.697, 2789.205, 2801.706, 2814.2, 2826.687, 2839.17, 2851.647, 2864.12, 2876.589, 2889.054, 2901.516, 2913.975, 2926.431, 2938.884, 2951.334, 2963.783, 2976.229, 2988.673, 3001.115, 3013.556, 3013.556, 3013.556, 0};
   TGraph *graph = new TGraph(89,Background1_fx1,Background1_fy1);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3003);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Background11 = new TH1F("Graph_Background11","Projection of Dst+ invariant mass model",100,137.6997,162.3003);
   Graph_Background11->SetMinimum(0);
   Graph_Background11->SetMaximum(3314.911);
   Graph_Background11->SetDirectory(0);
   Graph_Background11->SetStats(0);
   Graph_Background11->SetLineWidth(2);
   Graph_Background11->SetMarkerStyle(20);
   Graph_Background11->GetXaxis()->SetNdivisions(505);
   Graph_Background11->GetXaxis()->SetLabelFont(132);
   Graph_Background11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Background11->GetXaxis()->SetLabelSize(0.06);
   Graph_Background11->GetXaxis()->SetTitleSize(0.072);
   Graph_Background11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Background11->GetXaxis()->SetTitleFont(132);
   Graph_Background11->GetYaxis()->SetLabelFont(132);
   Graph_Background11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Background11->GetYaxis()->SetLabelSize(0.06);
   Graph_Background11->GetYaxis()->SetTitleSize(0.072);
   Graph_Background11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Background11->GetYaxis()->SetTitleFont(132);
   Graph_Background11->GetZaxis()->SetLabelFont(132);
   Graph_Background11->GetZaxis()->SetLabelSize(0.06);
   Graph_Background11->GetZaxis()->SetTitleSize(0.072);
   Graph_Background11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Background11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Background11);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx2[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.0938, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t sig1_fy2[130] = {
   0, 4.967525, 4.967525, 7.016373, 10.02265, 14.49137, 21.22724, 31.53409, 47.56265, 72.92968, 113.8443, 181.2049, 294.5986, 490.1206, 836.042, 1464.927, 2640.611, 3583.815, 4898.468, 6740.529, 9331.519, 11000.69, 12981.83, 15331.73, 18115.48, 21406.52, 25285.82, 29839.93, 35157.16, 41321.43, 48402.77, 56444.11, 65444.12, 75336.73, 85969.5, 108310.7, 119165.8, 124280.9, 129089.2, 133516.7, 137492.1, 140949.2, 143829.4, 146084.2, 147676.6, 148583.1, 148794.2, 148314.3, 147161.9, 145368, 142974.9, 140034, 136603.8, 132747.6, 128531.3, 119283, 109366.6, 89230.88, 79643.17, 70649.32, 62359.24, 54824.04, 48051.02, 42016.95, 36678.91, 31982.65, 27868.7, 24276.68, 21148.02, 18427.75, 16065.39, 14015.35, 10694.26, 8193.771, 6307.216, 4879.22, 2965.427, 1839.827, 1164.454, 751.0329, 493.0191, 329.0092, 222.9382, 153.2212, 106.7024, 75.22287, 53.63922, 38.65809, 28.13991, 20.67547, 15.3246, 11.45239, 8.625185, 6.543586, 4.998773, 3.843712, 2.973925, 2.314538, 1.811456, 1.425291, 1.127152, 0.8957037, 0.7150804, 0.5734116, 0.461761, 0.3733623, 0.3030641, 0.2469232, 0.201906, 0.1656674, 0.1363858, 0.11264, 0.09331634, 0.07753839, 0.06461381, 0.05399344, 0.0452401, 0.03800448, 0.03200653, 0.02702094, 0.02286587, 0.01939406, 0.01648596, 0.01404415, 0.01198907, 0.01025553, 0.008789994, 0.008789994, 0.008789994, 0};
   graph = new TGraph(130,sig1_fx2,sig1_fy2);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig12 = new TH1F("Graph_sig12","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_sig12->SetMinimum(0);
   Graph_sig12->SetMaximum(163673.6);
   Graph_sig12->SetDirectory(0);
   Graph_sig12->SetStats(0);
   Graph_sig12->SetLineWidth(2);
   Graph_sig12->SetMarkerStyle(20);
   Graph_sig12->GetXaxis()->SetNdivisions(505);
   Graph_sig12->GetXaxis()->SetLabelFont(132);
   Graph_sig12->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig12->GetXaxis()->SetLabelSize(0.06);
   Graph_sig12->GetXaxis()->SetTitleSize(0.072);
   Graph_sig12->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig12->GetXaxis()->SetTitleFont(132);
   Graph_sig12->GetYaxis()->SetLabelFont(132);
   Graph_sig12->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig12->GetYaxis()->SetLabelSize(0.06);
   Graph_sig12->GetYaxis()->SetTitleSize(0.072);
   Graph_sig12->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig12->GetYaxis()->SetTitleFont(132);
   Graph_sig12->GetZaxis()->SetLabelFont(132);
   Graph_sig12->GetZaxis()->SetLabelSize(0.06);
   Graph_sig12->GetZaxis()->SetTitleSize(0.072);
   Graph_sig12->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig12);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3001[80] = {
   140.125, 140.375, 140.625, 140.875, 141.125, 141.375, 141.625, 141.875, 142.125, 142.375, 142.625, 142.875, 143.125, 143.375, 143.625, 143.875, 144.125, 144.375, 144.625, 144.875, 145.125, 145.375, 145.625, 145.875, 146.125, 146.375, 146.625, 146.875, 147.125, 147.375, 147.625, 147.875, 148.125, 148.375, 148.625, 148.875, 149.125, 149.375, 149.625, 149.875, 150.125, 150.375, 150.625, 150.875, 151.125, 151.375, 151.625, 151.875, 152.125, 152.375, 152.625, 152.875, 153.125, 153.375, 153.625, 153.875, 154.125, 154.375, 154.625, 154.875, 155.125, 155.375, 155.625, 155.875, 156.125, 156.375, 156.625, 156.875, 157.125, 157.375, 157.625, 157.875, 158.125, 158.375, 158.625, 158.875, 159.125, 159.375, 159.625, 159.875};
   Double_t data1_fy3001[80] = {
   766, 887, 999, 1063, 1182, 1297, 1352, 1456, 1642, 1826, 2079, 2381, 3005, 3769, 5487, 8648, 15150, 27756, 50893, 88066, 130200, 151006, 131761, 91731, 56707, 34271, 20441, 12872, 8554, 6115, 4740, 4039, 3524, 3196, 3009, 2809, 2829, 2823, 2696, 2615, 2622, 2593, 2575, 2521, 2614, 2548, 2550, 2513, 2552, 2644, 2618, 2530, 2539, 2545, 2700, 2625, 2692, 2730, 2734, 2753, 2730, 2744, 2723, 2782, 2733, 2844, 2754, 2742, 2953, 2920, 2940, 2873, 2957, 2904, 2915, 3116, 2968, 3118, 2958, 3085};
   Double_t data1_felx3001[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fely3001[80] = {
   27.18122, 29.28674, 31.11092, 32.10751, 33.88386, 35.51736, 36.27295, 37.66084, 40.02468, 42.23465, 45.09879, 48.29805, 54.32016, 60.89422, 73.57597, 92.49597, 122.5864, 166.1021, 225.0953, 296.2596, 360.3327, 388.0952, 362.4893, 302.3717, 237.6328, 184.625, 142.4729, 112.9559, 91.98919, 77.70006, 68.34947, 63.05509, 58.86539, 56.03539, 54.35663, 52.50236, 52.69069, 52.63426, 51.42543, 50.63952, 50.70791, 50.42396, 50.24692, 49.71205, 50.62974, 49.98019, 50, 49.63232, 50.0198, 50.92227, 50.66884, 49.80159, 49.89097, 49.95047, 51.46393, 50.73719, 51.3869, 51.75179, 51.79006, 51.97142, 51.75179, 51.88559, 51.68477, 52.24704, 51.78049, 52.83151, 51.98095, 51.8665, 53.84381, 53.53934, 53.72407, 53.10271, 53.8806, 53.39109, 53.49306, 55.32338, 53.98165, 55.34129, 53.8898, 55.04503};
   Double_t data1_fehx3001[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fehy3001[80] = {
   28.18122, 30.28674, 32.11092, 33.10751, 34.88386, 36.51736, 37.27295, 38.66084, 41.02468, 43.23465, 46.09879, 49.29805, 55.32016, 61.89422, 74.57597, 93.49597, 123.5864, 167.1021, 226.0953, 297.2596, 361.3327, 389.0952, 363.4893, 303.3717, 238.6328, 185.625, 143.4729, 113.9559, 92.98919, 78.70006, 69.34947, 64.05509, 59.86539, 57.03539, 55.35663, 53.50236, 53.69069, 53.63426, 52.42543, 51.63952, 51.70791, 51.42396, 51.24692, 50.71205, 51.62974, 50.98019, 51, 50.63232, 51.0198, 51.92227, 51.66884, 50.80159, 50.89097, 50.95047, 52.46393, 51.73719, 52.3869, 52.75179, 52.79006, 52.97142, 52.75179, 52.88559, 52.68477, 53.24704, 52.78049, 53.83151, 52.98095, 52.8665, 54.84381, 54.53934, 54.72407, 54.10271, 54.8806, 54.39109, 54.49306, 56.32338, 54.98165, 56.34129, 54.8898, 56.04503};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data1_fx3001,data1_fy3001,data1_felx3001,data1_fehx3001,data1_fely3001,data1_fehy3001);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data13001 = new TH1F("Graph_data13001","Histogram of data_plot__m",100,138,162);
   Graph_data13001->SetMinimum(664.9369);
   Graph_data13001->SetMaximum(166460.7);
   Graph_data13001->SetDirectory(0);
   Graph_data13001->SetStats(0);
   Graph_data13001->SetLineWidth(2);
   Graph_data13001->SetMarkerStyle(20);
   Graph_data13001->GetXaxis()->SetNdivisions(505);
   Graph_data13001->GetXaxis()->SetLabelFont(132);
   Graph_data13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data13001->GetXaxis()->SetLabelSize(0.06);
   Graph_data13001->GetXaxis()->SetTitleSize(0.072);
   Graph_data13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data13001->GetXaxis()->SetTitleFont(132);
   Graph_data13001->GetYaxis()->SetLabelFont(132);
   Graph_data13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data13001->GetYaxis()->SetLabelSize(0.06);
   Graph_data13001->GetYaxis()->SetTitleSize(0.072);
   Graph_data13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data13001->GetYaxis()->SetTitleFont(132);
   Graph_data13001->GetZaxis()->SetLabelFont(132);
   Graph_data13001->GetZaxis()->SetLabelSize(0.06);
   Graph_data13001->GetZaxis()->SetTitleSize(0.072);
   Graph_data13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data13001);
   
   grae->Draw("p");
   
   Double_t model1_fx3[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.0938, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t model1_fy3[130] = {
   0, 442.6735, 442.6735, 658.0002, 848.7303, 1018.621, 1171.316, 1310.597, 1440.775, 1567.355, 1698.192, 1845.621, 2030.485, 2289.972, 2693.309, 3373.893, 4596.288, 5561.179, 6896.502, 8758.285, 11368.11, 13046.39, 15036.43, 17395.04, 20187.32, 23486.7, 27374.17, 31936.27, 37261.35, 43433.29, 50522.15, 58570.87, 67578.12, 77477.84, 88117.57, 110472.3, 121334, 126452.3, 131263.9, 135694.6, 139673.1, 143133.4, 146016.7, 148274.6, 149870.1, 150779.6, 150993.7, 150516.8, 149367.4, 147576.4, 145186.3, 142248.3, 138820.9, 134967.6, 130754.1, 121511.4, 111600.5, 91475.54, 81893.1, 72904.46, 64619.52, 57089.38, 50321.37, 44292.25, 38959.09, 34267.65, 30158.47, 26571.15, 23447.15, 20731.48, 18373.68, 16328.15, 13015.94, 10524.15, 8646.144, 7226.54, 5329.118, 4219.394, 3559.466, 3161.114, 2917.84, 2768.283, 2676.414, 2620.681, 2587.954, 2570.099, 2561.995, 2560.365, 2563.087, 2568.765, 2576.471, 2585.582, 2595.672, 2606.451, 2617.717, 2629.328, 2641.187, 2653.222, 2665.385, 2677.638, 2689.956, 2702.321, 2714.719, 2727.14, 2739.578, 2752.027, 2764.483, 2776.944, 2789.407, 2801.871, 2814.336, 2826.8, 2839.263, 2851.725, 2864.185, 2876.643, 2889.1, 2901.554, 2914.007, 2926.458, 2938.907, 2951.354, 2963.799, 2976.243, 2988.685, 3001.125, 3013.564, 3013.564, 3013.564, 0};
   graph = new TGraph(130,model1_fx3,model1_fy3);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model13 = new TH1F("Graph_model13","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_model13->SetMinimum(0);
   Graph_model13->SetMaximum(166093);
   Graph_model13->SetDirectory(0);
   Graph_model13->SetStats(0);
   Graph_model13->SetLineWidth(2);
   Graph_model13->SetMarkerStyle(20);
   Graph_model13->GetXaxis()->SetNdivisions(505);
   Graph_model13->GetXaxis()->SetLabelFont(132);
   Graph_model13->GetXaxis()->SetLabelOffset(0.01);
   Graph_model13->GetXaxis()->SetLabelSize(0.06);
   Graph_model13->GetXaxis()->SetTitleSize(0.072);
   Graph_model13->GetXaxis()->SetTitleOffset(0.95);
   Graph_model13->GetXaxis()->SetTitleFont(132);
   Graph_model13->GetYaxis()->SetLabelFont(132);
   Graph_model13->GetYaxis()->SetLabelOffset(0.01);
   Graph_model13->GetYaxis()->SetLabelSize(0.06);
   Graph_model13->GetYaxis()->SetTitleSize(0.072);
   Graph_model13->GetYaxis()->SetTitleOffset(0.95);
   Graph_model13->GetYaxis()->SetTitleFont(132);
   Graph_model13->GetZaxis()->SetLabelFont(132);
   Graph_model13->GetZaxis()->SetLabelSize(0.06);
   Graph_model13->GetZaxis()->SetTitleSize(0.072);
   Graph_model13->GetZaxis()->SetTitleOffset(1.2);
   Graph_model13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model13);
   
   graph->Draw("l");
   
   TH1D *frame_5622a20a6c70__2 = new TH1D("frame_5622a20a6c70__2"," ",80,140,160);
   frame_5622a20a6c70__2->SetBinContent(1,158964.8);
   frame_5622a20a6c70__2->SetMaximum(158964.8);
   frame_5622a20a6c70__2->SetEntries(1);
   frame_5622a20a6c70__2->SetDirectory(0);
   frame_5622a20a6c70__2->SetStats(0);
   frame_5622a20a6c70__2->SetLineWidth(2);
   frame_5622a20a6c70__2->SetMarkerStyle(20);
   frame_5622a20a6c70__2->GetXaxis()->SetTitle("#Deltam} [#mevcc]");
   frame_5622a20a6c70__2->GetXaxis()->SetNdivisions(505);
   frame_5622a20a6c70__2->GetXaxis()->SetLabelFont(132);
   frame_5622a20a6c70__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5622a20a6c70__2->GetXaxis()->SetLabelSize(0.06);
   frame_5622a20a6c70__2->GetXaxis()->SetTitleSize(0.072);
   frame_5622a20a6c70__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5622a20a6c70__2->GetXaxis()->SetTitleFont(132);
   frame_5622a20a6c70__2->GetYaxis()->SetTitle("Candidates / ( 0.25 #mevcc )");
   frame_5622a20a6c70__2->GetYaxis()->SetNdivisions(4000510);
   frame_5622a20a6c70__2->GetYaxis()->SetLabelFont(132);
   frame_5622a20a6c70__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5622a20a6c70__2->GetYaxis()->SetLabelSize(0.06);
   frame_5622a20a6c70__2->GetYaxis()->SetTitleSize(0.072);
   frame_5622a20a6c70__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5622a20a6c70__2->GetYaxis()->SetTitleFont(132);
   frame_5622a20a6c70__2->GetZaxis()->SetLabelFont(132);
   frame_5622a20a6c70__2->GetZaxis()->SetLabelSize(0.06);
   frame_5622a20a6c70__2->GetZaxis()->SetTitleSize(0.072);
   frame_5622a20a6c70__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5622a20a6c70__2->GetZaxis()->SetTitleFont(132);
   frame_5622a20a6c70__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.475,0.705,0.91,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dstarp#to#Dz(#to#Km#pip)#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.475, 0.30,0.90,0.695,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   
   c1->Print("Paper_Dst_updated.pdf");
   c1->Print("Paper_Dst_updated.tex");
}


==> figs/Fig4b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Paper_Dst_KK()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 11:05:52 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1200,800);
   gStyle->SetOptTitle(0);
   c1->Range(136.5432,-3524.537,161.2346,18503.82);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_5622a20a93d0__5 = new TH1D("frame_5622a20a93d0__5"," ",80,140,160);
   frame_5622a20a93d0__5->SetBinContent(1,17182.12);
   frame_5622a20a93d0__5->SetMaximum(17182.12);
   frame_5622a20a93d0__5->SetEntries(1);
   frame_5622a20a93d0__5->SetDirectory(0);
   frame_5622a20a93d0__5->SetStats(0);
   frame_5622a20a93d0__5->SetLineWidth(2);
   frame_5622a20a93d0__5->SetMarkerStyle(20);
   frame_5622a20a93d0__5->GetXaxis()->SetTitle("#Delta m~[#mevcc]");
   frame_5622a20a93d0__5->GetXaxis()->SetNdivisions(505);
   frame_5622a20a93d0__5->GetXaxis()->SetLabelFont(132);
   frame_5622a20a93d0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_5622a20a93d0__5->GetXaxis()->SetLabelSize(0.06);
   frame_5622a20a93d0__5->GetXaxis()->SetTitleSize(0.072);
   frame_5622a20a93d0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_5622a20a93d0__5->GetXaxis()->SetTitleFont(132);
   frame_5622a20a93d0__5->GetYaxis()->SetTitle("Candidates / ( 0.25 #mevcc )");
   frame_5622a20a93d0__5->GetYaxis()->SetNdivisions(4000510);
   frame_5622a20a93d0__5->GetYaxis()->SetLabelFont(132);
   frame_5622a20a93d0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_5622a20a93d0__5->GetYaxis()->SetLabelSize(0.06);
   frame_5622a20a93d0__5->GetYaxis()->SetTitleSize(0.072);
   frame_5622a20a93d0__5->GetYaxis()->SetTitleOffset(1.35);
   frame_5622a20a93d0__5->GetYaxis()->SetTitleFont(132);
   frame_5622a20a93d0__5->GetZaxis()->SetLabelFont(132);
   frame_5622a20a93d0__5->GetZaxis()->SetLabelSize(0.06);
   frame_5622a20a93d0__5->GetZaxis()->SetTitleSize(0.072);
   frame_5622a20a93d0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_5622a20a93d0__5->GetZaxis()->SetTitleFont(132);
   frame_5622a20a93d0__5->Draw("FUNC");
   
   Double_t Background1_fx7[90] = {
   139.7498, 139.75, 140, 140.125, 140.25, 140.375, 140.5, 140.625, 140.75, 140.875, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.75, 144, 144.25, 144.5, 144.75, 145, 145.25, 145.5, 145.75, 146, 146.25, 146.5, 146.75, 147, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t Background1_fy7[90] = {
   0, 158.9678, 158.9678, 196.1641, 229.9845, 260.7638, 288.8031, 314.3742, 337.7215, 359.0655, 378.6047, 412.9663, 442.035, 466.8077, 488.0937, 506.5498, 522.7092, 537.0043, 549.7865, 561.3405, 571.8979, 581.6462, 590.7378, 599.2964, 607.4223, 615.1969, 622.6865, 629.9446, 637.0148, 643.9324, 650.726, 657.4191, 664.0304, 670.5753, 677.0662, 683.5133, 689.9247, 696.3071, 702.6658, 709.0054, 715.3293, 721.6403, 727.941, 734.2331, 740.5182, 746.7975, 753.0721, 759.3428, 765.6103, 771.8751, 778.1376, 784.3983, 790.6573, 796.915, 803.1715, 809.427, 815.6816, 821.9354, 828.1885, 834.441, 840.6929, 846.9442, 853.1951, 859.4455, 865.6955, 871.945, 878.1942, 884.4429, 890.6913, 896.9393, 903.1869, 909.4342, 915.6811, 921.9277, 928.1739, 934.4198, 940.6653, 946.9105, 953.1554, 959.4, 965.6442, 971.8881, 978.1316, 984.3748, 990.6177, 996.8603, 1003.103, 1003.103, 1003.103, 0};
   TGraph *graph = new TGraph(90,Background1_fx7,Background1_fy7);
   graph->SetName("Background1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3003);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Background17 = new TH1F("Graph_Background17","Projection of Dst+ invariant mass model",100,137.6997,162.3003);
   Graph_Background17->SetMinimum(0);
   Graph_Background17->SetMaximum(1103.413);
   Graph_Background17->SetDirectory(0);
   Graph_Background17->SetStats(0);
   Graph_Background17->SetLineWidth(2);
   Graph_Background17->SetMarkerStyle(20);
   Graph_Background17->GetXaxis()->SetNdivisions(505);
   Graph_Background17->GetXaxis()->SetLabelFont(132);
   Graph_Background17->GetXaxis()->SetLabelOffset(0.01);
   Graph_Background17->GetXaxis()->SetLabelSize(0.06);
   Graph_Background17->GetXaxis()->SetTitleSize(0.072);
   Graph_Background17->GetXaxis()->SetTitleOffset(0.95);
   Graph_Background17->GetXaxis()->SetTitleFont(132);
   Graph_Background17->GetYaxis()->SetLabelFont(132);
   Graph_Background17->GetYaxis()->SetLabelOffset(0.01);
   Graph_Background17->GetYaxis()->SetLabelSize(0.06);
   Graph_Background17->GetYaxis()->SetTitleSize(0.072);
   Graph_Background17->GetYaxis()->SetTitleOffset(0.95);
   Graph_Background17->GetYaxis()->SetTitleFont(132);
   Graph_Background17->GetZaxis()->SetLabelFont(132);
   Graph_Background17->GetZaxis()->SetLabelSize(0.06);
   Graph_Background17->GetZaxis()->SetTitleSize(0.072);
   Graph_Background17->GetZaxis()->SetTitleOffset(1.2);
   Graph_Background17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Background17);
   
   graph->SetFillStyle(1001);
   graph->SetFillColor(30);
   graph->Draw("f");
   
   Double_t sig1_fx8[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.0938, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t sig1_fy8[130] = {
   0, 0.6765682, 0.6765682, 0.938378, 1.315819, 1.866924, 2.682697, 3.90824, 5.779108, 8.685168, 13.28534, 20.71865, 33.00251, 53.80413, 89.97542, 154.6871, 273.9694, 368.8667, 500.5222, 684.3649, 942.4574, 1108.671, 1306.037, 1540.374, 1818.428, 2147.904, 2537.434, 2996.431, 3534.757, 4162.135, 4887.2, 5716.114, 6650.665, 7685.9, 8807.489, 11191.6, 12361.79, 12915.41, 13436.88, 13917.75, 14349.84, 14725.55, 15038.16, 15282.12, 15453.3, 15549.09, 15568.6, 15512.55, 15383.32, 15184.68, 14921.71, 14600.44, 14227.66, 13810.63, 13356.78, 12368.02, 11316.87, 9206.985, 8212.408, 7284.544, 6433.165, 5662.093, 4970.875, 4356.189, 3812.953, 3335.152, 2916.415, 2550.416, 2231.115, 1952.904, 1710.676, 1499.845, 1156.573, 896.0871, 697.8234, 546.3158, 340.2688, 216.4322, 140.44, 92.84694, 62.45519, 42.69026, 29.61557, 20.82847, 14.83539, 10.69167, 7.789964, 5.733798, 4.260602, 3.194139, 2.414616, 1.839643, 1.411915, 1.091163, 0.8488071, 0.664373, 0.5230664, 0.4141072, 0.3295788, 0.2636238, 0.2118777, 0.1710665, 0.1387186, 0.1129563, 0.09234539, 0.07578368, 0.06242002, 0.05159363, 0.042789, 0.03560211, 0.02971487, 0.02487575, 0.02088506, 0.0175836, 0.01484398, 0.01256386, 0.01066076, 0.009067962, 0.007731319, 0.006606742, 0.005658222, 0.004856264, 0.00417663, 0.003599353, 0.003107937, 0.002688715, 0.002330337, 0.002330337, 0.002330337, 0};
   graph = new TGraph(130,sig1_fx8,sig1_fy8);
   graph->SetName("sig1");
   graph->SetTitle("Projection of Dst+ invariant mass model");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig18 = new TH1F("Graph_sig18","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_sig18->SetMinimum(0);
   Graph_sig18->SetMaximum(17125.46);
   Graph_sig18->SetDirectory(0);
   Graph_sig18->SetStats(0);
   Graph_sig18->SetLineWidth(2);
   Graph_sig18->SetMarkerStyle(20);
   Graph_sig18->GetXaxis()->SetNdivisions(505);
   Graph_sig18->GetXaxis()->SetLabelFont(132);
   Graph_sig18->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig18->GetXaxis()->SetLabelSize(0.06);
   Graph_sig18->GetXaxis()->SetTitleSize(0.072);
   Graph_sig18->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig18->GetXaxis()->SetTitleFont(132);
   Graph_sig18->GetYaxis()->SetLabelFont(132);
   Graph_sig18->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig18->GetYaxis()->SetLabelSize(0.06);
   Graph_sig18->GetYaxis()->SetTitleSize(0.072);
   Graph_sig18->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig18->GetYaxis()->SetTitleFont(132);
   Graph_sig18->GetZaxis()->SetLabelFont(132);
   Graph_sig18->GetZaxis()->SetLabelSize(0.06);
   Graph_sig18->GetZaxis()->SetTitleSize(0.072);
   Graph_sig18->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig18);
   
   graph->SetLineStyle(2);
   graph->Draw("l");
   
   Double_t data1_fx3003[80] = {
   140.125, 140.375, 140.625, 140.875, 141.125, 141.375, 141.625, 141.875, 142.125, 142.375, 142.625, 142.875, 143.125, 143.375, 143.625, 143.875, 144.125, 144.375, 144.625, 144.875, 145.125, 145.375, 145.625, 145.875, 146.125, 146.375, 146.625, 146.875, 147.125, 147.375, 147.625, 147.875, 148.125, 148.375, 148.625, 148.875, 149.125, 149.375, 149.625, 149.875, 150.125, 150.375, 150.625, 150.875, 151.125, 151.375, 151.625, 151.875, 152.125, 152.375, 152.625, 152.875, 153.125, 153.375, 153.625, 153.875, 154.125, 154.375, 154.625, 154.875, 155.125, 155.375, 155.625, 155.875, 156.125, 156.375, 156.625, 156.875, 157.125, 157.375, 157.625, 157.875, 158.125, 158.375, 158.625, 158.875, 159.125, 159.375, 159.625, 159.875};
   Double_t data1_fy3003[80] = {
   249, 310, 323, 340, 373, 391, 412, 467, 452, 515, 563, 625, 663, 725, 962, 1284, 1929, 3082, 5555, 9516, 13903, 16236, 14015, 9973, 6269, 4003, 2582, 1714, 1421, 1137, 1016, 882, 847, 783, 816, 806, 770, 808, 818, 770, 741, 760, 803, 782, 766, 815, 817, 801, 847, 826, 836, 812, 825, 830, 812, 897, 788, 848, 870, 875, 847, 899, 863, 920, 892, 896, 867, 871, 959, 953, 999, 935, 906, 996, 949, 944, 1022, 992, 974, 975};
   Double_t data1_felx3003[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fely3003[80] = {
   15.28765, 17.11391, 17.47915, 17.94587, 18.81968, 19.28004, 19.80394, 21.11597, 20.76617, 22.19912, 23.23289, 24.505, 25.25364, 26.43047, 30.52015, 35.33643, 43.42323, 55.01802, 74.03355, 97.05127, 117.412, 126.9215, 117.886, 99.36616, 78.6786, 62.77124, 50.31584, 40.9035, 37.19947, 33.22314, 31.37868, 29.20269, 28.60756, 27.4866, 28.07009, 27.89454, 27.25338, 27.92974, 28.10507, 27.25338, 26.72591, 27.07263, 27.84167, 27.46873, 27.18122, 28.05258, 28.08758, 27.80636, 28.60756, 28.24456, 28.41799, 28, 28.22716, 28.31406, 28, 29.45413, 27.57579, 28.62473, 29, 29.08462, 28.60756, 29.4875, 28.88112, 29.83562, 29.37055, 29.43743, 28.94911, 29.01694, 30.47176, 30.37475, 31.11092, 30.08186, 29.60399, 31.06343, 30.3099, 30.22865, 31.47264, 31, 30.71298, 30.72899};
   Double_t data1_fehx3003[80] = {
   0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125};
   Double_t data1_fehy3003[80] = {
   16.28765, 18.11391, 18.47915, 18.94587, 19.81968, 20.28004, 20.80394, 22.11597, 21.76617, 23.19912, 24.23289, 25.505, 26.25364, 27.43047, 31.52015, 36.33643, 44.42323, 56.01802, 75.03355, 98.05127, 118.412, 127.9215, 118.886, 100.3662, 79.6786, 63.77124, 51.31584, 41.9035, 38.19947, 34.22314, 32.37868, 30.20269, 29.60756, 28.4866, 29.07009, 28.89454, 28.25338, 28.92974, 29.10507, 28.25338, 27.72591, 28.07263, 28.84167, 28.46873, 28.18122, 29.05258, 29.08758, 28.80636, 29.60756, 29.24456, 29.41799, 29, 29.22716, 29.31406, 29, 30.45413, 28.57579, 29.62473, 30, 30.08462, 29.60756, 30.4875, 29.88112, 30.83562, 30.37055, 30.43743, 29.94911, 30.01694, 31.47176, 31.37475, 32.11092, 31.08186, 30.60399, 32.06343, 31.3099, 31.22865, 32.47264, 32, 31.71298, 31.72899};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data1_fx3003,data1_fy3003,data1_felx3003,data1_fehx3003,data1_fely3003,data1_fehy3003);
   grae->SetName("data1");
   grae->SetTitle("Histogram of data_plot__m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data13003 = new TH1F("Graph_data13003","Histogram of data_plot__m",100,138,162);
   Graph_data13003->SetMinimum(210.3411);
   Graph_data13003->SetMaximum(17976.94);
   Graph_data13003->SetDirectory(0);
   Graph_data13003->SetStats(0);
   Graph_data13003->SetLineWidth(2);
   Graph_data13003->SetMarkerStyle(20);
   Graph_data13003->GetXaxis()->SetNdivisions(505);
   Graph_data13003->GetXaxis()->SetLabelFont(132);
   Graph_data13003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data13003->GetXaxis()->SetLabelSize(0.06);
   Graph_data13003->GetXaxis()->SetTitleSize(0.072);
   Graph_data13003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data13003->GetXaxis()->SetTitleFont(132);
   Graph_data13003->GetYaxis()->SetLabelFont(132);
   Graph_data13003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data13003->GetYaxis()->SetLabelSize(0.06);
   Graph_data13003->GetYaxis()->SetTitleSize(0.072);
   Graph_data13003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data13003->GetYaxis()->SetTitleFont(132);
   Graph_data13003->GetZaxis()->SetLabelFont(132);
   Graph_data13003->GetZaxis()->SetLabelSize(0.06);
   Graph_data13003->GetZaxis()->SetTitleSize(0.072);
   Graph_data13003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data13003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data13003);
   
   grae->Draw("p");
   
   Double_t model1_fx9[130] = {
   139.7498, 139.75, 140, 140.25, 140.5, 140.75, 141, 141.25, 141.5, 141.75, 142, 142.25, 142.5, 142.75, 143, 143.25, 143.5, 143.625, 143.75, 143.875, 144, 144.0625, 144.125, 144.1875, 144.25, 144.3125, 144.375, 144.4375, 144.5, 144.5625, 144.625, 144.6875, 144.75, 144.8125, 144.875, 145, 145.0625, 145.0938, 145.125, 145.1562, 145.1875, 145.2188, 145.25, 145.2812, 145.3125, 145.3438, 145.375, 145.4062, 145.4375, 145.4688, 145.5, 145.5312, 145.5625, 145.5938, 145.625, 145.6875, 145.75, 145.875, 145.9375, 146, 146.0625, 146.125, 146.1875, 146.25, 146.3125, 146.375, 146.4375, 146.5, 146.5625, 146.625, 146.6875, 146.75, 146.875, 147, 147.125, 147.25, 147.5, 147.75, 148, 148.25, 148.5, 148.75, 149, 149.25, 149.5, 149.75, 150, 150.25, 150.5, 150.75, 151, 151.25, 151.5, 151.75, 152, 152.25, 152.5, 152.75, 153, 153.25, 153.5, 153.75, 154, 154.25, 154.5, 154.75, 155, 155.25, 155.5, 155.75, 156, 156.25, 156.5, 156.75, 157, 157.25, 157.5, 157.75, 158, 158.25, 158.5, 158.75, 159, 159.25, 159.5, 159.75, 160, 160, 160.25, 160.2502};
   Double_t model1_fy9[130] = {
   0, 159.6444, 159.6444, 230.9229, 290.119, 339.5885, 381.2874, 416.8746, 447.8141, 475.4928, 501.379, 527.2685, 555.7117, 590.8085, 639.7619, 716.0276, 845.8673, 945.7296, 1082.168, 1270.631, 1533.195, 1701.594, 1901.114, 2137.575, 2417.725, 2749.269, 3140.842, 3601.858, 4142.179, 4771.531, 5498.549, 6329.397, 7265.862, 8302.993, 9426.463, 11814.29, 12986.31, 13540.84, 14063.22, 14545, 14977.99, 15354.6, 15668.1, 15912.96, 16085.02, 16181.71, 16202.1, 16146.94, 16018.58, 15820.82, 15558.72, 15238.33, 14866.42, 14450.25, 13997.27, 13010.24, 11960.8, 9854.328, 8861.445, 7935.27, 7085.573, 6316.177, 5626.629, 5013.608, 4472.032, 3995.885, 3578.799, 3214.446, 2896.787, 2620.214, 2379.62, 2170.42, 1830.4, 1573.153, 1378.118, 1229.829, 1030.194, 912.7393, 843.1059, 801.8523, 777.7845, 764.3306, 757.5566, 755.0615, 755.3536, 757.4892, 760.8621, 765.0766, 769.8709, 775.0692, 780.5522, 786.2379, 792.0692, 798.0061, 804.0203, 810.0913, 816.2046, 822.3495, 828.5181, 834.7046, 840.9048, 847.1153, 853.3338, 859.5585, 865.7878, 872.0208, 878.2566, 884.4945, 890.7341, 896.9749, 903.2166, 909.459, 915.702, 921.9452, 928.1887, 934.4323, 940.676, 946.9196, 953.1631, 959.4066, 965.6498, 971.8929, 978.1358, 984.3784, 990.6209, 996.863, 1003.105, 1003.105, 1003.105, 0};
   graph = new TGraph(130,model1_fx9,model1_fy9);
   graph->SetName("model1");
   graph->SetTitle("Projection of Dst+ invariant mass model");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model19 = new TH1F("Graph_model19","Projection of Dst+ invariant mass model",130,137.6997,162.3003);
   Graph_model19->SetMinimum(0);
   Graph_model19->SetMaximum(17822.31);
   Graph_model19->SetDirectory(0);
   Graph_model19->SetStats(0);
   Graph_model19->SetLineWidth(2);
   Graph_model19->SetMarkerStyle(20);
   Graph_model19->GetXaxis()->SetNdivisions(505);
   Graph_model19->GetXaxis()->SetLabelFont(132);
   Graph_model19->GetXaxis()->SetLabelOffset(0.01);
   Graph_model19->GetXaxis()->SetLabelSize(0.06);
   Graph_model19->GetXaxis()->SetTitleSize(0.072);
   Graph_model19->GetXaxis()->SetTitleOffset(0.95);
   Graph_model19->GetXaxis()->SetTitleFont(132);
   Graph_model19->GetYaxis()->SetLabelFont(132);
   Graph_model19->GetYaxis()->SetLabelOffset(0.01);
   Graph_model19->GetYaxis()->SetLabelSize(0.06);
   Graph_model19->GetYaxis()->SetTitleSize(0.072);
   Graph_model19->GetYaxis()->SetTitleOffset(0.95);
   Graph_model19->GetYaxis()->SetTitleFont(132);
   Graph_model19->GetZaxis()->SetLabelFont(132);
   Graph_model19->GetZaxis()->SetLabelSize(0.06);
   Graph_model19->GetZaxis()->SetTitleSize(0.072);
   Graph_model19->GetZaxis()->SetTitleOffset(1.2);
   Graph_model19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model19);
   
   graph->Draw("l");
   
   TH1D *frame_5622a20a93d0__6 = new TH1D("frame_5622a20a93d0__6"," ",80,140,160);
   frame_5622a20a93d0__6->SetBinContent(1,17182.12);
   frame_5622a20a93d0__6->SetMaximum(17182.12);
   frame_5622a20a93d0__6->SetEntries(1);
   frame_5622a20a93d0__6->SetDirectory(0);
   frame_5622a20a93d0__6->SetStats(0);
   frame_5622a20a93d0__6->SetLineWidth(2);
   frame_5622a20a93d0__6->SetMarkerStyle(20);
   frame_5622a20a93d0__6->GetXaxis()->SetTitle("#Deltam [#mevcc]");
   frame_5622a20a93d0__6->GetXaxis()->SetNdivisions(505);
   frame_5622a20a93d0__6->GetXaxis()->SetLabelFont(132);
   frame_5622a20a93d0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_5622a20a93d0__6->GetXaxis()->SetLabelSize(0.06);
   frame_5622a20a93d0__6->GetXaxis()->SetTitleSize(0.072);
   frame_5622a20a93d0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_5622a20a93d0__6->GetXaxis()->SetTitleFont(132);
   frame_5622a20a93d0__6->GetYaxis()->SetTitle("Candidates / ( 0.25 #mevcc )");
   frame_5622a20a93d0__6->GetYaxis()->SetNdivisions(4000510);
   frame_5622a20a93d0__6->GetYaxis()->SetLabelFont(132);
   frame_5622a20a93d0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_5622a20a93d0__6->GetYaxis()->SetLabelSize(0.06);
   frame_5622a20a93d0__6->GetYaxis()->SetTitleSize(0.072);
   frame_5622a20a93d0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_5622a20a93d0__6->GetYaxis()->SetTitleFont(132);
   frame_5622a20a93d0__6->GetZaxis()->SetLabelFont(132);
   frame_5622a20a93d0__6->GetZaxis()->SetLabelSize(0.06);
   frame_5622a20a93d0__6->GetZaxis()->SetTitleSize(0.072);
   frame_5622a20a93d0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_5622a20a93d0__6->GetZaxis()->SetTitleFont(132);
   frame_5622a20a93d0__6->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.475,0.705,0.91,0.91,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   pt_LaTex = pt->AddText("$#Dstarp#to#Dz(#to#Km#Kp)#pip$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.475, 0.30,0.90,0.695,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("binned_data","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry = leg->AddEntry("total_fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   
   entry=leg->AddEntry("pdf_tot_NormoBDTF_MasscODstar_IDcB_SliceoBDstar_IDcB_CompoBpdf_bkgcB","Comb. bkg.","f");

   ci = TColor::GetColor("#acd1af");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#acd1af");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Paper_Dst_KK_updated.pdf");
   c1->Print("Paper_Dst_KK_updated.tex");
}


==> figs/Fig5a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void eta_dist()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 15:59:09 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(1.654321,-0.08727272,4.123457,0.4581818);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *h3__1 = new TH1F("h3__1","h3",8,2,4);
   h3__1->SetBinContent(1,0.03388539);
   h3__1->SetBinContent(2,0.07557016);
   h3__1->SetBinContent(3,0.1176312);
   h3__1->SetBinContent(4,0.1442056);
   h3__1->SetBinContent(5,0.1902779);
   h3__1->SetBinContent(6,0.2095783);
   h3__1->SetBinContent(7,0.1574388);
   h3__1->SetBinContent(8,0.07141262);
   h3__1->SetBinError(1,6.503989e-05);
   h3__1->SetBinError(2,9.708313e-05);
   h3__1->SetBinError(3,0.0001210553);
   h3__1->SetBinError(4,0.0001338713);
   h3__1->SetBinError(5,0.0001538967);
   h3__1->SetBinError(6,0.0001619899);
   h3__1->SetBinError(7,0.0001405012);
   h3__1->SetBinError(8,9.500281e-05);
   h3__1->SetMinimum(0);
   h3__1->SetMaximum(0.42);
   h3__1->SetEntries(8594782);
   h3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h3__1->SetLineColor(ci);
   h3__1->SetLineWidth(2);
   h3__1->SetMarkerStyle(20);
   h3__1->GetXaxis()->SetTitle("#it{#eta} (#it{#pi}^{+})");
   h3__1->GetXaxis()->SetNdivisions(505);
   h3__1->GetXaxis()->SetLabelFont(133);
   h3__1->GetXaxis()->SetLabelOffset(0.01);
   h3__1->GetXaxis()->SetLabelSize(30);
   h3__1->GetXaxis()->SetTitleSize(36);
   h3__1->GetXaxis()->SetTitleOffset(0.95);
   h3__1->GetXaxis()->SetTitleFont(133);
   h3__1->GetYaxis()->SetTitle("Signal density");
   h3__1->GetYaxis()->SetLabelFont(133);
   h3__1->GetYaxis()->SetLabelOffset(0.01);
   h3__1->GetYaxis()->SetLabelSize(30);
   h3__1->GetYaxis()->SetTitleSize(36);
   h3__1->GetYaxis()->SetTitleOffset(1.5);
   h3__1->GetYaxis()->SetTitleFont(133);
   h3__1->GetZaxis()->SetLabelFont(133);
   h3__1->GetZaxis()->SetLabelSize(30);
   h3__1->GetZaxis()->SetTitleSize(36);
   h3__1->GetZaxis()->SetTitleOffset(1.2);
   h3__1->GetZaxis()->SetTitleFont(133);
   h3__1->Draw("hist");
   
   TH1F *h2__2 = new TH1F("h2__2","h2",8,2,4);
   h2__2->SetBinContent(1,0.04231149);
   h2__2->SetBinContent(2,0.1276567);
   h2__2->SetBinContent(3,0.1930798);
   h2__2->SetBinContent(4,0.2360436);
   h2__2->SetBinContent(5,0.2229522);
   h2__2->SetBinContent(6,0.1430101);
   h2__2->SetBinContent(7,0.03004996);
   h2__2->SetBinContent(8,0.004896178);
   h2__2->SetBinError(1,0.0001255206);
   h2__2->SetBinError(2,0.0002136504);
   h2__2->SetBinError(3,0.0002408682);
   h2__2->SetBinError(4,0.0002569397);
   h2__2->SetBinError(5,0.0002393297);
   h2__2->SetBinError(6,0.0001783061);
   h2__2->SetBinError(7,6.398616e-05);
   h2__2->SetBinError(8,2.247595e-05);
   h2__2->SetEntries(5953137);
   h2__2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h2__2->SetLineColor(ci);
   h2__2->SetLineWidth(2);
   h2__2->SetMarkerStyle(20);
   h2__2->GetXaxis()->SetNdivisions(505);
   h2__2->GetXaxis()->SetLabelFont(133);
   h2__2->GetXaxis()->SetLabelOffset(0.01);
   h2__2->GetXaxis()->SetLabelSize(30);
   h2__2->GetXaxis()->SetTitleSize(36);
   h2__2->GetXaxis()->SetTitleOffset(0.95);
   h2__2->GetXaxis()->SetTitleFont(133);
   h2__2->GetYaxis()->SetLabelFont(133);
   h2__2->GetYaxis()->SetLabelOffset(0.01);
   h2__2->GetYaxis()->SetLabelSize(30);
   h2__2->GetYaxis()->SetTitleSize(36);
   h2__2->GetYaxis()->SetTitleOffset(0.95);
   h2__2->GetYaxis()->SetTitleFont(133);
   h2__2->GetZaxis()->SetLabelFont(133);
   h2__2->GetZaxis()->SetLabelSize(30);
   h2__2->GetZaxis()->SetTitleSize(36);
   h2__2->GetZaxis()->SetTitleOffset(1.2);
   h2__2->GetZaxis()->SetTitleFont(133);
   h2__2->Draw("hist same");
   
   TH1F *h1__3 = new TH1F("h1__3","h1",8,2,4);
   h1__3->SetBinContent(1,0.04449089);
   h1__3->SetBinContent(2,0.1254106);
   h1__3->SetBinContent(3,0.1958794);
   h1__3->SetBinContent(4,0.2329053);
   h1__3->SetBinContent(5,0.2266348);
   h1__3->SetBinContent(6,0.1397432);
   h1__3->SetBinContent(7,0.02985966);
   h1__3->SetBinContent(8,0.005076142);
   h1__3->SetBinError(1,0.003644836);
   h1__3->SetBinError(2,0.006119409);
   h1__3->SetBinError(3,0.007647804);
   h1__3->SetBinError(4,0.008339349);
   h1__3->SetBinError(5,0.008226323);
   h1__3->SetBinError(6,0.006459632);
   h1__3->SetBinError(7,0.002985966);
   h1__3->SetBinError(8,0.001231145);
   h1__3->SetEntries(3349);
   h1__3->SetStats(0);
   h1__3->SetLineWidth(2);
   h1__3->SetMarkerStyle(20);
   h1__3->GetXaxis()->SetNdivisions(505);
   h1__3->GetXaxis()->SetLabelFont(133);
   h1__3->GetXaxis()->SetLabelOffset(0.01);
   h1__3->GetXaxis()->SetLabelSize(30);
   h1__3->GetXaxis()->SetTitleSize(36);
   h1__3->GetXaxis()->SetTitleOffset(0.95);
   h1__3->GetXaxis()->SetTitleFont(133);
   h1__3->GetYaxis()->SetLabelFont(133);
   h1__3->GetYaxis()->SetLabelOffset(0.01);
   h1__3->GetYaxis()->SetLabelSize(30);
   h1__3->GetYaxis()->SetTitleSize(36);
   h1__3->GetYaxis()->SetTitleOffset(0.95);
   h1__3->GetYaxis()->SetTitleFont(133);
   h1__3->GetZaxis()->SetLabelFont(133);
   h1__3->GetZaxis()->SetLabelSize(30);
   h1__3->GetZaxis()->SetTitleSize(36);
   h1__3->GetZaxis()->SetTitleOffset(1.2);
   h1__3->GetZaxis()->SetTitleFont(133);
   h1__3->Draw("same");
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(30);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h1","#it{D}_{#it{s}}^{+} #rightarrow #it{#phi} #it{#pi}^{+}","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("h3","#it{K}_{S}^{0} #rightarrow #it{#pi}^{+} #it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("h2","#it{K}_{S}^{0} #rightarrow #it{#pi}^{+} #it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   TLatex *   tex = new TLatex(0.7,0.61,"weigthed");
   tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(30);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.83,"LHCb");
   tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.77,"2023");
   tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig5b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void pt_dist()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May  6 15:59:27 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-553.0864,-0.05194805,3397.531,0.2727273);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[12] = {0, 450, 600, 800, 1000, 1250, 1500, 1750, 2000, 2400, 2800, 3200}; 
   
   TH1F *h3__4 = new TH1F("h3__4","h3",11, xAxis1);
   h3__4->SetBinContent(1,0.02499102);
   h3__4->SetBinContent(2,0.04544064);
   h3__4->SetBinContent(3,0.07159074);
   h3__4->SetBinContent(4,0.07855641);
   h3__4->SetBinContent(5,0.2108371);
   h3__4->SetBinContent(6,0.176372);
   h3__4->SetBinContent(7,0.1418257);
   h3__4->SetBinContent(8,0.09799638);
   h3__4->SetBinContent(9,0.08238002);
   h3__4->SetBinContent(10,0.04402748);
   h3__4->SetBinContent(11,0.02598244);
   h3__4->SetBinContent(12,0.04620422);
   h3__4->SetBinError(1,5.619338e-05);
   h3__4->SetBinError(2,7.598826e-05);
   h3__4->SetBinError(3,9.714307e-05);
   h3__4->SetBinError(4,0.0001015381);
   h3__4->SetBinError(5,0.000167675);
   h3__4->SetBinError(6,0.0001519341);
   h3__4->SetBinError(7,0.0001363549);
   h3__4->SetBinError(8,0.0001141791);
   h3__4->SetBinError(9,0.0001057114);
   h3__4->SetBinError(10,7.78292e-05);
   h3__4->SetBinError(11,5.981039e-05);
   h3__4->SetBinError(12,7.841607e-05);
   h3__4->SetMinimum(0);
   h3__4->SetMaximum(0.25);
   h3__4->SetEntries(8594782);
   h3__4->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h3__4->SetLineColor(ci);
   h3__4->SetLineWidth(2);
   h3__4->SetMarkerStyle(20);
   h3__4->GetXaxis()->SetTitle("#it{p}_{T} (#it{#pi}^{+}) [MeV/#it{c}]");
   h3__4->GetXaxis()->SetNdivisions(505);
   h3__4->GetXaxis()->SetLabelFont(133);
   h3__4->GetXaxis()->SetLabelOffset(0.01);
   h3__4->GetXaxis()->SetLabelSize(30);
   h3__4->GetXaxis()->SetTitleSize(36);
   h3__4->GetXaxis()->SetTitleOffset(0.95);
   h3__4->GetXaxis()->SetTitleFont(133);
   h3__4->GetYaxis()->SetTitle("Signal density");
   h3__4->GetYaxis()->SetLabelFont(133);
   h3__4->GetYaxis()->SetLabelOffset(0.01);
   h3__4->GetYaxis()->SetLabelSize(30);
   h3__4->GetYaxis()->SetTitleSize(36);
   h3__4->GetYaxis()->SetTitleOffset(1.3);
   h3__4->GetYaxis()->SetTitleFont(133);
   h3__4->GetZaxis()->SetLabelFont(133);
   h3__4->GetZaxis()->SetLabelSize(30);
   h3__4->GetZaxis()->SetTitleSize(36);
   h3__4->GetZaxis()->SetTitleOffset(1.2);
   h3__4->GetZaxis()->SetTitleFont(133);
   h3__4->Draw("hist");
   Double_t xAxis2[12] = {0, 450, 600, 800, 1000, 1250, 1500, 1750, 2000, 2400, 2800, 3200}; 
   
   TH1F *h2__5 = new TH1F("h2__5","h2",11, xAxis2);
   h2__5->SetBinContent(1,0.00666913);
   h2__5->SetBinContent(2,0.02568327);
   h2__5->SetBinContent(3,0.07476585);
   h2__5->SetBinContent(4,0.1154841);
   h2__5->SetBinContent(5,0.1713768);
   h2__5->SetBinContent(6,0.1840881);
   h2__5->SetBinContent(7,0.1716333);
   h2__5->SetBinContent(8,0.1260413);
   h2__5->SetBinContent(9,0.1106038);
   h2__5->SetBinContent(10,0.01365423);
   h2__5->SetBinError(1,2.439609e-05);
   h2__5->SetBinError(2,6.022746e-05);
   h2__5->SetBinError(3,0.0001365486);
   h2__5->SetBinError(4,0.0001985863);
   h2__5->SetBinError(5,0.0001780543);
   h2__5->SetBinError(6,0.0002101835);
   h2__5->SetBinError(7,0.0002276856);
   h2__5->SetBinError(8,0.0002064364);
   h2__5->SetBinError(9,0.0002115169);
   h2__5->SetBinError(10,4.033035e-05);
   h2__5->SetEntries(5953137);
   h2__5->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h2__5->SetLineColor(ci);
   h2__5->SetLineWidth(2);
   h2__5->SetMarkerStyle(20);
   h2__5->GetXaxis()->SetNdivisions(505);
   h2__5->GetXaxis()->SetLabelFont(133);
   h2__5->GetXaxis()->SetLabelOffset(0.01);
   h2__5->GetXaxis()->SetLabelSize(30);
   h2__5->GetXaxis()->SetTitleSize(36);
   h2__5->GetXaxis()->SetTitleOffset(0.95);
   h2__5->GetXaxis()->SetTitleFont(133);
   h2__5->GetYaxis()->SetLabelFont(133);
   h2__5->GetYaxis()->SetLabelOffset(0.01);
   h2__5->GetYaxis()->SetLabelSize(30);
   h2__5->GetYaxis()->SetTitleSize(36);
   h2__5->GetYaxis()->SetTitleOffset(0.95);
   h2__5->GetYaxis()->SetTitleFont(133);
   h2__5->GetZaxis()->SetLabelFont(133);
   h2__5->GetZaxis()->SetLabelSize(30);
   h2__5->GetZaxis()->SetTitleSize(36);
   h2__5->GetZaxis()->SetTitleOffset(1.2);
   h2__5->GetZaxis()->SetTitleFont(133);
   h2__5->Draw("hist same");
   Double_t xAxis3[12] = {0, 450, 600, 800, 1000, 1250, 1500, 1750, 2000, 2400, 2800, 3200}; 
   
   TH1F *h1__6 = new TH1F("h1__6","h1",11, xAxis3);
   h1__6->SetBinContent(1,0.006867722);
   h1__6->SetBinContent(2,0.0259779);
   h1__6->SetBinContent(3,0.07435055);
   h1__6->SetBinContent(4,0.1152583);
   h1__6->SetBinContent(5,0.1710958);
   h1__6->SetBinContent(6,0.1836369);
   h1__6->SetBinContent(7,0.171693);
   h1__6->SetBinContent(8,0.1263064);
   h1__6->SetBinContent(9,0.1110779);
   h1__6->SetBinContent(10,0.01373544);
   h1__6->SetBinError(1,0.001432019);
   h1__6->SetBinError(2,0.002785124);
   h1__6->SetBinError(3,0.004711775);
   h1__6->SetBinError(4,0.005866492);
   h1__6->SetBinError(5,0.007147632);
   h1__6->SetBinError(6,0.007404955);
   h1__6->SetBinError(7,0.007160095);
   h1__6->SetBinError(8,0.006141225);
   h1__6->SetBinError(9,0.005759123);
   h1__6->SetBinError(10,0.002025181);
   h1__6->SetEntries(3349);
   h1__6->SetStats(0);
   h1__6->SetLineWidth(2);
   h1__6->SetMarkerStyle(20);
   h1__6->GetXaxis()->SetNdivisions(505);
   h1__6->GetXaxis()->SetLabelFont(133);
   h1__6->GetXaxis()->SetLabelOffset(0.01);
   h1__6->GetXaxis()->SetLabelSize(30);
   h1__6->GetXaxis()->SetTitleSize(36);
   h1__6->GetXaxis()->SetTitleOffset(0.95);
   h1__6->GetXaxis()->SetTitleFont(133);
   h1__6->GetYaxis()->SetLabelFont(133);
   h1__6->GetYaxis()->SetLabelOffset(0.01);
   h1__6->GetYaxis()->SetLabelSize(30);
   h1__6->GetYaxis()->SetTitleSize(36);
   h1__6->GetYaxis()->SetTitleOffset(0.95);
   h1__6->GetYaxis()->SetTitleFont(133);
   h1__6->GetZaxis()->SetLabelFont(133);
   h1__6->GetZaxis()->SetLabelSize(30);
   h1__6->GetZaxis()->SetTitleSize(36);
   h1__6->GetZaxis()->SetTitleOffset(1.2);
   h1__6->GetZaxis()->SetTitleFont(133);
   h1__6->Draw("same");
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(30);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h1","#it{D}_{#it{s}}^{+} #rightarrow #it{#phi} #it{#pi}^{+}","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("h3","#it{K}_{S}^{0} #rightarrow #it{#pi}^{+} #it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("h2","#it{K}_{S}^{0} #rightarrow #it{#pi}^{+} #it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   TLatex *   tex = new TLatex(0.7,0.61,"weigthed");
   tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(30);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.83,"LHCb");
   tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.77,"2023");
   tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig6a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Km_PT_before()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Oct  1 18:52:38 2024) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-191.358,-0.06367276,4746.914,0.334282);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *histo_Dst_Km_0_0_pt__41 = new TH1D("histo_Dst_Km_0_0_pt__41"," ",10,500,4500);
   histo_Dst_Km_0_0_pt__41->SetBinContent(1,0.01783623);
   histo_Dst_Km_0_0_pt__41->SetBinContent(2,0.1180433);
   histo_Dst_Km_0_0_pt__41->SetBinContent(3,0.1691934);
   histo_Dst_Km_0_0_pt__41->SetBinContent(4,0.1816627);
   histo_Dst_Km_0_0_pt__41->SetBinContent(5,0.1748566);
   histo_Dst_Km_0_0_pt__41->SetBinContent(6,0.1502909);
   histo_Dst_Km_0_0_pt__41->SetBinContent(7,0.1115521);
   histo_Dst_Km_0_0_pt__41->SetBinContent(8,0.06051798);
   histo_Dst_Km_0_0_pt__41->SetBinContent(9,0.01567894);
   histo_Dst_Km_0_0_pt__41->SetBinContent(10,0.0003679652);
   histo_Dst_Km_0_0_pt__41->SetBinError(1,0.0007845968);
   histo_Dst_Km_0_0_pt__41->SetBinError(2,0.002017414);
   histo_Dst_Km_0_0_pt__41->SetBinError(3,0.002398009);
   histo_Dst_Km_0_0_pt__41->SetBinError(4,0.002485626);
   histo_Dst_Km_0_0_pt__41->SetBinError(5,0.002425246);
   histo_Dst_Km_0_0_pt__41->SetBinError(6,0.002238949);
   histo_Dst_Km_0_0_pt__41->SetBinError(7,0.001920334);
   histo_Dst_Km_0_0_pt__41->SetBinError(8,0.001413798);
   histo_Dst_Km_0_0_pt__41->SetBinError(9,0.0007164505);
   histo_Dst_Km_0_0_pt__41->SetBinError(10,0.0001062224);
   histo_Dst_Km_0_0_pt__41->SetMinimum(0);
   histo_Dst_Km_0_0_pt__41->SetMaximum(0.3104047);
   histo_Dst_Km_0_0_pt__41->SetEntries(45993);
   histo_Dst_Km_0_0_pt__41->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_pt__41->SetFillColor(ci);
   histo_Dst_Km_0_0_pt__41->SetFillStyle(3354);
   histo_Dst_Km_0_0_pt__41->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_pt__41->SetLineColor(ci);
   histo_Dst_Km_0_0_pt__41->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_pt__41->SetMarkerColor(ci);
   histo_Dst_Km_0_0_pt__41->SetMarkerStyle(20);
   histo_Dst_Km_0_0_pt__41->GetXaxis()->SetTitle("#pt(#Km)~[MeV/#it{c}]");
   histo_Dst_Km_0_0_pt__41->GetXaxis()->SetNdivisions(505);
   histo_Dst_Km_0_0_pt__41->GetXaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_pt__41->GetXaxis()->SetLabelOffset(0.01);
   histo_Dst_Km_0_0_pt__41->GetXaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_pt__41->GetXaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_pt__41->GetXaxis()->SetTitleOffset(0.95);
   histo_Dst_Km_0_0_pt__41->GetXaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_pt__41->GetYaxis()->SetTitle("Signal density");
   histo_Dst_Km_0_0_pt__41->GetYaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_pt__41->GetYaxis()->SetLabelOffset(0.01);
   histo_Dst_Km_0_0_pt__41->GetYaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_pt__41->GetYaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_pt__41->GetYaxis()->SetTitleOffset(0.95);
   histo_Dst_Km_0_0_pt__41->GetYaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_pt__41->GetZaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_pt__41->GetZaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_pt__41->GetZaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_pt__41->GetZaxis()->SetTitleOffset(1.2);
   histo_Dst_Km_0_0_pt__41->GetZaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_pt__41->Draw("hist f");
   
   TH1D *histo_Dst_Km_0_0_pt__42 = new TH1D("histo_Dst_Km_0_0_pt__42"," ",10,500,4500);
   histo_Dst_Km_0_0_pt__42->SetBinContent(1,0.01783623);
   histo_Dst_Km_0_0_pt__42->SetBinContent(2,0.1180433);
   histo_Dst_Km_0_0_pt__42->SetBinContent(3,0.1691934);
   histo_Dst_Km_0_0_pt__42->SetBinContent(4,0.1816627);
   histo_Dst_Km_0_0_pt__42->SetBinContent(5,0.1748566);
   histo_Dst_Km_0_0_pt__42->SetBinContent(6,0.1502909);
   histo_Dst_Km_0_0_pt__42->SetBinContent(7,0.1115521);
   histo_Dst_Km_0_0_pt__42->SetBinContent(8,0.06051798);
   histo_Dst_Km_0_0_pt__42->SetBinContent(9,0.01567894);
   histo_Dst_Km_0_0_pt__42->SetBinContent(10,0.0003679652);
   histo_Dst_Km_0_0_pt__42->SetBinError(1,0.0007845968);
   histo_Dst_Km_0_0_pt__42->SetBinError(2,0.002017414);
   histo_Dst_Km_0_0_pt__42->SetBinError(3,0.002398009);
   histo_Dst_Km_0_0_pt__42->SetBinError(4,0.002485626);
   histo_Dst_Km_0_0_pt__42->SetBinError(5,0.002425246);
   histo_Dst_Km_0_0_pt__42->SetBinError(6,0.002238949);
   histo_Dst_Km_0_0_pt__42->SetBinError(7,0.001920334);
   histo_Dst_Km_0_0_pt__42->SetBinError(8,0.001413798);
   histo_Dst_Km_0_0_pt__42->SetBinError(9,0.0007164505);
   histo_Dst_Km_0_0_pt__42->SetBinError(10,0.0001062224);
   histo_Dst_Km_0_0_pt__42->SetMinimum(0);
   histo_Dst_Km_0_0_pt__42->SetMaximum(0.3104047);
   histo_Dst_Km_0_0_pt__42->SetEntries(45993);
   histo_Dst_Km_0_0_pt__42->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_pt__42->SetFillColor(ci);
   histo_Dst_Km_0_0_pt__42->SetFillStyle(3354);
   histo_Dst_Km_0_0_pt__42->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_pt__42->SetLineColor(ci);
   histo_Dst_Km_0_0_pt__42->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_pt__42->SetMarkerColor(ci);
   histo_Dst_Km_0_0_pt__42->SetMarkerStyle(20);
   histo_Dst_Km_0_0_pt__42->GetXaxis()->SetTitle("#it{p_{T}}(#it{K}^{#minus}) [MeV/#it{c}]");
   histo_Dst_Km_0_0_pt__42->GetXaxis()->SetNdivisions(505);
   histo_Dst_Km_0_0_pt__42->GetXaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_pt__42->GetXaxis()->SetLabelOffset(0.01);
   histo_Dst_Km_0_0_pt__42->GetXaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_pt__42->GetXaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_pt__42->GetXaxis()->SetTitleOffset(0.95);
   histo_Dst_Km_0_0_pt__42->GetXaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_pt__42->GetYaxis()->SetTitle("Signal density");
   histo_Dst_Km_0_0_pt__42->GetYaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_pt__42->GetYaxis()->SetLabelOffset(0.01);
   histo_Dst_Km_0_0_pt__42->GetYaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_pt__42->GetYaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_pt__42->GetYaxis()->SetTitleOffset(0.95);
   histo_Dst_Km_0_0_pt__42->GetYaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_pt__42->GetZaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_pt__42->GetZaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_pt__42->GetZaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_pt__42->GetZaxis()->SetTitleOffset(1.2);
   histo_Dst_Km_0_0_pt__42->GetZaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_pt__42->Draw("pe same");
   
   TH1D *histo_D0_Km_0_0_pt__43 = new TH1D("histo_D0_Km_0_0_pt__43"," ",10,500,4500);
   histo_D0_Km_0_0_pt__43->SetBinContent(1,0.0231517);
   histo_D0_Km_0_0_pt__43->SetBinContent(2,0.1431419);
   histo_D0_Km_0_0_pt__43->SetBinContent(3,0.1951569);
   histo_D0_Km_0_0_pt__43->SetBinContent(4,0.2069365);
   histo_D0_Km_0_0_pt__43->SetBinContent(5,0.1757069);
   histo_D0_Km_0_0_pt__43->SetBinContent(6,0.1266475);
   histo_D0_Km_0_0_pt__43->SetBinContent(7,0.07985456);
   histo_D0_Km_0_0_pt__43->SetBinContent(8,0.04051145);
   histo_D0_Km_0_0_pt__43->SetBinContent(9,0.008812325);
   histo_D0_Km_0_0_pt__43->SetBinContent(10,8.029394e-05);
   histo_D0_Km_0_0_pt__43->SetBinError(1,0.000354392);
   histo_D0_Km_0_0_pt__43->SetBinError(2,0.0008749774);
   histo_D0_Km_0_0_pt__43->SetBinError(3,0.001013756);
   histo_D0_Km_0_0_pt__43->SetBinError(4,0.00103934);
   histo_D0_Km_0_0_pt__43->SetBinError(5,0.0009575409);
   histo_D0_Km_0_0_pt__43->SetBinError(6,0.0008103299);
   histo_D0_Km_0_0_pt__43->SetBinError(7,0.000645872);
   histo_D0_Km_0_0_pt__43->SetBinError(8,0.0004587479);
   histo_D0_Km_0_0_pt__43->SetBinError(9,0.0002136376);
   histo_D0_Km_0_0_pt__43->SetBinError(10,2.069218e-05);
   histo_D0_Km_0_0_pt__43->SetEntries(247787);
   histo_D0_Km_0_0_pt__43->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_pt__43->SetFillColor(ci);
   histo_D0_Km_0_0_pt__43->SetFillStyle(3345);
   histo_D0_Km_0_0_pt__43->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_pt__43->SetLineColor(ci);
   histo_D0_Km_0_0_pt__43->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_pt__43->SetMarkerColor(ci);
   histo_D0_Km_0_0_pt__43->SetMarkerStyle(25);
   histo_D0_Km_0_0_pt__43->GetXaxis()->SetNdivisions(505);
   histo_D0_Km_0_0_pt__43->GetXaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_pt__43->GetXaxis()->SetLabelOffset(0.01);
   histo_D0_Km_0_0_pt__43->GetXaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_pt__43->GetXaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_pt__43->GetXaxis()->SetTitleOffset(0.95);
   histo_D0_Km_0_0_pt__43->GetXaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_pt__43->GetYaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_pt__43->GetYaxis()->SetLabelOffset(0.01);
   histo_D0_Km_0_0_pt__43->GetYaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_pt__43->GetYaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_pt__43->GetYaxis()->SetTitleOffset(0.95);
   histo_D0_Km_0_0_pt__43->GetYaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_pt__43->GetZaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_pt__43->GetZaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_pt__43->GetZaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_pt__43->GetZaxis()->SetTitleOffset(1.2);
   histo_D0_Km_0_0_pt__43->GetZaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_pt__43->Draw("hist f same");
   
   TH1D *histo_D0_Km_0_0_pt__44 = new TH1D("histo_D0_Km_0_0_pt__44"," ",10,500,4500);
   histo_D0_Km_0_0_pt__44->SetBinContent(1,0.0231517);
   histo_D0_Km_0_0_pt__44->SetBinContent(2,0.1431419);
   histo_D0_Km_0_0_pt__44->SetBinContent(3,0.1951569);
   histo_D0_Km_0_0_pt__44->SetBinContent(4,0.2069365);
   histo_D0_Km_0_0_pt__44->SetBinContent(5,0.1757069);
   histo_D0_Km_0_0_pt__44->SetBinContent(6,0.1266475);
   histo_D0_Km_0_0_pt__44->SetBinContent(7,0.07985456);
   histo_D0_Km_0_0_pt__44->SetBinContent(8,0.04051145);
   histo_D0_Km_0_0_pt__44->SetBinContent(9,0.008812325);
   histo_D0_Km_0_0_pt__44->SetBinContent(10,8.029394e-05);
   histo_D0_Km_0_0_pt__44->SetBinError(1,0.000354392);
   histo_D0_Km_0_0_pt__44->SetBinError(2,0.0008749774);
   histo_D0_Km_0_0_pt__44->SetBinError(3,0.001013756);
   histo_D0_Km_0_0_pt__44->SetBinError(4,0.00103934);
   histo_D0_Km_0_0_pt__44->SetBinError(5,0.0009575409);
   histo_D0_Km_0_0_pt__44->SetBinError(6,0.0008103299);
   histo_D0_Km_0_0_pt__44->SetBinError(7,0.000645872);
   histo_D0_Km_0_0_pt__44->SetBinError(8,0.0004587479);
   histo_D0_Km_0_0_pt__44->SetBinError(9,0.0002136376);
   histo_D0_Km_0_0_pt__44->SetBinError(10,2.069218e-05);
   histo_D0_Km_0_0_pt__44->SetEntries(247787);
   histo_D0_Km_0_0_pt__44->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_pt__44->SetFillColor(ci);
   histo_D0_Km_0_0_pt__44->SetFillStyle(3345);
   histo_D0_Km_0_0_pt__44->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_pt__44->SetLineColor(ci);
   histo_D0_Km_0_0_pt__44->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_pt__44->SetMarkerColor(ci);
   histo_D0_Km_0_0_pt__44->SetMarkerStyle(25);
   histo_D0_Km_0_0_pt__44->GetXaxis()->SetNdivisions(505);
   histo_D0_Km_0_0_pt__44->GetXaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_pt__44->GetXaxis()->SetLabelOffset(0.01);
   histo_D0_Km_0_0_pt__44->GetXaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_pt__44->GetXaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_pt__44->GetXaxis()->SetTitleOffset(0.95);
   histo_D0_Km_0_0_pt__44->GetXaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_pt__44->GetYaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_pt__44->GetYaxis()->SetLabelOffset(0.01);
   histo_D0_Km_0_0_pt__44->GetYaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_pt__44->GetYaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_pt__44->GetYaxis()->SetTitleOffset(0.95);
   histo_D0_Km_0_0_pt__44->GetYaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_pt__44->GetZaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_pt__44->GetZaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_pt__44->GetZaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_pt__44->GetZaxis()->SetTitleOffset(1.2);
   histo_D0_Km_0_0_pt__44->GetZaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_pt__44->Draw("pe same");
   
   TPaveText *pt = new TPaveText(0.155,0.72,0.45,0.90,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(50);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
   
   TLegend *leg = new TLegend(0.5,0.69,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1);
   TLegendEntry *entry=leg->AddEntry("histo_Dst_rew_D0_0_0_eta","#Dstarp#to#Dz(#to#Km#pip)#pip","PL");
   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.05);
   entry=leg->AddEntry("histo_D0_rew_D0_0_0_eta","#Dz#to#Km#pip","PL");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetTextSize(0.05);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Km_PT_before_updated.pdf");
   c1->Print("Km_PT_before_updated.tex");
}


==> figs/Fig6b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Km_PT_after()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Oct  1 18:52:38 2024) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-191.358,-0.06367276,4746.914,0.334282);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *histo_Dst_rew_Km_0_0_pt__45 = new TH1D("histo_Dst_rew_Km_0_0_pt__45"," ",10,500,4500);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(1,0.01857493);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(2,0.1179547);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(3,0.1677234);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(4,0.1793886);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(5,0.1761441);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(6,0.1507137);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(7,0.1118371);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(8,0.06162252);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(9,0.01557966);
   histo_Dst_rew_Km_0_0_pt__45->SetBinContent(10,0.00046122);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(1,0.001058865);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(2,0.002424377);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(3,0.002812204);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(4,0.00290394);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(5,0.002863937);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(6,0.002609631);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(7,0.00220832);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(8,0.001680441);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(9,0.0007972774);
   histo_Dst_rew_Km_0_0_pt__45->SetBinError(10,0.0001513704);
   histo_Dst_rew_Km_0_0_pt__45->SetMinimum(0);
   histo_Dst_rew_Km_0_0_pt__45->SetMaximum(0.3104047);
   histo_Dst_rew_Km_0_0_pt__45->SetEntries(45993);
   histo_Dst_rew_Km_0_0_pt__45->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_pt__45->SetFillColor(ci);
   histo_Dst_rew_Km_0_0_pt__45->SetFillStyle(3354);
   histo_Dst_rew_Km_0_0_pt__45->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_pt__45->SetLineColor(ci);
   histo_Dst_rew_Km_0_0_pt__45->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_pt__45->SetMarkerColor(ci);
   histo_Dst_rew_Km_0_0_pt__45->SetMarkerStyle(20);
   histo_Dst_rew_Km_0_0_pt__45->GetXaxis()->SetTitle("#pt(#Km)~[MeV/#it{c}]");
   histo_Dst_rew_Km_0_0_pt__45->GetXaxis()->SetNdivisions(505);
   histo_Dst_rew_Km_0_0_pt__45->GetXaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_pt__45->GetXaxis()->SetLabelOffset(0.01);
   histo_Dst_rew_Km_0_0_pt__45->GetXaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_pt__45->GetXaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_pt__45->GetXaxis()->SetTitleOffset(0.95);
   histo_Dst_rew_Km_0_0_pt__45->GetXaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_pt__45->GetYaxis()->SetTitle("Signal density");
   histo_Dst_rew_Km_0_0_pt__45->GetYaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_pt__45->GetYaxis()->SetLabelOffset(0.01);
   histo_Dst_rew_Km_0_0_pt__45->GetYaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_pt__45->GetYaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_pt__45->GetYaxis()->SetTitleOffset(0.95);
   histo_Dst_rew_Km_0_0_pt__45->GetYaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_pt__45->GetZaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_pt__45->GetZaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_pt__45->GetZaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_pt__45->GetZaxis()->SetTitleOffset(1.2);
   histo_Dst_rew_Km_0_0_pt__45->GetZaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_pt__45->Draw("hist f");
   
   TH1D *histo_Dst_rew_Km_0_0_pt__46 = new TH1D("histo_Dst_rew_Km_0_0_pt__46"," ",10,500,4500);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(1,0.01857493);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(2,0.1179547);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(3,0.1677234);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(4,0.1793886);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(5,0.1761441);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(6,0.1507137);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(7,0.1118371);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(8,0.06162252);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(9,0.01557966);
   histo_Dst_rew_Km_0_0_pt__46->SetBinContent(10,0.00046122);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(1,0.001058865);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(2,0.002424377);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(3,0.002812204);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(4,0.00290394);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(5,0.002863937);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(6,0.002609631);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(7,0.00220832);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(8,0.001680441);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(9,0.0007972774);
   histo_Dst_rew_Km_0_0_pt__46->SetBinError(10,0.0001513704);
   histo_Dst_rew_Km_0_0_pt__46->SetMinimum(0);
   histo_Dst_rew_Km_0_0_pt__46->SetMaximum(0.3104047);
   histo_Dst_rew_Km_0_0_pt__46->SetEntries(45993);
   histo_Dst_rew_Km_0_0_pt__46->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_pt__46->SetFillColor(ci);
   histo_Dst_rew_Km_0_0_pt__46->SetFillStyle(3354);
   histo_Dst_rew_Km_0_0_pt__46->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_pt__46->SetLineColor(ci);
   histo_Dst_rew_Km_0_0_pt__46->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_pt__46->SetMarkerColor(ci);
   histo_Dst_rew_Km_0_0_pt__46->SetMarkerStyle(20);
   histo_Dst_rew_Km_0_0_pt__46->GetXaxis()->SetTitle("#it{p_{T}}(#it{K}^{#minus}) [MeV/#it{c}]");
   histo_Dst_rew_Km_0_0_pt__46->GetXaxis()->SetNdivisions(505);
   histo_Dst_rew_Km_0_0_pt__46->GetXaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_pt__46->GetXaxis()->SetLabelOffset(0.01);
   histo_Dst_rew_Km_0_0_pt__46->GetXaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_pt__46->GetXaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_pt__46->GetXaxis()->SetTitleOffset(0.95);
   histo_Dst_rew_Km_0_0_pt__46->GetXaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_pt__46->GetYaxis()->SetTitle("Signal density");
   histo_Dst_rew_Km_0_0_pt__46->GetYaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_pt__46->GetYaxis()->SetLabelOffset(0.01);
   histo_Dst_rew_Km_0_0_pt__46->GetYaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_pt__46->GetYaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_pt__46->GetYaxis()->SetTitleOffset(0.95);
   histo_Dst_rew_Km_0_0_pt__46->GetYaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_pt__46->GetZaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_pt__46->GetZaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_pt__46->GetZaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_pt__46->GetZaxis()->SetTitleOffset(1.2);
   histo_Dst_rew_Km_0_0_pt__46->GetZaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_pt__46->Draw("pe same");
   
   TH1D *histo_D0_rew_Km_0_0_pt__47 = new TH1D("histo_D0_rew_Km_0_0_pt__47"," ",10,500,4500);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(1,0.01940583);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(2,0.1227367);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(3,0.1648791);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(4,0.1848924);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(5,0.1765322);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(6,0.1497023);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(7,0.1080665);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(8,0.05924503);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(9,0.01441277);
   histo_D0_rew_Km_0_0_pt__47->SetBinContent(10,0.0001271886);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(1,0.0006141183);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(2,0.001480185);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(3,0.001669151);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(4,0.001763479);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(5,0.001724303);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(6,0.001608491);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(7,0.001403182);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(8,0.001073597);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(9,0.0005386748);
   histo_D0_rew_Km_0_0_pt__47->SetBinError(10,4.675712e-05);
   histo_D0_rew_Km_0_0_pt__47->SetEntries(247787);
   histo_D0_rew_Km_0_0_pt__47->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_pt__47->SetFillColor(ci);
   histo_D0_rew_Km_0_0_pt__47->SetFillStyle(3345);
   histo_D0_rew_Km_0_0_pt__47->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_pt__47->SetLineColor(ci);
   histo_D0_rew_Km_0_0_pt__47->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_pt__47->SetMarkerColor(ci);
   histo_D0_rew_Km_0_0_pt__47->SetMarkerStyle(25);
   histo_D0_rew_Km_0_0_pt__47->GetXaxis()->SetNdivisions(505);
   histo_D0_rew_Km_0_0_pt__47->GetXaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_pt__47->GetXaxis()->SetLabelOffset(0.01);
   histo_D0_rew_Km_0_0_pt__47->GetXaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_pt__47->GetXaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_pt__47->GetXaxis()->SetTitleOffset(0.95);
   histo_D0_rew_Km_0_0_pt__47->GetXaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_pt__47->GetYaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_pt__47->GetYaxis()->SetLabelOffset(0.01);
   histo_D0_rew_Km_0_0_pt__47->GetYaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_pt__47->GetYaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_pt__47->GetYaxis()->SetTitleOffset(0.95);
   histo_D0_rew_Km_0_0_pt__47->GetYaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_pt__47->GetZaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_pt__47->GetZaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_pt__47->GetZaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_pt__47->GetZaxis()->SetTitleOffset(1.2);
   histo_D0_rew_Km_0_0_pt__47->GetZaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_pt__47->Draw("hist f same");
   
   TH1D *histo_D0_rew_Km_0_0_pt__48 = new TH1D("histo_D0_rew_Km_0_0_pt__48"," ",10,500,4500);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(1,0.01940583);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(2,0.1227367);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(3,0.1648791);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(4,0.1848924);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(5,0.1765322);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(6,0.1497023);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(7,0.1080665);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(8,0.05924503);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(9,0.01441277);
   histo_D0_rew_Km_0_0_pt__48->SetBinContent(10,0.0001271886);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(1,0.0006141183);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(2,0.001480185);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(3,0.001669151);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(4,0.001763479);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(5,0.001724303);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(6,0.001608491);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(7,0.001403182);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(8,0.001073597);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(9,0.0005386748);
   histo_D0_rew_Km_0_0_pt__48->SetBinError(10,4.675712e-05);
   histo_D0_rew_Km_0_0_pt__48->SetEntries(247787);
   histo_D0_rew_Km_0_0_pt__48->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_pt__48->SetFillColor(ci);
   histo_D0_rew_Km_0_0_pt__48->SetFillStyle(3345);
   histo_D0_rew_Km_0_0_pt__48->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_pt__48->SetLineColor(ci);
   histo_D0_rew_Km_0_0_pt__48->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_pt__48->SetMarkerColor(ci);
   histo_D0_rew_Km_0_0_pt__48->SetMarkerStyle(25);
   histo_D0_rew_Km_0_0_pt__48->GetXaxis()->SetNdivisions(505);
   histo_D0_rew_Km_0_0_pt__48->GetXaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_pt__48->GetXaxis()->SetLabelOffset(0.01);
   histo_D0_rew_Km_0_0_pt__48->GetXaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_pt__48->GetXaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_pt__48->GetXaxis()->SetTitleOffset(0.95);
   histo_D0_rew_Km_0_0_pt__48->GetXaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_pt__48->GetYaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_pt__48->GetYaxis()->SetLabelOffset(0.01);
   histo_D0_rew_Km_0_0_pt__48->GetYaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_pt__48->GetYaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_pt__48->GetYaxis()->SetTitleOffset(0.95);
   histo_D0_rew_Km_0_0_pt__48->GetYaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_pt__48->GetZaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_pt__48->GetZaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_pt__48->GetZaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_pt__48->GetZaxis()->SetTitleOffset(1.2);
   histo_D0_rew_Km_0_0_pt__48->GetZaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_pt__48->Draw("pe same");
   
   TPaveText *pt = new TPaveText(0.155,0.72,0.45,0.90,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(50);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
   
   TLegend *leg = new TLegend(0.5,0.69,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1);
   TLegendEntry *entry=leg->AddEntry("histo_Dst_rew_D0_0_0_eta","#Dstarp#to#Dz(#to#Km#pip)#pip","PL");
   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.05);
   entry=leg->AddEntry("histo_D0_rew_D0_0_0_eta","#Dz#to#Km#pip","PL");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetTextSize(0.05);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Km_PT_after_updated.pdf");
   c1->Print("Km_PT_after_updated.tex");
}


==> figs/Fig6c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Km_ETA_before()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Oct  1 18:52:38 2024) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1.219753,-0.05349601,3.935802,0.2808541);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *histo_Dst_Km_0_0_eta__53 = new TH1D("histo_Dst_Km_0_0_eta__53"," ",15,1.6,3.8);
   histo_Dst_Km_0_0_eta__53->SetBinContent(3,-9.090796e-06);
   histo_Dst_Km_0_0_eta__53->SetBinContent(4,0.001146759);
   histo_Dst_Km_0_0_eta__53->SetBinContent(5,0.0190869);
   histo_Dst_Km_0_0_eta__53->SetBinContent(6,0.09452438);
   histo_Dst_Km_0_0_eta__53->SetBinContent(7,0.1714307);
   histo_Dst_Km_0_0_eta__53->SetBinContent(8,0.1622679);
   histo_Dst_Km_0_0_eta__53->SetBinContent(9,0.13714);
   histo_Dst_Km_0_0_eta__53->SetBinContent(10,0.1307881);
   histo_Dst_Km_0_0_eta__53->SetBinContent(11,0.1284405);
   histo_Dst_Km_0_0_eta__53->SetBinContent(12,0.09837111);
   histo_Dst_Km_0_0_eta__53->SetBinContent(13,0.04460471);
   histo_Dst_Km_0_0_eta__53->SetBinContent(14,0.01191963);
   histo_Dst_Km_0_0_eta__53->SetBinContent(15,0.0002884561);
   histo_Dst_Km_0_0_eta__53->SetBinError(3,9.090796e-06);
   histo_Dst_Km_0_0_eta__53->SetBinError(4,0.0002353771);
   histo_Dst_Km_0_0_eta__53->SetBinError(5,0.0008449467);
   histo_Dst_Km_0_0_eta__53->SetBinError(6,0.001804812);
   histo_Dst_Km_0_0_eta__53->SetBinError(7,0.002396564);
   histo_Dst_Km_0_0_eta__53->SetBinError(8,0.002336901);
   histo_Dst_Km_0_0_eta__53->SetBinError(9,0.002140431);
   histo_Dst_Km_0_0_eta__53->SetBinError(10,0.002093317);
   histo_Dst_Km_0_0_eta__53->SetBinError(11,0.002077096);
   histo_Dst_Km_0_0_eta__53->SetBinError(12,0.00181334);
   histo_Dst_Km_0_0_eta__53->SetBinError(13,0.00122667);
   histo_Dst_Km_0_0_eta__53->SetBinError(14,0.0006391459);
   histo_Dst_Km_0_0_eta__53->SetBinError(15,9.781591e-05);
   histo_Dst_Km_0_0_eta__53->SetMinimum(0);
   histo_Dst_Km_0_0_eta__53->SetMaximum(0.2607931);
   histo_Dst_Km_0_0_eta__53->SetEntries(45993);
   histo_Dst_Km_0_0_eta__53->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_eta__53->SetFillColor(ci);
   histo_Dst_Km_0_0_eta__53->SetFillStyle(3354);
   histo_Dst_Km_0_0_eta__53->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_eta__53->SetLineColor(ci);
   histo_Dst_Km_0_0_eta__53->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_eta__53->SetMarkerColor(ci);
   histo_Dst_Km_0_0_eta__53->SetMarkerStyle(20);
   histo_Dst_Km_0_0_eta__53->GetXaxis()->SetTitle("#eta(#Km)");
   histo_Dst_Km_0_0_eta__53->GetXaxis()->SetNdivisions(505);
   histo_Dst_Km_0_0_eta__53->GetXaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_eta__53->GetXaxis()->SetLabelOffset(0.01);
   histo_Dst_Km_0_0_eta__53->GetXaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_eta__53->GetXaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_eta__53->GetXaxis()->SetTitleOffset(0.95);
   histo_Dst_Km_0_0_eta__53->GetXaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_eta__53->GetYaxis()->SetTitle("Signal density");
   histo_Dst_Km_0_0_eta__53->GetYaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_eta__53->GetYaxis()->SetLabelOffset(0.01);
   histo_Dst_Km_0_0_eta__53->GetYaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_eta__53->GetYaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_eta__53->GetYaxis()->SetTitleOffset(0.95);
   histo_Dst_Km_0_0_eta__53->GetYaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_eta__53->GetZaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_eta__53->GetZaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_eta__53->GetZaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_eta__53->GetZaxis()->SetTitleOffset(1.2);
   histo_Dst_Km_0_0_eta__53->GetZaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_eta__53->Draw("hist f");
   
   TH1D *histo_Dst_Km_0_0_eta__54 = new TH1D("histo_Dst_Km_0_0_eta__54"," ",15,1.6,3.8);
   histo_Dst_Km_0_0_eta__54->SetBinContent(3,-9.090796e-06);
   histo_Dst_Km_0_0_eta__54->SetBinContent(4,0.001146759);
   histo_Dst_Km_0_0_eta__54->SetBinContent(5,0.0190869);
   histo_Dst_Km_0_0_eta__54->SetBinContent(6,0.09452438);
   histo_Dst_Km_0_0_eta__54->SetBinContent(7,0.1714307);
   histo_Dst_Km_0_0_eta__54->SetBinContent(8,0.1622679);
   histo_Dst_Km_0_0_eta__54->SetBinContent(9,0.13714);
   histo_Dst_Km_0_0_eta__54->SetBinContent(10,0.1307881);
   histo_Dst_Km_0_0_eta__54->SetBinContent(11,0.1284405);
   histo_Dst_Km_0_0_eta__54->SetBinContent(12,0.09837111);
   histo_Dst_Km_0_0_eta__54->SetBinContent(13,0.04460471);
   histo_Dst_Km_0_0_eta__54->SetBinContent(14,0.01191963);
   histo_Dst_Km_0_0_eta__54->SetBinContent(15,0.0002884561);
   histo_Dst_Km_0_0_eta__54->SetBinError(3,9.090796e-06);
   histo_Dst_Km_0_0_eta__54->SetBinError(4,0.0002353771);
   histo_Dst_Km_0_0_eta__54->SetBinError(5,0.0008449467);
   histo_Dst_Km_0_0_eta__54->SetBinError(6,0.001804812);
   histo_Dst_Km_0_0_eta__54->SetBinError(7,0.002396564);
   histo_Dst_Km_0_0_eta__54->SetBinError(8,0.002336901);
   histo_Dst_Km_0_0_eta__54->SetBinError(9,0.002140431);
   histo_Dst_Km_0_0_eta__54->SetBinError(10,0.002093317);
   histo_Dst_Km_0_0_eta__54->SetBinError(11,0.002077096);
   histo_Dst_Km_0_0_eta__54->SetBinError(12,0.00181334);
   histo_Dst_Km_0_0_eta__54->SetBinError(13,0.00122667);
   histo_Dst_Km_0_0_eta__54->SetBinError(14,0.0006391459);
   histo_Dst_Km_0_0_eta__54->SetBinError(15,9.781591e-05);
   histo_Dst_Km_0_0_eta__54->SetMinimum(0);
   histo_Dst_Km_0_0_eta__54->SetMaximum(0.2607931);
   histo_Dst_Km_0_0_eta__54->SetEntries(45993);
   histo_Dst_Km_0_0_eta__54->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_eta__54->SetFillColor(ci);
   histo_Dst_Km_0_0_eta__54->SetFillStyle(3354);
   histo_Dst_Km_0_0_eta__54->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_eta__54->SetLineColor(ci);
   histo_Dst_Km_0_0_eta__54->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_Km_0_0_eta__54->SetMarkerColor(ci);
   histo_Dst_Km_0_0_eta__54->SetMarkerStyle(20);
   histo_Dst_Km_0_0_eta__54->GetXaxis()->SetTitle("#it{#eta}(#it{K}^{#minus})");
   histo_Dst_Km_0_0_eta__54->GetXaxis()->SetNdivisions(505);
   histo_Dst_Km_0_0_eta__54->GetXaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_eta__54->GetXaxis()->SetLabelOffset(0.01);
   histo_Dst_Km_0_0_eta__54->GetXaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_eta__54->GetXaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_eta__54->GetXaxis()->SetTitleOffset(0.95);
   histo_Dst_Km_0_0_eta__54->GetXaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_eta__54->GetYaxis()->SetTitle("Signal density");
   histo_Dst_Km_0_0_eta__54->GetYaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_eta__54->GetYaxis()->SetLabelOffset(0.01);
   histo_Dst_Km_0_0_eta__54->GetYaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_eta__54->GetYaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_eta__54->GetYaxis()->SetTitleOffset(0.95);
   histo_Dst_Km_0_0_eta__54->GetYaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_eta__54->GetZaxis()->SetLabelFont(132);
   histo_Dst_Km_0_0_eta__54->GetZaxis()->SetLabelSize(0.06);
   histo_Dst_Km_0_0_eta__54->GetZaxis()->SetTitleSize(0.072);
   histo_Dst_Km_0_0_eta__54->GetZaxis()->SetTitleOffset(1.2);
   histo_Dst_Km_0_0_eta__54->GetZaxis()->SetTitleFont(132);
   histo_Dst_Km_0_0_eta__54->Draw("pe same");
   
   TH1D *histo_D0_Km_0_0_eta__55 = new TH1D("histo_D0_Km_0_0_eta__55"," ",15,1.6,3.8);
   histo_D0_Km_0_0_eta__55->SetBinContent(1,0.0004347736);
   histo_D0_Km_0_0_eta__55->SetBinContent(2,0.006845018);
   histo_D0_Km_0_0_eta__55->SetBinContent(3,0.02331587);
   histo_D0_Km_0_0_eta__55->SetBinContent(4,0.06398825);
   histo_D0_Km_0_0_eta__55->SetBinContent(5,0.1092786);
   histo_D0_Km_0_0_eta__55->SetBinContent(6,0.1404029);
   histo_D0_Km_0_0_eta__55->SetBinContent(7,0.1500574);
   histo_D0_Km_0_0_eta__55->SetBinContent(8,0.1319637);
   histo_D0_Km_0_0_eta__55->SetBinContent(9,0.1112126);
   histo_D0_Km_0_0_eta__55->SetBinContent(10,0.09849481);
   histo_D0_Km_0_0_eta__55->SetBinContent(11,0.08085361);
   histo_D0_Km_0_0_eta__55->SetBinContent(12,0.05330147);
   histo_D0_Km_0_0_eta__55->SetBinContent(13,0.02362945);
   histo_D0_Km_0_0_eta__55->SetBinContent(14,0.006003005);
   histo_D0_Km_0_0_eta__55->SetBinContent(15,0.000218587);
   histo_D0_Km_0_0_eta__55->SetBinError(1,4.768364e-05);
   histo_D0_Km_0_0_eta__55->SetBinError(2,0.000191692);
   histo_D0_Km_0_0_eta__55->SetBinError(3,0.000352276);
   histo_D0_Km_0_0_eta__55->SetBinError(4,0.0005823248);
   histo_D0_Km_0_0_eta__55->SetBinError(5,0.0007595489);
   histo_D0_Km_0_0_eta__55->SetBinError(6,0.0008591974);
   histo_D0_Km_0_0_eta__55->SetBinError(7,0.000887118);
   histo_D0_Km_0_0_eta__55->SetBinError(8,0.0008293678);
   histo_D0_Km_0_0_eta__55->SetBinError(9,0.0007615917);
   histo_D0_Km_0_0_eta__55->SetBinError(10,0.00071695);
   histo_D0_Km_0_0_eta__55->SetBinError(11,0.0006515015);
   histo_D0_Km_0_0_eta__55->SetBinError(12,0.0005277169);
   histo_D0_Km_0_0_eta__55->SetBinError(13,0.0003528148);
   histo_D0_Km_0_0_eta__55->SetBinError(14,0.0001776079);
   histo_D0_Km_0_0_eta__55->SetBinError(15,3.333468e-05);
   histo_D0_Km_0_0_eta__55->SetEntries(247787);
   histo_D0_Km_0_0_eta__55->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_eta__55->SetFillColor(ci);
   histo_D0_Km_0_0_eta__55->SetFillStyle(3345);
   histo_D0_Km_0_0_eta__55->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_eta__55->SetLineColor(ci);
   histo_D0_Km_0_0_eta__55->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_eta__55->SetMarkerColor(ci);
   histo_D0_Km_0_0_eta__55->SetMarkerStyle(25);
   histo_D0_Km_0_0_eta__55->GetXaxis()->SetNdivisions(505);
   histo_D0_Km_0_0_eta__55->GetXaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_eta__55->GetXaxis()->SetLabelOffset(0.01);
   histo_D0_Km_0_0_eta__55->GetXaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_eta__55->GetXaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_eta__55->GetXaxis()->SetTitleOffset(0.95);
   histo_D0_Km_0_0_eta__55->GetXaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_eta__55->GetYaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_eta__55->GetYaxis()->SetLabelOffset(0.01);
   histo_D0_Km_0_0_eta__55->GetYaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_eta__55->GetYaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_eta__55->GetYaxis()->SetTitleOffset(0.95);
   histo_D0_Km_0_0_eta__55->GetYaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_eta__55->GetZaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_eta__55->GetZaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_eta__55->GetZaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_eta__55->GetZaxis()->SetTitleOffset(1.2);
   histo_D0_Km_0_0_eta__55->GetZaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_eta__55->Draw("hist f same");
   
   TH1D *histo_D0_Km_0_0_eta__56 = new TH1D("histo_D0_Km_0_0_eta__56"," ",15,1.6,3.8);
   histo_D0_Km_0_0_eta__56->SetBinContent(1,0.0004347736);
   histo_D0_Km_0_0_eta__56->SetBinContent(2,0.006845018);
   histo_D0_Km_0_0_eta__56->SetBinContent(3,0.02331587);
   histo_D0_Km_0_0_eta__56->SetBinContent(4,0.06398825);
   histo_D0_Km_0_0_eta__56->SetBinContent(5,0.1092786);
   histo_D0_Km_0_0_eta__56->SetBinContent(6,0.1404029);
   histo_D0_Km_0_0_eta__56->SetBinContent(7,0.1500574);
   histo_D0_Km_0_0_eta__56->SetBinContent(8,0.1319637);
   histo_D0_Km_0_0_eta__56->SetBinContent(9,0.1112126);
   histo_D0_Km_0_0_eta__56->SetBinContent(10,0.09849481);
   histo_D0_Km_0_0_eta__56->SetBinContent(11,0.08085361);
   histo_D0_Km_0_0_eta__56->SetBinContent(12,0.05330147);
   histo_D0_Km_0_0_eta__56->SetBinContent(13,0.02362945);
   histo_D0_Km_0_0_eta__56->SetBinContent(14,0.006003005);
   histo_D0_Km_0_0_eta__56->SetBinContent(15,0.000218587);
   histo_D0_Km_0_0_eta__56->SetBinError(1,4.768364e-05);
   histo_D0_Km_0_0_eta__56->SetBinError(2,0.000191692);
   histo_D0_Km_0_0_eta__56->SetBinError(3,0.000352276);
   histo_D0_Km_0_0_eta__56->SetBinError(4,0.0005823248);
   histo_D0_Km_0_0_eta__56->SetBinError(5,0.0007595489);
   histo_D0_Km_0_0_eta__56->SetBinError(6,0.0008591974);
   histo_D0_Km_0_0_eta__56->SetBinError(7,0.000887118);
   histo_D0_Km_0_0_eta__56->SetBinError(8,0.0008293678);
   histo_D0_Km_0_0_eta__56->SetBinError(9,0.0007615917);
   histo_D0_Km_0_0_eta__56->SetBinError(10,0.00071695);
   histo_D0_Km_0_0_eta__56->SetBinError(11,0.0006515015);
   histo_D0_Km_0_0_eta__56->SetBinError(12,0.0005277169);
   histo_D0_Km_0_0_eta__56->SetBinError(13,0.0003528148);
   histo_D0_Km_0_0_eta__56->SetBinError(14,0.0001776079);
   histo_D0_Km_0_0_eta__56->SetBinError(15,3.333468e-05);
   histo_D0_Km_0_0_eta__56->SetEntries(247787);
   histo_D0_Km_0_0_eta__56->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_eta__56->SetFillColor(ci);
   histo_D0_Km_0_0_eta__56->SetFillStyle(3345);
   histo_D0_Km_0_0_eta__56->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_eta__56->SetLineColor(ci);
   histo_D0_Km_0_0_eta__56->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   histo_D0_Km_0_0_eta__56->SetMarkerColor(ci);
   histo_D0_Km_0_0_eta__56->SetMarkerStyle(25);
   histo_D0_Km_0_0_eta__56->GetXaxis()->SetNdivisions(505);
   histo_D0_Km_0_0_eta__56->GetXaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_eta__56->GetXaxis()->SetLabelOffset(0.01);
   histo_D0_Km_0_0_eta__56->GetXaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_eta__56->GetXaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_eta__56->GetXaxis()->SetTitleOffset(0.95);
   histo_D0_Km_0_0_eta__56->GetXaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_eta__56->GetYaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_eta__56->GetYaxis()->SetLabelOffset(0.01);
   histo_D0_Km_0_0_eta__56->GetYaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_eta__56->GetYaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_eta__56->GetYaxis()->SetTitleOffset(0.95);
   histo_D0_Km_0_0_eta__56->GetYaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_eta__56->GetZaxis()->SetLabelFont(132);
   histo_D0_Km_0_0_eta__56->GetZaxis()->SetLabelSize(0.06);
   histo_D0_Km_0_0_eta__56->GetZaxis()->SetTitleSize(0.072);
   histo_D0_Km_0_0_eta__56->GetZaxis()->SetTitleOffset(1.2);
   histo_D0_Km_0_0_eta__56->GetZaxis()->SetTitleFont(132);
   histo_D0_Km_0_0_eta__56->Draw("pe same");
   
   TPaveText *pt = new TPaveText(0.155,0.72,0.45,0.90,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(50);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
   
   TLegend *leg = new TLegend(0.5,0.69,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1);
   TLegendEntry *entry=leg->AddEntry("histo_Dst_rew_D0_0_0_eta","#Dstarp#to#Dz(#to#Km#pip)#pip","PL");
   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.05);
   entry=leg->AddEntry("histo_D0_rew_D0_0_0_eta","#Dz#to#Km#pip","PL");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetTextSize(0.05);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Km_ETA_before_updated.pdf");
   c1->Print("Km_ETA_before_updated.tex");
}


==> figs/Fig6d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Km_ETA_after()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Oct  1 18:52:38 2024) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,1200,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1.219753,-0.05349601,3.935802,0.2808541);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *histo_Dst_rew_Km_0_0_eta__57 = new TH1D("histo_Dst_rew_Km_0_0_eta__57"," ",15,1.6,3.8);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(4,0.0007785253);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(5,0.01978149);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(6,0.09257926);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(7,0.173862);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(8,0.1590307);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(9,0.1390436);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(10,0.1299732);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(11,0.1270956);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(12,0.0989848);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(13,0.04606839);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(14,0.01253868);
   histo_Dst_rew_Km_0_0_eta__57->SetBinContent(15,0.0002637484);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(4,0.0003005445);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(5,0.001323984);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(6,0.002255567);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(7,0.00283773);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(8,0.002606858);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(9,0.002498345);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(10,0.002388947);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(11,0.002373846);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(12,0.00211533);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(13,0.001472779);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(14,0.0008329203);
   histo_Dst_rew_Km_0_0_eta__57->SetBinError(15,0.0001045634);
   histo_Dst_rew_Km_0_0_eta__57->SetMinimum(0);
   histo_Dst_rew_Km_0_0_eta__57->SetMaximum(0.2607931);
   histo_Dst_rew_Km_0_0_eta__57->SetEntries(45993);
   histo_Dst_rew_Km_0_0_eta__57->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_eta__57->SetFillColor(ci);
   histo_Dst_rew_Km_0_0_eta__57->SetFillStyle(3354);
   histo_Dst_rew_Km_0_0_eta__57->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_eta__57->SetLineColor(ci);
   histo_Dst_rew_Km_0_0_eta__57->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_eta__57->SetMarkerColor(ci);
   histo_Dst_rew_Km_0_0_eta__57->SetMarkerStyle(20);
   histo_Dst_rew_Km_0_0_eta__57->GetXaxis()->SetTitle("#eta(#Km)");
   histo_Dst_rew_Km_0_0_eta__57->GetXaxis()->SetNdivisions(505);
   histo_Dst_rew_Km_0_0_eta__57->GetXaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_eta__57->GetXaxis()->SetLabelOffset(0.01);
   histo_Dst_rew_Km_0_0_eta__57->GetXaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_eta__57->GetXaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_eta__57->GetXaxis()->SetTitleOffset(0.95);
   histo_Dst_rew_Km_0_0_eta__57->GetXaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_eta__57->GetYaxis()->SetTitle("Signal density");
   histo_Dst_rew_Km_0_0_eta__57->GetYaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_eta__57->GetYaxis()->SetLabelOffset(0.01);
   histo_Dst_rew_Km_0_0_eta__57->GetYaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_eta__57->GetYaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_eta__57->GetYaxis()->SetTitleOffset(0.95);
   histo_Dst_rew_Km_0_0_eta__57->GetYaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_eta__57->GetZaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_eta__57->GetZaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_eta__57->GetZaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_eta__57->GetZaxis()->SetTitleOffset(1.2);
   histo_Dst_rew_Km_0_0_eta__57->GetZaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_eta__57->Draw("hist f");
   
   TH1D *histo_Dst_rew_Km_0_0_eta__58 = new TH1D("histo_Dst_rew_Km_0_0_eta__58"," ",15,1.6,3.8);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(4,0.0007785253);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(5,0.01978149);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(6,0.09257926);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(7,0.173862);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(8,0.1590307);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(9,0.1390436);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(10,0.1299732);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(11,0.1270956);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(12,0.0989848);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(13,0.04606839);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(14,0.01253868);
   histo_Dst_rew_Km_0_0_eta__58->SetBinContent(15,0.0002637484);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(4,0.0003005445);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(5,0.001323984);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(6,0.002255567);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(7,0.00283773);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(8,0.002606858);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(9,0.002498345);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(10,0.002388947);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(11,0.002373846);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(12,0.00211533);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(13,0.001472779);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(14,0.0008329203);
   histo_Dst_rew_Km_0_0_eta__58->SetBinError(15,0.0001045634);
   histo_Dst_rew_Km_0_0_eta__58->SetMinimum(0);
   histo_Dst_rew_Km_0_0_eta__58->SetMaximum(0.2607931);
   histo_Dst_rew_Km_0_0_eta__58->SetEntries(45993);
   histo_Dst_rew_Km_0_0_eta__58->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_eta__58->SetFillColor(ci);
   histo_Dst_rew_Km_0_0_eta__58->SetFillStyle(3354);
   histo_Dst_rew_Km_0_0_eta__58->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_eta__58->SetLineColor(ci);
   histo_Dst_rew_Km_0_0_eta__58->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   histo_Dst_rew_Km_0_0_eta__58->SetMarkerColor(ci);
   histo_Dst_rew_Km_0_0_eta__58->SetMarkerStyle(20);
   histo_Dst_rew_Km_0_0_eta__58->GetXaxis()->SetTitle("#it{#eta}(#it{K}^{#minus})");
   histo_Dst_rew_Km_0_0_eta__58->GetXaxis()->SetNdivisions(505);
   histo_Dst_rew_Km_0_0_eta__58->GetXaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_eta__58->GetXaxis()->SetLabelOffset(0.01);
   histo_Dst_rew_Km_0_0_eta__58->GetXaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_eta__58->GetXaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_eta__58->GetXaxis()->SetTitleOffset(0.95);
   histo_Dst_rew_Km_0_0_eta__58->GetXaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_eta__58->GetYaxis()->SetTitle("Signal density");
   histo_Dst_rew_Km_0_0_eta__58->GetYaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_eta__58->GetYaxis()->SetLabelOffset(0.01);
   histo_Dst_rew_Km_0_0_eta__58->GetYaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_eta__58->GetYaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_eta__58->GetYaxis()->SetTitleOffset(0.95);
   histo_Dst_rew_Km_0_0_eta__58->GetYaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_eta__58->GetZaxis()->SetLabelFont(132);
   histo_Dst_rew_Km_0_0_eta__58->GetZaxis()->SetLabelSize(0.06);
   histo_Dst_rew_Km_0_0_eta__58->GetZaxis()->SetTitleSize(0.072);
   histo_Dst_rew_Km_0_0_eta__58->GetZaxis()->SetTitleOffset(1.2);
   histo_Dst_rew_Km_0_0_eta__58->GetZaxis()->SetTitleFont(132);
   histo_Dst_rew_Km_0_0_eta__58->Draw("pe same");
   
   TH1D *histo_D0_rew_Km_0_0_eta__59 = new TH1D("histo_D0_rew_Km_0_0_eta__59"," ",15,1.6,3.8);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(3,1.443496e-05);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(4,0.001958985);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(5,0.02539973);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(6,0.09919679);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(7,0.1674595);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(8,0.1595092);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(9,0.1326399);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(10,0.1300003);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(11,0.1281906);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(12,0.09632477);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(13,0.04582152);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(14,0.01311316);
   histo_D0_rew_Km_0_0_eta__59->SetBinContent(15,0.0003711396);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(3,1.090078e-05);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(4,0.0001810929);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(5,0.0005949325);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(6,0.001277952);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(7,0.001717259);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(8,0.001665169);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(9,0.001484717);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(10,0.001467377);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(11,0.001522501);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(12,0.001357648);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(13,0.0009394767);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(14,0.0005377381);
   histo_D0_rew_Km_0_0_eta__59->SetBinError(15,7.747137e-05);
   histo_D0_rew_Km_0_0_eta__59->SetEntries(247787);
   histo_D0_rew_Km_0_0_eta__59->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_eta__59->SetFillColor(ci);
   histo_D0_rew_Km_0_0_eta__59->SetFillStyle(3345);
   histo_D0_rew_Km_0_0_eta__59->SetFillStyle(0);
   histo_D0_rew_Km_0_0_eta__59->SetMarkerColor(ci);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_eta__59->SetLineColor(ci);
   histo_D0_rew_Km_0_0_eta__59->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_eta__59->SetMarkerColor(ci);
   histo_D0_rew_Km_0_0_eta__59->SetMarkerStyle(25);
   histo_D0_rew_Km_0_0_eta__59->GetXaxis()->SetNdivisions(505);
   histo_D0_rew_Km_0_0_eta__59->GetXaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_eta__59->GetXaxis()->SetLabelOffset(0.01);
   histo_D0_rew_Km_0_0_eta__59->GetXaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_eta__59->GetXaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_eta__59->GetXaxis()->SetTitleOffset(0.95);
   histo_D0_rew_Km_0_0_eta__59->GetXaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_eta__59->GetYaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_eta__59->GetYaxis()->SetLabelOffset(0.01);
   histo_D0_rew_Km_0_0_eta__59->GetYaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_eta__59->GetYaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_eta__59->GetYaxis()->SetTitleOffset(0.95);
   histo_D0_rew_Km_0_0_eta__59->GetYaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_eta__59->GetZaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_eta__59->GetZaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_eta__59->GetZaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_eta__59->GetZaxis()->SetTitleOffset(1.2);
   histo_D0_rew_Km_0_0_eta__59->GetZaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_eta__59->Draw("hist f same");
   
   TH1D *histo_D0_rew_Km_0_0_eta__60 = new TH1D("histo_D0_rew_Km_0_0_eta__60"," ",15,1.6,3.8);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(3,1.443496e-05);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(4,0.001958985);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(5,0.02539973);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(6,0.09919679);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(7,0.1674595);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(8,0.1595092);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(9,0.1326399);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(10,0.1300003);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(11,0.1281906);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(12,0.09632477);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(13,0.04582152);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(14,0.01311316);
   histo_D0_rew_Km_0_0_eta__60->SetBinContent(15,0.0003711396);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(3,1.090078e-05);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(4,0.0001810929);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(5,0.0005949325);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(6,0.001277952);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(7,0.001717259);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(8,0.001665169);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(9,0.001484717);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(10,0.001467377);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(11,0.001522501);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(12,0.001357648);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(13,0.0009394767);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(14,0.0005377381);
   histo_D0_rew_Km_0_0_eta__60->SetBinError(15,7.747137e-05);
   histo_D0_rew_Km_0_0_eta__60->SetEntries(247787);
   histo_D0_rew_Km_0_0_eta__60->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_eta__60->SetFillColor(ci);
   histo_D0_rew_Km_0_0_eta__60->SetFillStyle(3345);
   histo_D0_rew_Km_0_0_eta__60->SetFillStyle(0);
   histo_D0_rew_Km_0_0_eta__60->SetMarkerColor(ci);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_eta__60->SetLineColor(ci);
   histo_D0_rew_Km_0_0_eta__60->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   histo_D0_rew_Km_0_0_eta__60->SetMarkerColor(ci);
   histo_D0_rew_Km_0_0_eta__60->SetMarkerStyle(25);
   histo_D0_rew_Km_0_0_eta__60->GetXaxis()->SetNdivisions(505);
   histo_D0_rew_Km_0_0_eta__60->GetXaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_eta__60->GetXaxis()->SetLabelOffset(0.01);
   histo_D0_rew_Km_0_0_eta__60->GetXaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_eta__60->GetXaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_eta__60->GetXaxis()->SetTitleOffset(0.95);
   histo_D0_rew_Km_0_0_eta__60->GetXaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_eta__60->GetYaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_eta__60->GetYaxis()->SetLabelOffset(0.01);
   histo_D0_rew_Km_0_0_eta__60->GetYaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_eta__60->GetYaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_eta__60->GetYaxis()->SetTitleOffset(0.95);
   histo_D0_rew_Km_0_0_eta__60->GetYaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_eta__60->GetZaxis()->SetLabelFont(132);
   histo_D0_rew_Km_0_0_eta__60->GetZaxis()->SetLabelSize(0.06);
   histo_D0_rew_Km_0_0_eta__60->GetZaxis()->SetTitleSize(0.072);
   histo_D0_rew_Km_0_0_eta__60->GetZaxis()->SetTitleOffset(1.2);
   histo_D0_rew_Km_0_0_eta__60->GetZaxis()->SetTitleFont(132);
   histo_D0_rew_Km_0_0_eta__60->Draw("pe same");
   
   TPaveText *pt = new TPaveText(0.155,0.72,0.45,0.90,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(50);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(60);
   //pt_LaTex = pt->AddText("$#sqs=13.6 TeV$");
   //pt_LaTex = pt->AddText("Preliminary");
   pt_LaTex = pt->AddText("2023");
   pt->Draw();
   
   
   TLegend *leg = new TLegend(0.5,0.69,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1);
   TLegendEntry *entry=leg->AddEntry("histo_Dst_rew_D0_0_0_eta","#Dstarp#to#Dz(#to#Km#pip)#pip","PL");
   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.05);
   entry=leg->AddEntry("histo_D0_rew_D0_0_0_eta","#Dz#to#Km#pip","PL");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetTextSize(0.05);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Km_ETA_after_updated.pdf");
   c1->Print("Km_ETA_after_updated.tex");
}


==> figs/Fig7a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void LogIPCHI2_fit_Ds_2022_Magnet_Up_2_0()
{
//=========Macro generated from canvas: canvas_roofit/Canvas
//=========  (Fri Sep 27 11:00:05 2024) by ROOT version 6.26/06
   TCanvas *canvas_roofit = new TCanvas("canvas_roofit", "Canvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_roofit->Range(-7.592593,-96.58882,10.92593,397.8187);
   canvas_roofit->SetFillColor(0);
   canvas_roofit->SetBorderMode(0);
   canvas_roofit->SetBorderSize(2);
   canvas_roofit->SetTickx(1);
   canvas_roofit->SetTicky(1);
   canvas_roofit->SetLeftMargin(0.14);
   canvas_roofit->SetRightMargin(0.05);
   canvas_roofit->SetTopMargin(0.07);
   canvas_roofit->SetBottomMargin(0.16);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   
   TH1D *frame_55560f67b810__7 = new TH1D("frame_55560f67b810__7"," ",60,-5,10);
   frame_55560f67b810__7->SetBinContent(1,363.2102);
   frame_55560f67b810__7->SetMinimum(-17.48362);
   frame_55560f67b810__7->SetMaximum(363.2102);
   frame_55560f67b810__7->SetEntries(1);
   frame_55560f67b810__7->SetDirectory(0);
   frame_55560f67b810__7->SetStats(0);
   frame_55560f67b810__7->SetLineWidth(2);
   frame_55560f67b810__7->SetMarkerStyle(20);
   frame_55560f67b810__7->GetXaxis()->SetTitle("#ln(#chi^{2}(#mathrm{IP})) (#Dsp)");
   frame_55560f67b810__7->GetXaxis()->SetNdivisions(505);
   frame_55560f67b810__7->GetXaxis()->SetLabelFont(132);
   frame_55560f67b810__7->GetXaxis()->SetLabelOffset(0.01);
   frame_55560f67b810__7->GetXaxis()->SetLabelSize(0.06);
   frame_55560f67b810__7->GetXaxis()->SetTitleSize(0.072);
   frame_55560f67b810__7->GetXaxis()->SetTitleOffset(0.95);
   frame_55560f67b810__7->GetXaxis()->SetTitleFont(132);
   frame_55560f67b810__7->GetYaxis()->SetTitle("Charm mesons / ( 0.25 )");
   frame_55560f67b810__7->GetYaxis()->SetLabelFont(132);
   frame_55560f67b810__7->GetYaxis()->SetLabelOffset(0.01);
   frame_55560f67b810__7->GetYaxis()->SetLabelSize(0.06);
   frame_55560f67b810__7->GetYaxis()->SetTitleSize(0.072);
   frame_55560f67b810__7->GetYaxis()->SetTitleOffset(1.09);
   frame_55560f67b810__7->GetYaxis()->SetTitleFont(132);
   frame_55560f67b810__7->GetZaxis()->SetLabelFont(132);
   frame_55560f67b810__7->GetZaxis()->SetLabelSize(0.06);
   frame_55560f67b810__7->GetZaxis()->SetTitleSize(0.072);
   frame_55560f67b810__7->GetZaxis()->SetTitleOffset(1.2);
   frame_55560f67b810__7->GetZaxis()->SetTitleFont(132);
   frame_55560f67b810__7->Draw("FUNC");
   
   Double_t secondary_plus_fx10[86] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.125,
   3.25,
   3.375,
   3.5,
   3.625,
   3.75,
   3.875,
   4,
   4.125,
   4.25,
   4.3125,
   4.375,
   4.4375,
   4.5,
   4.5625,
   4.625,
   4.6875,
   4.75,
   4.875,
   5,
   5.125,
   5.25,
   5.5,
   5.75,
   5.875,
   6,
   6.125,
   6.25,
   6.375,
   6.5,
   6.625,
   6.75,
   6.875,
   7,
   7.125,
   7.25,
   7.375,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t secondary_plus_fy10[86] = {
   0,
   0.0005315508,
   0.0005315508,
   0.0009694349,
   0.00173908,
   0.003068653,
   0.005326025,
   0.00909255,
   0.01526846,
   0.02521925,
   0.04097285,
   0.06547677,
   0.1029214,
   0.1591296,
   0.2420046,
   0.3620124,
   0.5326603,
   0.7709114,
   1.097452,
   1.536718,
   2.116556,
   2.867427,
   3.821047,
   5.008404,
   6.457191,
   8.1887,
   10.21442,
   12.53254,
   15.12488,
   17.95445,
   20.96425,
   24.07762,
   27.20039,
   30.22482,
   33.0354,
   34.32398,
   35.51587,
   36.59773,
   37.55715,
   38.38291,
   39.06519,
   39.59577,
   39.96818,
   40.17786,
   40.21579,
   40.1186,
   39.92148,
   39.6259,
   39.23406,
   38.74886,
   38.17389,
   37.51332,
   36.77191,
   35.06813,
   33.10973,
   30.94891,
   28.64057,
   23.80093,
   19.00172,
   16.72485,
   14.57398,
   12.57305,
   10.73865,
   9.080413,
   7.601652,
   6.300239,
   5.169549,
   4.199474,
   3.37741,
   2.689176,
   2.119831,
   1.65436,
   1.278219,
   0.74045,
   0.4120715,
   0.2203109,
   0.1131581,
   0.055837,
   0.02646944,
   0.01205463,
   0.005274115,
   0.002216826,
   0.000895159,
   0.000895159,
   0.000895159,
   0};
   TGraph *graph = new TGraph(86,secondary_plus_fx10,secondary_plus_fy10);
   graph->SetName("secondary_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0033");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_secondary_plus10 = new TH1F("Graph_secondary_plus10","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_secondary_plus10->SetMinimum(0);
   Graph_secondary_plus10->SetMaximum(44.23737);
   Graph_secondary_plus10->SetDirectory(0);
   Graph_secondary_plus10->SetStats(0);
   Graph_secondary_plus10->SetLineWidth(2);
   Graph_secondary_plus10->SetMarkerStyle(20);
   Graph_secondary_plus10->GetXaxis()->SetNdivisions(505);
   Graph_secondary_plus10->GetXaxis()->SetLabelFont(132);
   Graph_secondary_plus10->GetXaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus10->GetXaxis()->SetLabelSize(0.06);
   Graph_secondary_plus10->GetXaxis()->SetTitleSize(0.072);
   Graph_secondary_plus10->GetXaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus10->GetXaxis()->SetTitleFont(132);
   Graph_secondary_plus10->GetYaxis()->SetLabelFont(132);
   Graph_secondary_plus10->GetYaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus10->GetYaxis()->SetLabelSize(0.06);
   Graph_secondary_plus10->GetYaxis()->SetTitleSize(0.072);
   Graph_secondary_plus10->GetYaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus10->GetYaxis()->SetTitleFont(132);
   Graph_secondary_plus10->GetZaxis()->SetLabelFont(132);
   Graph_secondary_plus10->GetZaxis()->SetLabelSize(0.06);
   Graph_secondary_plus10->GetZaxis()->SetTitleSize(0.072);
   Graph_secondary_plus10->GetZaxis()->SetTitleOffset(1.2);
   Graph_secondary_plus10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_secondary_plus10);
   
   graph->Draw("fl");
   
   Double_t prompt_plus_fx11[99] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.9375,
   2,
   2.03125,
   2.0625,
   2.09375,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.6875,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t prompt_plus_fy11[99] = {
   0,
   2.813684,
   2.813684,
   3.583079,
   4.548469,
   5.755747,
   7.260489,
   9.129728,
   11.44399,
   14.29963,
   17.81147,
   22.11579,
   27.37367,
   33.77467,
   41.54101,
   50.93199,
   62.24893,
   75.84045,
   83.61242,
   92.10805,
   101.3868,
   111.5121,
   122.5518,
   134.578,
   147.6677,
   161.9027,
   177.2573,
   193.5145,
   228.1453,
   263.8289,
   280.9988,
   296.8792,
   310.6363,
   316.4109,
   321.2643,
   325.0453,
   327.595,
   328.7485,
   328.3379,
   326.1967,
   322.1643,
   316.093,
   307.8557,
   297.3554,
   284.5362,
   269.3957,
   251.9983,
   232.4892,
   211.1073,
   188.1964,
   164.2115,
   152.4952,
   141.6148,
   131.5107,
   122.1275,
   105.3219,
   90.82878,
   78.33006,
   67.55125,
   58.25569,
   50.23927,
   43.32597,
   37.36399,
   32.22243,
   27.78838,
   20.6668,
   15.37033,
   11.43123,
   8.501646,
   4.702436,
   2.601015,
   1.438675,
   0.7957608,
   0.4401518,
   0.243457,
   0.1346611,
   0.07448385,
   0.04119855,
   0.02278777,
   0.01260439,
   0.006971747,
   0.003856218,
   0.002132954,
   0.001179781,
   0.0006525611,
   0.000360945,
   0.0001996462,
   0.0001104284,
   6.108024e-05,
   3.378474e-05,
   1.868704e-05,
   1.033619e-05,
   5.717159e-06,
   3.162279e-06,
   1.749122e-06,
   9.674754e-07,
   9.674754e-07,
   9.674754e-07,
   0};
   graph = new TGraph(99,prompt_plus_fx11,prompt_plus_fy11);
   graph->SetName("prompt_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_prompt_plus11 = new TH1F("Graph_prompt_plus11","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_prompt_plus11->SetMinimum(0);
   Graph_prompt_plus11->SetMaximum(361.6233);
   Graph_prompt_plus11->SetDirectory(0);
   Graph_prompt_plus11->SetStats(0);
   Graph_prompt_plus11->SetLineWidth(2);
   Graph_prompt_plus11->SetMarkerStyle(20);
   Graph_prompt_plus11->GetXaxis()->SetNdivisions(505);
   Graph_prompt_plus11->GetXaxis()->SetLabelFont(132);
   Graph_prompt_plus11->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus11->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_plus11->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_plus11->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus11->GetXaxis()->SetTitleFont(132);
   Graph_prompt_plus11->GetYaxis()->SetLabelFont(132);
   Graph_prompt_plus11->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus11->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_plus11->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_plus11->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus11->GetYaxis()->SetTitleFont(132);
   Graph_prompt_plus11->GetZaxis()->SetLabelFont(132);
   Graph_prompt_plus11->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_plus11->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_plus11->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_plus11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_plus11);
   
   graph->Draw("fl");
   
   Double_t data_D0_fx3004[60] = {
   -4.875,
   -4.625,
   -4.375,
   -4.125,
   -3.875,
   -3.625,
   -3.375,
   -3.125,
   -2.875,
   -2.625,
   -2.375,
   -2.125,
   -1.875,
   -1.625,
   -1.375,
   -1.125,
   -0.875,
   -0.625,
   -0.375,
   -0.125,
   0.125,
   0.375,
   0.625,
   0.875,
   1.125,
   1.375,
   1.625,
   1.875,
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   3.875,
   4.125,
   4.375,
   4.625,
   4.875,
   5.125,
   5.375,
   5.625,
   5.875,
   6.125,
   6.375,
   6.625,
   6.875,
   7.125,
   7.375,
   7.625,
   7.875,
   8.125,
   8.375,
   8.625,
   8.875,
   9.125,
   9.375,
   9.625,
   9.875};
   Double_t data_D0_fy3004[60] = {
   7.88693,
   1.003592,
   1.021696,
   2.090338,
   6.1732,
   10.4692,
   10.076,
   11.49213,
   11.4452,
   24.48677,
   23.02843,
   25.58374,
   39.04248,
   55.42257,
   65.1684,
   87.42429,
   107.3712,
   136.3832,
   196.5697,
   203.4503,
   215.6128,
   280.9889,
   292.0403,
   286.7762,
   317.3752,
   327.3932,
   277.5745,
   223.4103,
   159.448,
   111.0513,
   70.18746,
   47.2834,
   47.19221,
   38.38828,
   30.66511,
   39.09941,
   44.80916,
   43.7941,
   28.98278,
   47.17147,
   34.89644,
   31.83424,
   21.72848,
   16.96835,
   11.38728,
   9.111576,
   3.075546,
   2.084035,
   3.674474,
   2.079386,
   0,
   0,
   1.053501,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_felx3004[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fely3004[60] = {
   2.798309,
   1.003592,
   1.021696,
   1.478093,
   2.522519,
   3.310732,
   3.21048,
   3.465262,
   3.451248,
   5.008492,
   5.054474,
   5.128414,
   6.482163,
   7.557415,
   8.235198,
   9.595278,
   10.55303,
   11.81632,
   14.26408,
   14.48754,
   14.94353,
   17.09508,
   17.41001,
   17.32913,
   18.17671,
   18.51278,
   17.02921,
   15.27176,
   12.91678,
   10.69981,
   8.913116,
   7.239881,
   7.058079,
   6.967998,
   6.544954,
   6.971878,
   7.503842,
   7.37554,
   6.322731,
   7.395138,
   6.468289,
   6.179266,
   5.337673,
   4.580229,
   4.384686,
   3.407419,
   3.254902,
   1.737905,
   2.589857,
   1.470352,
   0,
   0,
   1.053501,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_fehx3004[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fehy3004[60] = {
   2.798309,
   1.003592,
   1.021696,
   1.478093,
   2.522519,
   3.310732,
   3.21048,
   3.465262,
   3.451248,
   5.008492,
   5.054474,
   5.128414,
   6.482163,
   7.557415,
   8.235198,
   9.595278,
   10.55303,
   11.81632,
   14.26408,
   14.48754,
   14.94353,
   17.09508,
   17.41001,
   17.32913,
   18.17671,
   18.51278,
   17.02921,
   15.27176,
   12.91678,
   10.69981,
   8.913116,
   7.239881,
   7.058079,
   6.967998,
   6.544954,
   6.971878,
   7.503842,
   7.37554,
   6.322731,
   7.395138,
   6.468289,
   6.179266,
   5.337673,
   4.580229,
   4.384686,
   3.407419,
   3.254902,
   1.737905,
   2.589857,
   1.470352,
   0,
   0,
   1.053501,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,data_D0_fx3004,data_D0_fy3004,data_D0_felx3004,data_D0_fehx3004,data_D0_fely3004,data_D0_fehy3004);
   grae->SetName("data_D0");
   grae->SetTitle("Histogram of data_p_plot__Dp_LOGBPVIPCHI2");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_D03004 = new TH1F("Graph_data_D03004","Histogram of data_p_plot__Dp_LOGBPVIPCHI2",100,-6.5,11.5);
   Graph_data_D03004->SetMinimum(-34.78788);
   Graph_data_D03004->SetMaximum(380.5145);
   Graph_data_D03004->SetDirectory(0);
   Graph_data_D03004->SetStats(0);
   Graph_data_D03004->SetLineWidth(2);
   Graph_data_D03004->SetMarkerStyle(20);
   Graph_data_D03004->GetXaxis()->SetNdivisions(505);
   Graph_data_D03004->GetXaxis()->SetLabelFont(132);
   Graph_data_D03004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_D03004->GetXaxis()->SetLabelSize(0.06);
   Graph_data_D03004->GetXaxis()->SetTitleSize(0.072);
   Graph_data_D03004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_D03004->GetXaxis()->SetTitleFont(132);
   Graph_data_D03004->GetYaxis()->SetLabelFont(132);
   Graph_data_D03004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_D03004->GetYaxis()->SetLabelSize(0.06);
   Graph_data_D03004->GetYaxis()->SetTitleSize(0.072);
   Graph_data_D03004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_D03004->GetYaxis()->SetTitleFont(132);
   Graph_data_D03004->GetZaxis()->SetLabelFont(132);
   Graph_data_D03004->GetZaxis()->SetLabelSize(0.06);
   Graph_data_D03004->GetZaxis()->SetTitleSize(0.072);
   Graph_data_D03004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_D03004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_D03004);
   
   grae->Draw("p");
   
   Double_t model_D0_fx12[99] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.9375,
   2,
   2.03125,
   2.0625,
   2.09375,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.6875,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t model_D0_fy12[99] = {
   0,
   2.814216,
   2.814216,
   3.584049,
   4.550208,
   5.758816,
   7.265816,
   9.13882,
   11.45926,
   14.32485,
   17.85244,
   22.18127,
   27.47659,
   33.9338,
   41.78301,
   51.294,
   62.78159,
   76.61136,
   84.53412,
   93.20551,
   102.6881,
   113.0488,
   124.359,
   136.6946,
   150.1364,
   164.7701,
   180.5742,
   197.3355,
   233.1537,
   270.2861,
   288.2854,
   305.0679,
   319.8009,
   326.0912,
   331.4787,
   335.8123,
   338.9327,
   340.6748,
   340.8705,
   339.3527,
   335.9606,
   330.5458,
   322.9806,
   313.1674,
   301.0494,
   286.6233,
   269.9527,
   251.1818,
   230.5485,
   208.3952,
   185.1757,
   173.8447,
   163.3511,
   153.635,
   144.641,
   128.6163,
   114.9064,
   103.1915,
   93.19556,
   84.68022,
   77.43966,
   71.29612,
   66.096,
   61.70661,
   58.0132,
   52.33098,
   48.40573,
   45.75521,
   44.01752,
   42.25959,
   41.6662,
   41.40686,
   41.01156,
   39.67421,
   37.01537,
   33.24439,
   28.71505,
   23.84213,
   19.0245,
   14.58658,
   10.74562,
   7.605508,
   5.171682,
   3.378589,
   2.120484,
   1.27858,
   0.7406496,
   0.412182,
   0.220372,
   0.1131919,
   0.05585569,
   0.02647978,
   0.01206035,
   0.005277277,
   0.002218575,
   0.0008961265,
   0.0008961265,
   0.0008961265,
   0};
   graph = new TGraph(99,model_D0_fx12,model_D0_fy12);
   graph->SetName("model_D0");
   graph->SetTitle("Projection of LogIPCHI2 model D0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_D012 = new TH1F("Graph_model_D012","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_model_D012->SetMinimum(0);
   Graph_model_D012->SetMaximum(374.9575);
   Graph_model_D012->SetDirectory(0);
   Graph_model_D012->SetStats(0);
   Graph_model_D012->SetLineWidth(2);
   Graph_model_D012->SetMarkerStyle(20);
   Graph_model_D012->GetXaxis()->SetNdivisions(505);
   Graph_model_D012->GetXaxis()->SetLabelFont(132);
   Graph_model_D012->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_D012->GetXaxis()->SetLabelSize(0.06);
   Graph_model_D012->GetXaxis()->SetTitleSize(0.072);
   Graph_model_D012->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_D012->GetXaxis()->SetTitleFont(132);
   Graph_model_D012->GetYaxis()->SetLabelFont(132);
   Graph_model_D012->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_D012->GetYaxis()->SetLabelSize(0.06);
   Graph_model_D012->GetYaxis()->SetTitleSize(0.072);
   Graph_model_D012->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_D012->GetYaxis()->SetTitleFont(132);
   Graph_model_D012->GetZaxis()->SetLabelFont(132);
   Graph_model_D012->GetZaxis()->SetLabelSize(0.06);
   Graph_model_D012->GetZaxis()->SetTitleSize(0.072);
   Graph_model_D012->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_D012->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_D012);
   
   graph->Draw("l");
   
   TH1D *frame_55560f67b810__8 = new TH1D("frame_55560f67b810__8"," ",60,-5,10);
   frame_55560f67b810__8->SetBinContent(1,363.2102);
   frame_55560f67b810__8->SetMinimum(-17.48362);
   frame_55560f67b810__8->SetMaximum(363.2102);
   frame_55560f67b810__8->SetEntries(1);
   frame_55560f67b810__8->SetDirectory(0);
   frame_55560f67b810__8->SetStats(0);
   frame_55560f67b810__8->SetLineWidth(2);
   frame_55560f67b810__8->SetMarkerStyle(20);
   frame_55560f67b810__8->GetXaxis()->SetTitle("#font[132]{ln(#chi^{2}_{IP}) (#it{D_{s}}^{#plus})}");
   frame_55560f67b810__8->GetXaxis()->SetNdivisions(505);
   frame_55560f67b810__8->GetXaxis()->SetLabelFont(132);
   frame_55560f67b810__8->GetXaxis()->SetLabelOffset(0.01);
   frame_55560f67b810__8->GetXaxis()->SetLabelSize(0.06);
   frame_55560f67b810__8->GetXaxis()->SetTitleSize(0.072);
   frame_55560f67b810__8->GetXaxis()->SetTitleOffset(0.95);
   frame_55560f67b810__8->GetXaxis()->SetTitleFont(132);
   frame_55560f67b810__8->GetYaxis()->SetTitle("Events / ( 0.25 )");
   frame_55560f67b810__8->GetYaxis()->SetLabelFont(132);
   frame_55560f67b810__8->GetYaxis()->SetLabelOffset(0.01);
   frame_55560f67b810__8->GetYaxis()->SetLabelSize(0.06);
   frame_55560f67b810__8->GetYaxis()->SetTitleSize(0.072);
   frame_55560f67b810__8->GetYaxis()->SetTitleOffset(0.95);
   frame_55560f67b810__8->GetYaxis()->SetTitleFont(132);
   frame_55560f67b810__8->GetZaxis()->SetLabelFont(132);
   frame_55560f67b810__8->GetZaxis()->SetLabelSize(0.06);
   frame_55560f67b810__8->GetZaxis()->SetTitleSize(0.072);
   frame_55560f67b810__8->GetZaxis()->SetTitleOffset(1.2);
   frame_55560f67b810__8->GetZaxis()->SetTitleFont(132);
   frame_55560f67b810__8->Draw("AXISSAME");
   
   grae->Draw("p");
   TLegend *leg = new TLegend(0.60,0.42,0.88,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetTextSize(0.065);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_D0","Fit","l");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt_plus","Prompt","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("secondary_plus","Secondary","F");

   ci = TColor::GetColor("#ff0033");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLine *line = new TLine(2.995732,-17.48362,2.995732,363.2102);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.60,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.60,0.8,"2022 Magnet Up");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   canvas_roofit->Modified();
   canvas_roofit->cd();
   canvas_roofit->SetSelected(canvas_roofit);
   
   canvas_roofit->Print("LogIPCHI2_fit_Ds_2022_Magnet_Up_2.0_updated.pdf");
  canvas_roofit->Print("LogIPCHI2_fit_Ds_2022_Magnet_Up_2.0_updated.tex");
}


==> figs/Fig7b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void LogIPCHI2_fit_Ds_2023_2_0()
{
//=========Macro generated from canvas: canvas_roofit/Canvas
//=========  (Fri Sep 27 10:59:27 2024) by ROOT version 6.26/06
   TCanvas *canvas_roofit = new TCanvas("canvas_roofit", "Canvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_roofit->Range(-7.592593,-325.1991,10.92593,1331.808);
   canvas_roofit->SetFillColor(0);
   canvas_roofit->SetBorderMode(0);
   canvas_roofit->SetBorderSize(2);
   canvas_roofit->SetTickx(1);
   canvas_roofit->SetTicky(1);
   canvas_roofit->SetLeftMargin(0.14);
   canvas_roofit->SetRightMargin(0.05);
   canvas_roofit->SetTopMargin(0.07);
   canvas_roofit->SetBottomMargin(0.16);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   
   TH1D *frame_55560b774360__3 = new TH1D("frame_55560b774360__3"," ",60,-5,10);
   frame_55560b774360__3->SetBinContent(1,1215.818);
   frame_55560b774360__3->SetMinimum(-60.07791);
   frame_55560b774360__3->SetMaximum(1215.818);
   frame_55560b774360__3->SetEntries(1);
   frame_55560b774360__3->SetDirectory(0);
   frame_55560b774360__3->SetStats(0);
   frame_55560b774360__3->SetLineWidth(2);
   frame_55560b774360__3->SetMarkerStyle(20);
   frame_55560b774360__3->GetXaxis()->SetTitle("#ln(#chi^{2}(#mathrm{IP})) (#Dsp)");
   frame_55560b774360__3->GetXaxis()->SetNdivisions(505);
   frame_55560b774360__3->GetXaxis()->SetLabelFont(132);
   frame_55560b774360__3->GetXaxis()->SetLabelOffset(0.01);
   frame_55560b774360__3->GetXaxis()->SetLabelSize(0.06);
   frame_55560b774360__3->GetXaxis()->SetTitleSize(0.072);
   frame_55560b774360__3->GetXaxis()->SetTitleOffset(0.95);
   frame_55560b774360__3->GetXaxis()->SetTitleFont(132);
   frame_55560b774360__3->GetYaxis()->SetTitle("Charm mesons / ( 0.25 )");
   frame_55560b774360__3->GetYaxis()->SetLabelFont(132);
   frame_55560b774360__3->GetYaxis()->SetLabelOffset(0.01);
   frame_55560b774360__3->GetYaxis()->SetLabelSize(0.06);
   frame_55560b774360__3->GetYaxis()->SetTitleSize(0.072);
   frame_55560b774360__3->GetYaxis()->SetTitleOffset(1.09);
   frame_55560b774360__3->GetYaxis()->SetTitleFont(132);
   frame_55560b774360__3->GetZaxis()->SetLabelFont(132);
   frame_55560b774360__3->GetZaxis()->SetLabelSize(0.06);
   frame_55560b774360__3->GetZaxis()->SetTitleSize(0.072);
   frame_55560b774360__3->GetZaxis()->SetTitleOffset(1.2);
   frame_55560b774360__3->GetZaxis()->SetTitleFont(132);
   frame_55560b774360__3->Draw("FUNC");
   
   Double_t secondary_plus_fx4[85] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.625,
   1.75,
   1.875,
   2,
   2.125,
   2.25,
   2.375,
   2.5,
   2.625,
   2.75,
   2.875,
   2.9375,
   3,
   3.0625,
   3.125,
   3.1875,
   3.25,
   3.375,
   3.5,
   3.625,
   3.75,
   4,
   4.25,
   4.375,
   4.5,
   4.625,
   4.75,
   4.875,
   5,
   5.125,
   5.25,
   5.375,
   5.5,
   5.625,
   5.75,
   5.875,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t secondary_plus_fy4[85] = {
   0,
   0.1041953,
   0.1041953,
   0.173215,
   0.2832371,
   0.4555562,
   0.7207105,
   1.12152,
   1.716644,
   2.584524,
   3.827438,
   5.575231,
   7.988123,
   11.25781,
   15.60594,
   21.2791,
   28.53934,
   37.6497,
   48.8547,
   62.35602,
   78.28481,
   96.6727,
   117.4241,
   140.2936,
   164.8716,
   190.5815,
   216.692,
   242.3439,
   266.5929,
   277.8862,
   288.4643,
   298.2113,
   307.0173,
   314.781,
   321.411,
   326.8285,
   330.9679,
   333.7787,
   335.2263,
   335.0912,
   333.9145,
   331.9091,
   329.09,
   325.4782,
   321.1003,
   315.9885,
   303.7157,
   289.008,
   272.2695,
   253.9422,
   214.3613,
   173.8378,
   154.2102,
   135.4343,
   117.7581,
   101.3677,
   86.38826,
   72.8881,
   60.88429,
   50.35011,
   41.22324,
   33.41416,
   26.81425,
   21.30332,
   16.7562,
   13.04819,
   7.677854,
   4.340261,
   2.357101,
   1.229779,
   0.6163998,
   0.296814,
   0.137307,
   0.06102212,
   0.02605364,
   0.01068651,
   0.004211048,
   0.001594155,
   0.0005797726,
   0.0002025681,
   6.799406e-05,
   2.192589e-05,
   2.192589e-05,
   2.192589e-05,
   0};
   TGraph *graph = new TGraph(85,secondary_plus_fx4,secondary_plus_fy4);
   graph->SetName("secondary_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0033");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_secondary_plus4 = new TH1F("Graph_secondary_plus4","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_secondary_plus4->SetMinimum(0);
   Graph_secondary_plus4->SetMaximum(368.749);
   Graph_secondary_plus4->SetDirectory(0);
   Graph_secondary_plus4->SetStats(0);
   Graph_secondary_plus4->SetLineWidth(2);
   Graph_secondary_plus4->SetMarkerStyle(20);
   Graph_secondary_plus4->GetXaxis()->SetNdivisions(505);
   Graph_secondary_plus4->GetXaxis()->SetLabelFont(132);
   Graph_secondary_plus4->GetXaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus4->GetXaxis()->SetLabelSize(0.06);
   Graph_secondary_plus4->GetXaxis()->SetTitleSize(0.072);
   Graph_secondary_plus4->GetXaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus4->GetXaxis()->SetTitleFont(132);
   Graph_secondary_plus4->GetYaxis()->SetLabelFont(132);
   Graph_secondary_plus4->GetYaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus4->GetYaxis()->SetLabelSize(0.06);
   Graph_secondary_plus4->GetYaxis()->SetTitleSize(0.072);
   Graph_secondary_plus4->GetYaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus4->GetYaxis()->SetTitleFont(132);
   Graph_secondary_plus4->GetZaxis()->SetLabelFont(132);
   Graph_secondary_plus4->GetZaxis()->SetLabelSize(0.06);
   Graph_secondary_plus4->GetZaxis()->SetTitleSize(0.072);
   Graph_secondary_plus4->GetZaxis()->SetTitleOffset(1.2);
   Graph_secondary_plus4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_secondary_plus4);
   
   graph->Draw("fl");
   
   Double_t prompt_plus_fx5[100] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.8125,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.9375,
   2,
   2.03125,
   2.0625,
   2.09375,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.6875,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t prompt_plus_fy5[100] = {
   0,
   7.710578,
   7.710578,
   9.816973,
   12.45937,
   15.76312,
   19.87998,
   24.99295,
   31.3218,
   39.12944,
   48.72908,
   60.49237,
   74.85842,
   92.34395,
   113.5544,
   139.1961,
   170.0897,
   207.1842,
   228.3922,
   251.5724,
   276.8863,
   304.5068,
   334.618,
   367.4165,
   403.1112,
   441.9245,
   483.6767,
   527.8167,
   621.6018,
   717.7333,
   763.692,
   805.9029,
   824.8996,
   842.057,
   857.0138,
   869.381,
   878.7452,
   884.6729,
   886.7162,
   884.4225,
   877.345,
   865.0583,
   847.1764,
   823.3752,
   793.4194,
   757.1926,
   714.7323,
   666.2662,
   612.2489,
   553.3971,
   490.7156,
   425.9095,
   395.5212,
   367.3012,
   341.0946,
   316.7578,
   273.1695,
   235.5794,
   203.1619,
   175.2053,
   151.0957,
   130.3038,
   112.373,
   96.90966,
   83.57416,
   72.07373,
   53.60273,
   39.86547,
   29.64878,
   22.05041,
   12.19654,
   6.746158,
   3.73144,
   2.063936,
   1.141606,
   0.6314458,
   0.3492657,
   0.1931861,
   0.1068552,
   0.05910383,
   0.03269155,
   0.01808237,
   0.01000173,
   0.005532166,
   0.003059955,
   0.001692524,
   0.0009361702,
   0.0005178151,
   0.0002864142,
   0.0001584216,
   8.762628e-05,
   4.846791e-05,
   2.68086e-05,
   1.482839e-05,
   8.201889e-06,
   4.536635e-06,
   2.509306e-06,
   2.509306e-06,
   2.509306e-06,
   0};
   graph = new TGraph(100,prompt_plus_fx5,prompt_plus_fy5);
   graph->SetName("prompt_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_prompt_plus5 = new TH1F("Graph_prompt_plus5","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_prompt_plus5->SetMinimum(0);
   Graph_prompt_plus5->SetMaximum(975.3879);
   Graph_prompt_plus5->SetDirectory(0);
   Graph_prompt_plus5->SetStats(0);
   Graph_prompt_plus5->SetLineWidth(2);
   Graph_prompt_plus5->SetMarkerStyle(20);
   Graph_prompt_plus5->GetXaxis()->SetNdivisions(505);
   Graph_prompt_plus5->GetXaxis()->SetLabelFont(132);
   Graph_prompt_plus5->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus5->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_plus5->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_plus5->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus5->GetXaxis()->SetTitleFont(132);
   Graph_prompt_plus5->GetYaxis()->SetLabelFont(132);
   Graph_prompt_plus5->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus5->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_plus5->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_plus5->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus5->GetYaxis()->SetTitleFont(132);
   Graph_prompt_plus5->GetZaxis()->SetLabelFont(132);
   Graph_prompt_plus5->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_plus5->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_plus5->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_plus5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_plus5);
   
   graph->Draw("fl");
   
   Double_t data_D0_fx3002[60] = {
   -4.875,
   -4.625,
   -4.375,
   -4.125,
   -3.875,
   -3.625,
   -3.375,
   -3.125,
   -2.875,
   -2.625,
   -2.375,
   -2.125,
   -1.875,
   -1.625,
   -1.375,
   -1.125,
   -0.875,
   -0.625,
   -0.375,
   -0.125,
   0.125,
   0.375,
   0.625,
   0.875,
   1.125,
   1.375,
   1.625,
   1.875,
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   3.875,
   4.125,
   4.375,
   4.625,
   4.875,
   5.125,
   5.375,
   5.625,
   5.875,
   6.125,
   6.375,
   6.625,
   6.875,
   7.125,
   7.375,
   7.625,
   7.875,
   8.125,
   8.375,
   8.625,
   8.875,
   9.125,
   9.375,
   9.625,
   9.875};
   Double_t data_D0_fy3002[60] = {
   10.21638,
   6.501384,
   11.43022,
   13.44489,
   15.1151,
   25.90711,
   17.29341,
   47.15387,
   47.78942,
   65.34721,
   82.51986,
   111.0398,
   119.0145,
   186.6271,
   231.4179,
   284.9564,
   353.33,
   406.7412,
   518.6799,
   638.0658,
   753.3192,
   881.4291,
   901.1207,
   1052.204,
   1123.572,
   1049.431,
   924.1893,
   825.5024,
   726.8531,
   548.5061,
   420.523,
   410.6183,
   297.5557,
   331.6631,
   267.0269,
   240.0988,
   160.4084,
   145.9899,
   124.3828,
   84.27025,
   68.67683,
   65.5004,
   20.16883,
   23.69489,
   20.44502,
   6.464922,
   6.61533,
   -1.219987,
   0,
   -0.07044446,
   -0.2837415,
   -0.6327888,
   0.4595238,
   0,
   -0.613798,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_felx3002[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fely3002[60] = {
   3.234803,
   2.779417,
   3.448087,
   3.734739,
   3.913091,
   5.184657,
   4.201082,
   7.01019,
   7.060394,
   8.14474,
   9.416904,
   10.70494,
   11.24607,
   13.99429,
   15.49384,
   17.12592,
   19.31425,
   20.58682,
   23.27302,
   25.72533,
   28.12671,
   30.24238,
   30.94123,
   33.24107,
   34.25031,
   33.46825,
   31.34137,
   29.8737,
   28.08024,
   24.64865,
   22.23982,
   22.10814,
   19.34552,
   20.10906,
   17.95755,
   17.41252,
   14.63349,
   14.20136,
   12.15217,
   10.61723,
   9.774816,
   9.053997,
   5.948526,
   5.764324,
   5.038663,
   3.420648,
   2.909653,
   0.8626618,
   0,
   1.274932,
   1.333718,
   0.6327888,
   1.211342,
   0,
   0.613798,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_fehx3002[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fehy3002[60] = {
   3.234803,
   2.779417,
   3.448087,
   3.734739,
   3.913091,
   5.184657,
   4.201082,
   7.01019,
   7.060394,
   8.14474,
   9.416904,
   10.70494,
   11.24607,
   13.99429,
   15.49384,
   17.12592,
   19.31425,
   20.58682,
   23.27302,
   25.72533,
   28.12671,
   30.24238,
   30.94123,
   33.24107,
   34.25031,
   33.46825,
   31.34137,
   29.8737,
   28.08024,
   24.64865,
   22.23982,
   22.10814,
   19.34552,
   20.10906,
   17.95755,
   17.41252,
   14.63349,
   14.20136,
   12.15217,
   10.61723,
   9.774816,
   9.053997,
   5.948526,
   5.764324,
   5.038663,
   3.420648,
   2.909653,
   0.8626618,
   0,
   1.274932,
   1.333718,
   0.6327888,
   1.211342,
   0,
   0.613798,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,data_D0_fx3002,data_D0_fy3002,data_D0_felx3002,data_D0_fehx3002,data_D0_fely3002,data_D0_fehy3002);
   grae->SetName("data_D0");
   grae->SetTitle("Histogram of data_p_plot__Dp_LOGBPVIPCHI2");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_D03002 = new TH1F("Graph_data_D03002","Histogram of data_p_plot__Dp_LOGBPVIPCHI2",100,-6.5,11.5);
   Graph_data_D03002->SetMinimum(-118.0732);
   Graph_data_D03002->SetMaximum(1273.813);
   Graph_data_D03002->SetDirectory(0);
   Graph_data_D03002->SetStats(0);
   Graph_data_D03002->SetLineWidth(2);
   Graph_data_D03002->SetMarkerStyle(20);
   Graph_data_D03002->GetXaxis()->SetNdivisions(505);
   Graph_data_D03002->GetXaxis()->SetLabelFont(132);
   Graph_data_D03002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_D03002->GetXaxis()->SetLabelSize(0.06);
   Graph_data_D03002->GetXaxis()->SetTitleSize(0.072);
   Graph_data_D03002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_D03002->GetXaxis()->SetTitleFont(132);
   Graph_data_D03002->GetYaxis()->SetLabelFont(132);
   Graph_data_D03002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_D03002->GetYaxis()->SetLabelSize(0.06);
   Graph_data_D03002->GetYaxis()->SetTitleSize(0.072);
   Graph_data_D03002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_D03002->GetYaxis()->SetTitleFont(132);
   Graph_data_D03002->GetZaxis()->SetLabelFont(132);
   Graph_data_D03002->GetZaxis()->SetLabelSize(0.06);
   Graph_data_D03002->GetZaxis()->SetTitleSize(0.072);
   Graph_data_D03002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_D03002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_D03002);
   
   grae->Draw("p");
   
   Double_t model_D0_fx6[93] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.9375,
   2,
   2.0625,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.625,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t model_D0_fy6[93] = {
   0,
   7.814773,
   7.814773,
   9.990188,
   12.7426,
   16.21867,
   20.60069,
   26.11447,
   33.03844,
   41.71396,
   52.55652,
   66.0676,
   82.84655,
   103.6018,
   129.1603,
   160.4752,
   198.629,
   244.8339,
   271.3687,
   300.4271,
   332.1944,
   366.8628,
   404.6304,
   445.7013,
   490.2853,
   538.5972,
   590.4412,
   645.2408,
   761.8954,
   882.6049,
   941.3193,
   996.4844,
   1045.695,
   1067.186,
   1086.073,
   1101.929,
   1114.306,
   1122.741,
   1126.766,
   1125.921,
   1119.763,
   1107.892,
   1089.968,
   1065.741,
   1035.079,
   998.0044,
   954.7305,
   905.6977,
   851.6084,
   793.4541,
   732.9268,
   678.3366,
   631.5387,
   591.4125,
   556.9904,
   527.4377,
   502.0338,
   480.1572,
   461.2717,
   430.6883,
   407.3001,
   371.7746,
   338.0389,
   301.2045,
   260.6883,
   218.0927,
   175.9017,
   136.5759,
   101.9991,
   73.23737,
   50.54329,
   33.52102,
   21.36242,
   13.08088,
   7.695936,
   4.350262,
   2.362634,
   1.232839,
   0.6180924,
   0.2977501,
   0.1378248,
   0.06130853,
   0.02621206,
   0.01077414,
   0.004259515,
   0.001620964,
   0.0005946009,
   0.00021077,
   7.253069e-05,
   2.44352e-05,
   2.44352e-05,
   2.44352e-05,
   0};
   graph = new TGraph(93,model_D0_fx6,model_D0_fy6);
   graph->SetName("model_D0");
   graph->SetTitle("Projection of LogIPCHI2 model D0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_D06 = new TH1F("Graph_model_D06","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_model_D06->SetMinimum(0);
   Graph_model_D06->SetMaximum(1239.443);
   Graph_model_D06->SetDirectory(0);
   Graph_model_D06->SetStats(0);
   Graph_model_D06->SetLineWidth(2);
   Graph_model_D06->SetMarkerStyle(20);
   Graph_model_D06->GetXaxis()->SetNdivisions(505);
   Graph_model_D06->GetXaxis()->SetLabelFont(132);
   Graph_model_D06->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_D06->GetXaxis()->SetLabelSize(0.06);
   Graph_model_D06->GetXaxis()->SetTitleSize(0.072);
   Graph_model_D06->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_D06->GetXaxis()->SetTitleFont(132);
   Graph_model_D06->GetYaxis()->SetLabelFont(132);
   Graph_model_D06->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_D06->GetYaxis()->SetLabelSize(0.06);
   Graph_model_D06->GetYaxis()->SetTitleSize(0.072);
   Graph_model_D06->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_D06->GetYaxis()->SetTitleFont(132);
   Graph_model_D06->GetZaxis()->SetLabelFont(132);
   Graph_model_D06->GetZaxis()->SetLabelSize(0.06);
   Graph_model_D06->GetZaxis()->SetTitleSize(0.072);
   Graph_model_D06->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_D06->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_D06);
   
   graph->Draw("l");
   
   TH1D *frame_55560b774360__4 = new TH1D("frame_55560b774360__4"," ",60,-5,10);
   frame_55560b774360__4->SetBinContent(1,1215.818);
   frame_55560b774360__4->SetMinimum(-60.07791);
   frame_55560b774360__4->SetMaximum(1215.818);
   frame_55560b774360__4->SetEntries(1);
   frame_55560b774360__4->SetDirectory(0);
   frame_55560b774360__4->SetStats(0);
   frame_55560b774360__4->SetLineWidth(2);
   frame_55560b774360__4->SetMarkerStyle(20);
   frame_55560b774360__4->GetXaxis()->SetTitle("#font[132]{ln(#chi^{2}_{IP}) (#it{D_{s}}^{#plus})}");
   frame_55560b774360__4->GetXaxis()->SetNdivisions(505);
   frame_55560b774360__4->GetXaxis()->SetLabelFont(132);
   frame_55560b774360__4->GetXaxis()->SetLabelOffset(0.01);
   frame_55560b774360__4->GetXaxis()->SetLabelSize(0.06);
   frame_55560b774360__4->GetXaxis()->SetTitleSize(0.072);
   frame_55560b774360__4->GetXaxis()->SetTitleOffset(0.95);
   frame_55560b774360__4->GetXaxis()->SetTitleFont(132);
   frame_55560b774360__4->GetYaxis()->SetTitle("Events / ( 0.25 )");
   frame_55560b774360__4->GetYaxis()->SetLabelFont(132);
   frame_55560b774360__4->GetYaxis()->SetLabelOffset(0.01);
   frame_55560b774360__4->GetYaxis()->SetLabelSize(0.06);
   frame_55560b774360__4->GetYaxis()->SetTitleSize(0.072);
   frame_55560b774360__4->GetYaxis()->SetTitleOffset(0.95);
   frame_55560b774360__4->GetYaxis()->SetTitleFont(132);
   frame_55560b774360__4->GetZaxis()->SetLabelFont(132);
   frame_55560b774360__4->GetZaxis()->SetLabelSize(0.06);
   frame_55560b774360__4->GetZaxis()->SetTitleSize(0.072);
   frame_55560b774360__4->GetZaxis()->SetTitleOffset(1.2);
   frame_55560b774360__4->GetZaxis()->SetTitleFont(132);
   frame_55560b774360__4->Draw("AXISSAME");
   
   grae->Draw("p");
   TLegend *leg = new TLegend(0.60,0.42,0.88,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetTextSize(0.065);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_D0","Fit","l");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt_plus","Prompt","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("secondary_plus","Secondary","F");

   ci = TColor::GetColor("#ff0033");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLine *line = new TLine(1.871802,-60.07791,1.871802,1215.818);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.60,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.60,0.8,"2023");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_roofit->Modified();
   canvas_roofit->cd();
   canvas_roofit->SetSelected(canvas_roofit);
   
   canvas_roofit->Print("LogIPCHI2_fit_Ds_2023_2_0_updated.pdf");
  canvas_roofit->Print("LogIPCHI2_fit_Ds_2023_2_0_updated.tex");
}


==> figs/Fig7c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void LogIPCHI2_fit_Dp_2022_Magnet_Up_2_0()
{
//=========Macro generated from canvas: canvas_roofit/Canvas
//=========  (Tue Oct  1 16:10:36 2024) by ROOT version 6.26/06
   TCanvas *canvas_roofit = new TCanvas("canvas_roofit", "Canvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_roofit->Range(-7.592593,-55.10652,10.92593,218.4756);
   canvas_roofit->SetFillColor(0);
   canvas_roofit->SetBorderMode(0);
   canvas_roofit->SetBorderSize(2);
   canvas_roofit->SetTickx(1);
   canvas_roofit->SetTicky(1);
   canvas_roofit->SetLeftMargin(0.14);
   canvas_roofit->SetRightMargin(0.05);
   canvas_roofit->SetTopMargin(0.07);
   canvas_roofit->SetBottomMargin(0.16);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   
   TH1D *frame_55b02d50fb20__11 = new TH1D("frame_55b02d50fb20__11"," ",60,-5,10);
   frame_55b02d50fb20__11->SetBinContent(1,199.3249);
   frame_55b02d50fb20__11->SetMinimum(-11.33338);
   frame_55b02d50fb20__11->SetMaximum(199.3249);
   frame_55b02d50fb20__11->SetEntries(1);
   frame_55b02d50fb20__11->SetDirectory(0);
   frame_55b02d50fb20__11->SetStats(0);
   frame_55b02d50fb20__11->SetLineWidth(2);
   frame_55b02d50fb20__11->SetMarkerStyle(20);
   frame_55b02d50fb20__11->GetXaxis()->SetTitle("#ln(#chi^{2}(#mathrm{IP})) (#Dp)");
   frame_55b02d50fb20__11->GetXaxis()->SetNdivisions(505);
   frame_55b02d50fb20__11->GetXaxis()->SetLabelFont(132);
   frame_55b02d50fb20__11->GetXaxis()->SetLabelOffset(0.01);
   frame_55b02d50fb20__11->GetXaxis()->SetLabelSize(0.06);
   frame_55b02d50fb20__11->GetXaxis()->SetTitleSize(0.072);
   frame_55b02d50fb20__11->GetXaxis()->SetTitleOffset(0.95);
   frame_55b02d50fb20__11->GetXaxis()->SetTitleFont(132);
   frame_55b02d50fb20__11->GetYaxis()->SetTitle("Charm mesons / ( 0.25 )");
   frame_55b02d50fb20__11->GetYaxis()->SetLabelFont(132);
   frame_55b02d50fb20__11->GetYaxis()->SetLabelOffset(0.01);
   frame_55b02d50fb20__11->GetYaxis()->SetLabelSize(0.06);
   frame_55b02d50fb20__11->GetYaxis()->SetTitleSize(0.072);
   frame_55b02d50fb20__11->GetYaxis()->SetTitleOffset(1.09);
   frame_55b02d50fb20__11->GetYaxis()->SetTitleFont(132);
   frame_55b02d50fb20__11->GetZaxis()->SetLabelFont(132);
   frame_55b02d50fb20__11->GetZaxis()->SetLabelSize(0.06);
   frame_55b02d50fb20__11->GetZaxis()->SetTitleSize(0.072);
   frame_55b02d50fb20__11->GetZaxis()->SetTitleOffset(1.2);
   frame_55b02d50fb20__11->GetZaxis()->SetTitleFont(132);
   frame_55b02d50fb20__11->Draw("FUNC");
   
   Double_t secondary_plus_fx16[82] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.375,
   3.5,
   3.625,
   3.75,
   3.875,
   4,
   4.125,
   4.25,
   4.375,
   4.5,
   4.625,
   4.75,
   4.875,
   5,
   5.125,
   5.25,
   5.375,
   5.5,
   5.625,
   5.75,
   6,
   6.25,
   6.5,
   6.625,
   6.75,
   6.875,
   7,
   7.125,
   7.25,
   7.375,
   7.5,
   7.625,
   7.75,
   7.875,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t secondary_plus_fy16[82] = {
   0,
   2.421541e-05,
   2.421541e-05,
   4.621198e-05,
   8.669408e-05,
   0.0001598808,
   0.0002898513,
   0.0005165664,
   0.000905001,
   0.001558634,
   0.002638828,
   0.004391876,
   0.007185569,
   0.01155698,
   0.01827256,
   0.02840053,
   0.0433936,
   0.06517738,
   0.09623657,
   0.1396868,
   0.1993162,
   0.2795773,
   0.3855079,
   0.5225606,
   0.6963251,
   0.9121358,
   1.17457,
   1.486861,
   1.850265,
   2.263442,
   2.72193,
   3.217782,
   3.739454,
   4.272006,
   4.797639,
   5.296576,
   5.529598,
   5.748241,
   5.950032,
   6.132629,
   6.29386,
   6.43177,
   6.544657,
   6.631111,
   6.69004,
   6.720694,
   6.720812,
   6.675464,
   6.582372,
   6.443542,
   6.261929,
   6.041335,
   5.786273,
   5.501817,
   5.193435,
   4.866811,
   4.181651,
   3.489925,
   2.829108,
   2.51958,
   2.227655,
   1.95528,
   1.703772,
   1.473856,
   1.265727,
   1.079111,
   0.913342,
   0.7674358,
   0.640165,
   0.5301309,
   0.4358284,
   0.2882068,
   0.1851219,
   0.1154985,
   0.0699939,
   0.04120111,
   0.02355715,
   0.01308282,
   0.00705741,
   0.00705741,
   0.00705741,
   0};
   TGraph *graph = new TGraph(82,secondary_plus_fx16,secondary_plus_fy16);
   graph->SetName("secondary_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0033");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_secondary_plus16 = new TH1F("Graph_secondary_plus16","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_secondary_plus16->SetMinimum(0);
   Graph_secondary_plus16->SetMaximum(7.392893);
   Graph_secondary_plus16->SetDirectory(0);
   Graph_secondary_plus16->SetStats(0);
   Graph_secondary_plus16->SetLineWidth(2);
   Graph_secondary_plus16->SetMarkerStyle(20);
   Graph_secondary_plus16->GetXaxis()->SetNdivisions(505);
   Graph_secondary_plus16->GetXaxis()->SetLabelFont(132);
   Graph_secondary_plus16->GetXaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus16->GetXaxis()->SetLabelSize(0.06);
   Graph_secondary_plus16->GetXaxis()->SetTitleSize(0.072);
   Graph_secondary_plus16->GetXaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus16->GetXaxis()->SetTitleFont(132);
   Graph_secondary_plus16->GetYaxis()->SetLabelFont(132);
   Graph_secondary_plus16->GetYaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus16->GetYaxis()->SetLabelSize(0.06);
   Graph_secondary_plus16->GetYaxis()->SetTitleSize(0.072);
   Graph_secondary_plus16->GetYaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus16->GetYaxis()->SetTitleFont(132);
   Graph_secondary_plus16->GetZaxis()->SetLabelFont(132);
   Graph_secondary_plus16->GetZaxis()->SetLabelSize(0.06);
   Graph_secondary_plus16->GetZaxis()->SetTitleSize(0.072);
   Graph_secondary_plus16->GetZaxis()->SetTitleOffset(1.2);
   Graph_secondary_plus16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_secondary_plus16);
   
   graph->Draw("fl");
   
   Double_t prompt_plus_fx17[99] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.8125,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.9375,
   2,
   2.03125,
   2.0625,
   2.09375,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.6875,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t prompt_plus_fy17[99] = {
   0,
   0.6858869,
   0.6858869,
   0.9818345,
   1.390244,
   1.947203,
   2.697729,
   3.697026,
   5.011571,
   6.719893,
   8.912877,
   11.69339,
   15.17506,
   19.47993,
   24.73497,
   31.06722,
   38.59763,
   47.43359,
   52.36895,
   57.66051,
   63.31401,
   69.33268,
   75.71692,
   82.46405,
   89.57154,
   97.07826,
   113.1906,
   130.2695,
   147.2349,
   155.135,
   162.241,
   165.3776,
   168.1644,
   170.5419,
   172.4465,
   173.8109,
   174.5647,
   174.6354,
   173.9497,
   172.435,
   170.0215,
   166.645,
   162.25,
   156.7932,
   150.2487,
   142.6123,
   133.9074,
   124.1913,
   113.5602,
   102.1554,
   90.1667,
   84.098,
   78.39046,
   73.07028,
   68.11116,
   59.17979,
   51.41958,
   44.67696,
   38.8185,
   33.72825,
   29.30549,
   25.46268,
   22.12377,
   19.2227,
   16.70203,
   12.60897,
   9.518967,
   7.186212,
   5.425131,
   3.091937,
   1.762183,
   1.004319,
   0.5723899,
   0.3262214,
   0.1859229,
   0.1059628,
   0.06039121,
   0.03441867,
   0.01961619,
   0.01117983,
   0.006371702,
   0.003631415,
   0.002069647,
   0.001179551,
   0.0006722598,
   0.0003831401,
   0.0002183625,
   0.000124451,
   7.092819e-05,
   4.0424e-05,
   2.30388e-05,
   1.313047e-05,
   7.483429e-06,
   4.26502e-06,
   2.430757e-06,
   1.385358e-06,
   1.385358e-06,
   1.385358e-06,
   0};
   graph = new TGraph(99,prompt_plus_fx17,prompt_plus_fy17);
   graph->SetName("prompt_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_prompt_plus17 = new TH1F("Graph_prompt_plus17","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_prompt_plus17->SetMinimum(0);
   Graph_prompt_plus17->SetMaximum(192.0989);
   Graph_prompt_plus17->SetDirectory(0);
   Graph_prompt_plus17->SetStats(0);
   Graph_prompt_plus17->SetLineWidth(2);
   Graph_prompt_plus17->SetMarkerStyle(20);
   Graph_prompt_plus17->GetXaxis()->SetNdivisions(505);
   Graph_prompt_plus17->GetXaxis()->SetLabelFont(132);
   Graph_prompt_plus17->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus17->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_plus17->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_plus17->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus17->GetXaxis()->SetTitleFont(132);
   Graph_prompt_plus17->GetYaxis()->SetLabelFont(132);
   Graph_prompt_plus17->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus17->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_plus17->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_plus17->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus17->GetYaxis()->SetTitleFont(132);
   Graph_prompt_plus17->GetZaxis()->SetLabelFont(132);
   Graph_prompt_plus17->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_plus17->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_plus17->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_plus17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_plus17);
   
   graph->Draw("fl");
   
   Double_t data_D0_fx3006[60] = {
   -4.875,
   -4.625,
   -4.375,
   -4.125,
   -3.875,
   -3.625,
   -3.375,
   -3.125,
   -2.875,
   -2.625,
   -2.375,
   -2.125,
   -1.875,
   -1.625,
   -1.375,
   -1.125,
   -0.875,
   -0.625,
   -0.375,
   -0.125,
   0.125,
   0.375,
   0.625,
   0.875,
   1.125,
   1.375,
   1.625,
   1.875,
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   3.875,
   4.125,
   4.375,
   4.625,
   4.875,
   5.125,
   5.375,
   5.625,
   5.875,
   6.125,
   6.375,
   6.625,
   6.875,
   7.125,
   7.375,
   7.625,
   7.875,
   8.125,
   8.375,
   8.625,
   8.875,
   9.125,
   9.375,
   9.625,
   9.875};
   Double_t data_D0_fy3006[60] = {
   0.5613753,
   2.020646,
   0.9409503,
   3.100722,
   3.162947,
   5.266995,
   3.218581,
   5.183028,
   5.615825,
   5.918483,
   18.68414,
   26.32498,
   28.43541,
   33.69425,
   43.97207,
   41.99315,
   64.96503,
   68.48463,
   103.4382,
   133.1947,
   117.6124,
   134.7403,
   176.1328,
   168.7988,
   165.0908,
   167.0281,
   136.1604,
   97.74892,
   77.87634,
   51.00941,
   38.7176,
   15.41441,
   10.68116,
   7.21643,
   10.45494,
   5.556782,
   2.780834,
   16.42512,
   4.85269,
   2.269071,
   4.900312,
   7.718062,
   10.1806,
   1.468934,
   4.927988,
   5.172376,
   0.2581906,
   -0.2601714,
   2.35431,
   1.215985,
   2.148993,
   0.6001292,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_felx3006[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fely3006[60] = {
   0.5613753,
   1.431308,
   0.9409503,
   1.790934,
   1.826584,
   2.356004,
   1.858325,
   2.320523,
   2.368997,
   2.436359,
   4.488116,
   5.217541,
   5.585414,
   6.001864,
   6.836023,
   6.706565,
   8.384991,
   8.41918,
   10.35099,
   11.78388,
   11.22117,
   12.12288,
   13.61672,
   13.45739,
   13.29156,
   13.2766,
   12.172,
   10.48584,
   9.048022,
   7.429904,
   6.642713,
   4.754249,
   4.756087,
   3.78918,
   4.253657,
   3.430413,
   3.806806,
   4.99638,
   3.900025,
   2.895313,
   3.249634,
   3.350642,
   3.546439,
   2.304805,
   3.009572,
   2.915507,
   1.044551,
   1.497832,
   1.47843,
   1.076192,
   1.519568,
   0.6001292,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_fehx3006[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fehy3006[60] = {
   0.5613753,
   1.431308,
   0.9409503,
   1.790934,
   1.826584,
   2.356004,
   1.858325,
   2.320523,
   2.368997,
   2.436359,
   4.488116,
   5.217541,
   5.585414,
   6.001864,
   6.836023,
   6.706565,
   8.384991,
   8.41918,
   10.35099,
   11.78388,
   11.22117,
   12.12288,
   13.61672,
   13.45739,
   13.29156,
   13.2766,
   12.172,
   10.48584,
   9.048022,
   7.429904,
   6.642713,
   4.754249,
   4.756087,
   3.78918,
   4.253657,
   3.430413,
   3.806806,
   4.99638,
   3.900025,
   2.895313,
   3.249634,
   3.350642,
   3.546439,
   2.304805,
   3.009572,
   2.915507,
   1.044551,
   1.497832,
   1.47843,
   1.076192,
   1.519568,
   0.6001292,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,data_D0_fx3006,data_D0_fy3006,data_D0_felx3006,data_D0_fehx3006,data_D0_fely3006,data_D0_fehy3006);
   grae->SetName("data_D0");
   grae->SetTitle("Histogram of data_p_plot__Dp_LOGBPVIPCHI2");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_D03006 = new TH1F("Graph_data_D03006","Histogram of data_p_plot__Dp_LOGBPVIPCHI2",100,-6.5,11.5);
   Graph_data_D03006->SetMinimum(-20.90876);
   Graph_data_D03006->SetMaximum(208.9003);
   Graph_data_D03006->SetDirectory(0);
   Graph_data_D03006->SetStats(0);
   Graph_data_D03006->SetLineWidth(2);
   Graph_data_D03006->SetMarkerStyle(20);
   Graph_data_D03006->GetXaxis()->SetNdivisions(505);
   Graph_data_D03006->GetXaxis()->SetLabelFont(132);
   Graph_data_D03006->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_D03006->GetXaxis()->SetLabelSize(0.06);
   Graph_data_D03006->GetXaxis()->SetTitleSize(0.072);
   Graph_data_D03006->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_D03006->GetXaxis()->SetTitleFont(132);
   Graph_data_D03006->GetYaxis()->SetLabelFont(132);
   Graph_data_D03006->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_D03006->GetYaxis()->SetLabelSize(0.06);
   Graph_data_D03006->GetYaxis()->SetTitleSize(0.072);
   Graph_data_D03006->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_D03006->GetYaxis()->SetTitleFont(132);
   Graph_data_D03006->GetZaxis()->SetLabelFont(132);
   Graph_data_D03006->GetZaxis()->SetLabelSize(0.06);
   Graph_data_D03006->GetZaxis()->SetTitleSize(0.072);
   Graph_data_D03006->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_D03006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_D03006);
   
   grae->Draw("p");
   
   Double_t model_D0_fx18[98] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.9375,
   2,
   2.03125,
   2.0625,
   2.09375,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.6875,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t model_D0_fy18[98] = {
   0,
   0.6859111,
   0.6859111,
   0.9818807,
   1.390331,
   1.947363,
   2.698019,
   3.697543,
   5.012476,
   6.721452,
   8.915516,
   11.69779,
   15.18225,
   19.49148,
   24.75324,
   31.09562,
   38.64103,
   47.49877,
   52.44831,
   57.75674,
   63.43021,
   69.47237,
   75.88414,
   82.66337,
   89.8081,
   97.35784,
   113.5761,
   130.7921,
   147.9313,
   155.9336,
   163.1531,
   169.2017,
   171.6463,
   173.6211,
   175.0588,
   175.889,
   176.0394,
   175.4365,
   174.0079,
   171.6837,
   168.3997,
   164.1002,
   158.7423,
   152.2995,
   144.7679,
   136.1709,
   126.5653,
   116.0476,
   104.7588,
   92.88863,
   86.88007,
   81.23324,
   75.97432,
   71.07699,
   62.27068,
   54.63736,
   48.02327,
   42.29475,
   37.33563,
   33.04494,
   29.3349,
   26.1292,
   23.36148,
   20.97404,
   17.14586,
   14.31661,
   12.23794,
   10.72171,
   8.840178,
   7.894813,
   7.436088,
   7.203501,
   7.046915,
   6.861387,
   6.549505,
   6.101726,
   5.536236,
   4.886427,
   4.192831,
   3.496297,
   2.832739,
   2.229725,
   1.704951,
   1.266399,
   0.9137251,
   0.6403834,
   0.4359529,
   0.2882777,
   0.1851623,
   0.1155216,
   0.07000703,
   0.04120859,
   0.02356141,
   0.01308526,
   0.007058795,
   0.007058795,
   0.007058795,
   0};
   graph = new TGraph(98,model_D0_fx18,model_D0_fy18);
   graph->SetName("model_D0");
   graph->SetTitle("Projection of LogIPCHI2 model D0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_D018 = new TH1F("Graph_model_D018","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_model_D018->SetMinimum(0);
   Graph_model_D018->SetMaximum(193.6433);
   Graph_model_D018->SetDirectory(0);
   Graph_model_D018->SetStats(0);
   Graph_model_D018->SetLineWidth(2);
   Graph_model_D018->SetMarkerStyle(20);
   Graph_model_D018->GetXaxis()->SetNdivisions(505);
   Graph_model_D018->GetXaxis()->SetLabelFont(132);
   Graph_model_D018->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_D018->GetXaxis()->SetLabelSize(0.06);
   Graph_model_D018->GetXaxis()->SetTitleSize(0.072);
   Graph_model_D018->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_D018->GetXaxis()->SetTitleFont(132);
   Graph_model_D018->GetYaxis()->SetLabelFont(132);
   Graph_model_D018->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_D018->GetYaxis()->SetLabelSize(0.06);
   Graph_model_D018->GetYaxis()->SetTitleSize(0.072);
   Graph_model_D018->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_D018->GetYaxis()->SetTitleFont(132);
   Graph_model_D018->GetZaxis()->SetLabelFont(132);
   Graph_model_D018->GetZaxis()->SetLabelSize(0.06);
   Graph_model_D018->GetZaxis()->SetTitleSize(0.072);
   Graph_model_D018->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_D018->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_D018);
   
   graph->Draw("l");
   
   TH1D *frame_55b02d50fb20__12 = new TH1D("frame_55b02d50fb20__12"," ",60,-5,10);
   frame_55b02d50fb20__12->SetBinContent(1,199.3249);
   frame_55b02d50fb20__12->SetMinimum(-11.33338);
   frame_55b02d50fb20__12->SetMaximum(199.3249);
   frame_55b02d50fb20__12->SetEntries(1);
   frame_55b02d50fb20__12->SetDirectory(0);
   frame_55b02d50fb20__12->SetStats(0);
   frame_55b02d50fb20__12->SetLineWidth(2);
   frame_55b02d50fb20__12->SetMarkerStyle(20);
   frame_55b02d50fb20__12->GetXaxis()->SetTitle("ln(#chi^{2}_{IP}) (#it{D}^{#plus})");
   frame_55b02d50fb20__12->GetXaxis()->SetNdivisions(505);
   frame_55b02d50fb20__12->GetXaxis()->SetLabelFont(132);
   frame_55b02d50fb20__12->GetXaxis()->SetLabelOffset(0.01);
   frame_55b02d50fb20__12->GetXaxis()->SetLabelSize(0.06);
   frame_55b02d50fb20__12->GetXaxis()->SetTitleSize(0.072);
   frame_55b02d50fb20__12->GetXaxis()->SetTitleOffset(0.95);
   frame_55b02d50fb20__12->GetXaxis()->SetTitleFont(132);
   frame_55b02d50fb20__12->GetYaxis()->SetTitle("Events / ( 0.25 )");
   frame_55b02d50fb20__12->GetYaxis()->SetLabelFont(132);
   frame_55b02d50fb20__12->GetYaxis()->SetLabelOffset(0.01);
   frame_55b02d50fb20__12->GetYaxis()->SetLabelSize(0.06);
   frame_55b02d50fb20__12->GetYaxis()->SetTitleSize(0.072);
   frame_55b02d50fb20__12->GetYaxis()->SetTitleOffset(0.95);
   frame_55b02d50fb20__12->GetYaxis()->SetTitleFont(132);
   frame_55b02d50fb20__12->GetZaxis()->SetLabelFont(132);
   frame_55b02d50fb20__12->GetZaxis()->SetLabelSize(0.06);
   frame_55b02d50fb20__12->GetZaxis()->SetTitleSize(0.072);
   frame_55b02d50fb20__12->GetZaxis()->SetTitleOffset(1.2);
   frame_55b02d50fb20__12->GetZaxis()->SetTitleFont(132);
   frame_55b02d50fb20__12->Draw("AXISSAME");
   
   grae->Draw("p");
   TLegend *leg = new TLegend(0.60,0.42,0.88,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetTextSize(0.065);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_D0","Fit","l");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt_plus","Prompt","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("secondary_plus","Secondary","F");

   ci = TColor::GetColor("#ff0033");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.60,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.60,0.8,"2022 Magnet Up");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   
   TLine *line = new TLine(2.995732,-11.33338,2.995732,199.3249);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   canvas_roofit->Modified();
   canvas_roofit->cd();
   canvas_roofit->SetSelected(canvas_roofit);
   
   canvas_roofit->Print("LogIPCHI2_fit_Dp_2022_Magnet_Up_2_0_updated.pdf");
  canvas_roofit->Print("LogIPCHI2_fit_Dp_2022_Magnet_Up_2_0_updated.tex");
}


==> figs/Fig7d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void LogIPCHI2_fit_Dp_2023_2_0()
{
//=========Macro generated from canvas: canvas_roofit/Canvas
//=========  (Tue Oct  1 16:10:11 2024) by ROOT version 6.26/06
   TCanvas *canvas_roofit = new TCanvas("canvas_roofit", "Canvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_roofit->Range(-7.592593,-314.2393,10.92593,1278.86);
   canvas_roofit->SetFillColor(0);
   canvas_roofit->SetBorderMode(0);
   canvas_roofit->SetBorderSize(2);
   canvas_roofit->SetTickx(1);
   canvas_roofit->SetTicky(1);
   canvas_roofit->SetLeftMargin(0.14);
   canvas_roofit->SetRightMargin(0.05);
   canvas_roofit->SetTopMargin(0.07);
   canvas_roofit->SetBottomMargin(0.16);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   
   TH1D *frame_55b02cbda640__5 = new TH1D("frame_55b02cbda640__5"," ",60,-5,10);
   frame_55b02cbda640__5->SetBinContent(1,1167.343);
   frame_55b02cbda640__5->SetMinimum(-59.34346);
   frame_55b02cbda640__5->SetMaximum(1167.343);
   frame_55b02cbda640__5->SetEntries(1);
   frame_55b02cbda640__5->SetDirectory(0);
   frame_55b02cbda640__5->SetStats(0);
   frame_55b02cbda640__5->SetLineWidth(2);
   frame_55b02cbda640__5->SetMarkerStyle(20);
   frame_55b02cbda640__5->GetXaxis()->SetTitle("#ln(#chi^{2}(#mathrm{IP})) (#Dp)");
   frame_55b02cbda640__5->GetXaxis()->SetNdivisions(505);
   frame_55b02cbda640__5->GetXaxis()->SetLabelFont(132);
   frame_55b02cbda640__5->GetXaxis()->SetLabelOffset(0.01);
   frame_55b02cbda640__5->GetXaxis()->SetLabelSize(0.06);
   frame_55b02cbda640__5->GetXaxis()->SetTitleSize(0.072);
   frame_55b02cbda640__5->GetXaxis()->SetTitleOffset(0.95);
   frame_55b02cbda640__5->GetXaxis()->SetTitleFont(132);
   frame_55b02cbda640__5->GetYaxis()->SetTitle("Charm mesons / ( 0.25 )");
   frame_55b02cbda640__5->GetYaxis()->SetLabelFont(132);
   frame_55b02cbda640__5->GetYaxis()->SetLabelOffset(0.01);
   frame_55b02cbda640__5->GetYaxis()->SetLabelSize(0.06);
   frame_55b02cbda640__5->GetYaxis()->SetTitleSize(0.072);
   frame_55b02cbda640__5->GetYaxis()->SetTitleOffset(1.09);
   frame_55b02cbda640__5->GetYaxis()->SetTitleFont(132);
   frame_55b02cbda640__5->GetZaxis()->SetLabelFont(132);
   frame_55b02cbda640__5->GetZaxis()->SetLabelSize(0.06);
   frame_55b02cbda640__5->GetZaxis()->SetTitleSize(0.072);
   frame_55b02cbda640__5->GetZaxis()->SetTitleOffset(1.2);
   frame_55b02cbda640__5->GetZaxis()->SetTitleFont(132);
   frame_55b02cbda640__5->Draw("FUNC");
   
   Double_t secondary_plus_fx7[83] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   1.875,
   2,
   2.125,
   2.25,
   2.375,
   2.5,
   2.625,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.375,
   3.5,
   3.625,
   3.75,
   3.875,
   4,
   4.125,
   4.25,
   4.5,
   4.75,
   4.875,
   5,
   5.125,
   5.25,
   5.375,
   5.5,
   5.625,
   5.75,
   5.875,
   6,
   6.125,
   6.25,
   6.375,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t secondary_plus_fy7[83] = {
   0,
   0.01187331,
   0.01187331,
   0.02031227,
   0.03415995,
   0.05647392,
   0.09178056,
   0.1466309,
   0.2302885,
   0.3555422,
   0.5396126,
   0.805091,
   1.18081,
   1.702499,
   2.413047,
   3.362148,
   4.605109,
   6.200619,
   8.207334,
   10.67926,
   13.66005,
   17.17654,
   21.232,
   25.7999,
   30.81891,
   36.19,
   41.77649,
   47.40753,
   52.88526,
   57.99547,
   60.34458,
   62.52094,
   64.49941,
   66.25657,
   67.77121,
   69.02469,
   70.0014,
   70.68902,
   71.07883,
   71.16095,
   70.79241,
   69.91541,
   68.54888,
   66.72201,
   64.47318,
   61.84867,
   58.90103,
   55.68736,
   52.26749,
   48.70213,
   41.37178,
   34.13702,
   30.67243,
   27.35974,
   24.22797,
   21.29921,
   18.58879,
   16.10571,
   13.8532,
   11.82936,
   10.02799,
   8.439329,
   7.050876,
   5.848163,
   4.815453,
   3.936371,
   2.57358,
   1.634347,
   1.008129,
   0.6040219,
   0.3515236,
   0.1987107,
   0.1091071,
   0.0581902,
   0.03014475,
   0.01516836,
   0.007413625,
   0.003519553,
   0.001622967,
   0.0007269367,
   0.0007269367,
   0.0007269367,
   0};
   TGraph *graph = new TGraph(83,secondary_plus_fx7,secondary_plus_fy7);
   graph->SetName("secondary_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0033");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_secondary_plus7 = new TH1F("Graph_secondary_plus7","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_secondary_plus7->SetMinimum(0);
   Graph_secondary_plus7->SetMaximum(78.27705);
   Graph_secondary_plus7->SetDirectory(0);
   Graph_secondary_plus7->SetStats(0);
   Graph_secondary_plus7->SetLineWidth(2);
   Graph_secondary_plus7->SetMarkerStyle(20);
   Graph_secondary_plus7->GetXaxis()->SetNdivisions(505);
   Graph_secondary_plus7->GetXaxis()->SetLabelFont(132);
   Graph_secondary_plus7->GetXaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus7->GetXaxis()->SetLabelSize(0.06);
   Graph_secondary_plus7->GetXaxis()->SetTitleSize(0.072);
   Graph_secondary_plus7->GetXaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus7->GetXaxis()->SetTitleFont(132);
   Graph_secondary_plus7->GetYaxis()->SetLabelFont(132);
   Graph_secondary_plus7->GetYaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus7->GetYaxis()->SetLabelSize(0.06);
   Graph_secondary_plus7->GetYaxis()->SetTitleSize(0.072);
   Graph_secondary_plus7->GetYaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus7->GetYaxis()->SetTitleFont(132);
   Graph_secondary_plus7->GetZaxis()->SetLabelFont(132);
   Graph_secondary_plus7->GetZaxis()->SetLabelSize(0.06);
   Graph_secondary_plus7->GetZaxis()->SetTitleSize(0.072);
   Graph_secondary_plus7->GetZaxis()->SetTitleOffset(1.2);
   Graph_secondary_plus7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_secondary_plus7);
   
   graph->Draw("fl");
   
   Double_t prompt_plus_fx8[97] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.9375,
   2,
   2.0625,
   2.09375,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.6875,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t prompt_plus_fy8[97] = {
   0,
   3.843465,
   3.843465,
   5.508884,
   7.810367,
   10.95333,
   15.19457,
   20.84959,
   28.29917,
   37.99418,
   50.45771,
   66.28345,
   86.12908,
   110.7036,
   140.7474,
   177.0054,
   220.191,
   270.9442,
   299.3265,
   329.7822,
   362.3482,
   397.0468,
   433.8844,
   472.8498,
   513.9137,
   557.2577,
   650.5701,
   750.0489,
   849.8083,
   896.8155,
   939.6528,
   976.1435,
   991.216,
   1003.7,
   1013.212,
   1019.347,
   1021.687,
   1019.805,
   1013.272,
   1001.671,
   984.609,
   961.7347,
   932.7586,
   897.478,
   855.8046,
   807.7959,
   753.6892,
   693.9365,
   629.2369,
   560.5655,
   489.7071,
   456.4718,
   425.4921,
   369.6976,
   321.2194,
   279.0981,
   242.5001,
   210.7012,
   183.0721,
   159.066,
   138.2078,
   120.0847,
   104.338,
   78.76855,
   59.46522,
   44.89245,
   33.89093,
   19.31541,
   11.0084,
   6.274004,
   3.575734,
   2.037913,
   1.161465,
   0.661952,
   0.3772654,
   0.2150143,
   0.1225428,
   0.06984065,
   0.03980418,
   0.02268554,
   0.01292914,
   0.007368685,
   0.004199624,
   0.002393486,
   0.001364116,
   0.0007774486,
   0.0004430902,
   0.0002525298,
   0.0001439239,
   8.202636e-05,
   4.674917e-05,
   2.664369e-05,
   1.5185e-05,
   8.654364e-06,
   8.654364e-06,
   8.654364e-06,
   0};
   graph = new TGraph(97,prompt_plus_fx8,prompt_plus_fy8);
   graph->SetName("prompt_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_prompt_plus8 = new TH1F("Graph_prompt_plus8","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_prompt_plus8->SetMinimum(0);
   Graph_prompt_plus8->SetMaximum(1123.856);
   Graph_prompt_plus8->SetDirectory(0);
   Graph_prompt_plus8->SetStats(0);
   Graph_prompt_plus8->SetLineWidth(2);
   Graph_prompt_plus8->SetMarkerStyle(20);
   Graph_prompt_plus8->GetXaxis()->SetNdivisions(505);
   Graph_prompt_plus8->GetXaxis()->SetLabelFont(132);
   Graph_prompt_plus8->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus8->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_plus8->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_plus8->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus8->GetXaxis()->SetTitleFont(132);
   Graph_prompt_plus8->GetYaxis()->SetLabelFont(132);
   Graph_prompt_plus8->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus8->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_plus8->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_plus8->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus8->GetYaxis()->SetTitleFont(132);
   Graph_prompt_plus8->GetZaxis()->SetLabelFont(132);
   Graph_prompt_plus8->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_plus8->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_plus8->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_plus8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_plus8);
   
   graph->Draw("fl");
   
   Double_t data_D0_fx3003[60] = {
   -4.875,
   -4.625,
   -4.375,
   -4.125,
   -3.875,
   -3.625,
   -3.375,
   -3.125,
   -2.875,
   -2.625,
   -2.375,
   -2.125,
   -1.875,
   -1.625,
   -1.375,
   -1.125,
   -0.875,
   -0.625,
   -0.375,
   -0.125,
   0.125,
   0.375,
   0.625,
   0.875,
   1.125,
   1.375,
   1.625,
   1.875,
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   3.875,
   4.125,
   4.375,
   4.625,
   4.875,
   5.125,
   5.375,
   5.625,
   5.875,
   6.125,
   6.375,
   6.625,
   6.875,
   7.125,
   7.375,
   7.625,
   7.875,
   8.125,
   8.375,
   8.625,
   8.875,
   9.125,
   9.375,
   9.625,
   9.875};
   Double_t data_D0_fy3003[60] = {
   0.9132984,
   14.98024,
   20.61986,
   21.19308,
   23.53593,
   24.10685,
   45.73269,
   46.57584,
   52.67694,
   56.32376,
   82.17847,
   102.3739,
   138.3681,
   178.933,
   247.522,
   313.2497,
   337.3958,
   475.4138,
   545.238,
   639.3516,
   743.4705,
   842.3834,
   933.1577,
   1073.397,
   1077.933,
   1067.184,
   850.6068,
   697.3384,
   527.5687,
   358.5147,
   221.8897,
   145.5542,
   74.47755,
   82.37254,
   93.60542,
   74.11945,
   64.36504,
   40.15849,
   50.06003,
   33.65362,
   23.40077,
   10.77863,
   16.25511,
   14.10149,
   9.19007,
   8.979491,
   4.4167,
   -2.283813,
   -0.6795288,
   2.193458,
   -1.107401,
   0.05111447,
   -1.023992,
   0,
   -0.5068055,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_felx3003[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fely3003[60] = {
   0.9132984,
   3.888876,
   4.672951,
   4.652066,
   4.945074,
   5.071211,
   6.841612,
   7.003374,
   7.372407,
   7.656896,
   9.341846,
   10.31828,
   12.05484,
   13.74319,
   16.10658,
   18.18826,
   18.78008,
   22.35495,
   23.90564,
   25.91763,
   27.92621,
   29.67774,
   31.48849,
   33.65793,
   33.65126,
   33.67847,
   30.18382,
   27.50688,
   24.20038,
   20.22707,
   16.71402,
   14.19989,
   12.43138,
   11.5769,
   12.18938,
   10.95921,
   10.39812,
   8.685916,
   8.828646,
   7.369192,
   6.79569,
   5.813789,
   5.601772,
   4.515472,
   3.385771,
   3.632318,
   2.633388,
   1.301166,
   1.401428,
   1.68235,
   0.783067,
   0.3476416,
   0.6650676,
   0,
   0.5068055,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_fehx3003[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fehy3003[60] = {
   0.9132984,
   3.888876,
   4.672951,
   4.652066,
   4.945074,
   5.071211,
   6.841612,
   7.003374,
   7.372407,
   7.656896,
   9.341846,
   10.31828,
   12.05484,
   13.74319,
   16.10658,
   18.18826,
   18.78008,
   22.35495,
   23.90564,
   25.91763,
   27.92621,
   29.67774,
   31.48849,
   33.65793,
   33.65126,
   33.67847,
   30.18382,
   27.50688,
   24.20038,
   20.22707,
   16.71402,
   14.19989,
   12.43138,
   11.5769,
   12.18938,
   10.95921,
   10.39812,
   8.685916,
   8.828646,
   7.369192,
   6.79569,
   5.813789,
   5.601772,
   4.515472,
   3.385771,
   3.632318,
   2.633388,
   1.301166,
   1.401428,
   1.68235,
   0.783067,
   0.3476416,
   0.6650676,
   0,
   0.5068055,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,data_D0_fx3003,data_D0_fy3003,data_D0_felx3003,data_D0_fehx3003,data_D0_fely3003,data_D0_fehy3003);
   grae->SetName("data_D0");
   grae->SetTitle("Histogram of data_p_plot__Dp_LOGBPVIPCHI2");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_D03003 = new TH1F("Graph_data_D03003","Histogram of data_p_plot__Dp_LOGBPVIPCHI2",100,-6.5,11.5);
   Graph_data_D03003->SetMinimum(-115.1019);
   Graph_data_D03003->SetMaximum(1223.102);
   Graph_data_D03003->SetDirectory(0);
   Graph_data_D03003->SetStats(0);
   Graph_data_D03003->SetLineWidth(2);
   Graph_data_D03003->SetMarkerStyle(20);
   Graph_data_D03003->GetXaxis()->SetNdivisions(505);
   Graph_data_D03003->GetXaxis()->SetLabelFont(132);
   Graph_data_D03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_D03003->GetXaxis()->SetLabelSize(0.06);
   Graph_data_D03003->GetXaxis()->SetTitleSize(0.072);
   Graph_data_D03003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_D03003->GetXaxis()->SetTitleFont(132);
   Graph_data_D03003->GetYaxis()->SetLabelFont(132);
   Graph_data_D03003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_D03003->GetYaxis()->SetLabelSize(0.06);
   Graph_data_D03003->GetYaxis()->SetTitleSize(0.072);
   Graph_data_D03003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_D03003->GetYaxis()->SetTitleFont(132);
   Graph_data_D03003->GetZaxis()->SetLabelFont(132);
   Graph_data_D03003->GetZaxis()->SetLabelSize(0.06);
   Graph_data_D03003->GetZaxis()->SetTitleSize(0.072);
   Graph_data_D03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_D03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_D03003);
   
   grae->Draw("p");
   
   Double_t model_D0_fx9[98] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.9375,
   2,
   2.0625,
   2.09375,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.6875,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t model_D0_fy9[98] = {
   0,
   3.855338,
   3.855338,
   5.529196,
   7.844527,
   11.00981,
   15.28635,
   20.99622,
   28.52946,
   38.34972,
   50.99732,
   67.08854,
   87.30989,
   112.4061,
   143.1605,
   180.3675,
   224.7961,
   277.1448,
   306.4755,
   337.9895,
   371.7303,
   407.726,
   445.9883,
   486.5099,
   529.2642,
   574.4343,
   622.0426,
   671.8021,
   775.8488,
   880.6273,
   930.2836,
   975.8428,
   1015.11,
   1031.585,
   1045.477,
   1056.399,
   1063.945,
   1067.693,
   1067.212,
   1062.071,
   1051.85,
   1036.151,
   1014.62,
   986.9645,
   952.978,
   912.5689,
   865.7914,
   812.8792,
   754.281,
   690.6929,
   623.0864,
   553.2436,
   520.4965,
   489.9916,
   435.1047,
   387.476,
   346.1435,
   310.2713,
   279.1329,
   252.0968,
   228.6145,
   208.2092,
   190.4666,
   175.0271,
   149.8474,
   130.6262,
   115.6849,
   103.8063,
   86.03742,
   72.85707,
   61.96136,
   52.27786,
   43.4097,
   35.29849,
   28.0217,
   21.67647,
   16.32073,
   11.95191,
   8.50917,
   5.887967,
   3.959057,
   2.586509,
   1.641716,
   1.012328,
   0.6064154,
   0.3528877,
   0.1994881,
   0.1095502,
   0.05844273,
   0.03028868,
   0.01525039,
   0.007460374,
   0.003546197,
   0.001638152,
   0.0007355911,
   0.0007355911,
   0.0007355911,
   0};
   graph = new TGraph(98,model_D0_fx9,model_D0_fy9);
   graph->SetName("model_D0");
   graph->SetTitle("Projection of LogIPCHI2 model D0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_D09 = new TH1F("Graph_model_D09","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_model_D09->SetMinimum(0);
   Graph_model_D09->SetMaximum(1174.463);
   Graph_model_D09->SetDirectory(0);
   Graph_model_D09->SetStats(0);
   Graph_model_D09->SetLineWidth(2);
   Graph_model_D09->SetMarkerStyle(20);
   Graph_model_D09->GetXaxis()->SetNdivisions(505);
   Graph_model_D09->GetXaxis()->SetLabelFont(132);
   Graph_model_D09->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_D09->GetXaxis()->SetLabelSize(0.06);
   Graph_model_D09->GetXaxis()->SetTitleSize(0.072);
   Graph_model_D09->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_D09->GetXaxis()->SetTitleFont(132);
   Graph_model_D09->GetYaxis()->SetLabelFont(132);
   Graph_model_D09->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_D09->GetYaxis()->SetLabelSize(0.06);
   Graph_model_D09->GetYaxis()->SetTitleSize(0.072);
   Graph_model_D09->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_D09->GetYaxis()->SetTitleFont(132);
   Graph_model_D09->GetZaxis()->SetLabelFont(132);
   Graph_model_D09->GetZaxis()->SetLabelSize(0.06);
   Graph_model_D09->GetZaxis()->SetTitleSize(0.072);
   Graph_model_D09->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_D09->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_D09);
   
   graph->Draw("l");
   
   TH1D *frame_55b02cbda640__6 = new TH1D("frame_55b02cbda640__6"," ",60,-5,10);
   frame_55b02cbda640__6->SetBinContent(1,1167.343);
   frame_55b02cbda640__6->SetMinimum(-59.34346);
   frame_55b02cbda640__6->SetMaximum(1167.343);
   frame_55b02cbda640__6->SetEntries(1);
   frame_55b02cbda640__6->SetDirectory(0);
   frame_55b02cbda640__6->SetStats(0);
   frame_55b02cbda640__6->SetLineWidth(2);
   frame_55b02cbda640__6->SetMarkerStyle(20);
   frame_55b02cbda640__6->GetXaxis()->SetTitle("ln(#chi^{2}_{IP}) (#it{D}^{#plus})");
   frame_55b02cbda640__6->GetXaxis()->SetNdivisions(505);
   frame_55b02cbda640__6->GetXaxis()->SetLabelFont(132);
   frame_55b02cbda640__6->GetXaxis()->SetLabelOffset(0.01);
   frame_55b02cbda640__6->GetXaxis()->SetLabelSize(0.06);
   frame_55b02cbda640__6->GetXaxis()->SetTitleSize(0.072);
   frame_55b02cbda640__6->GetXaxis()->SetTitleOffset(0.95);
   frame_55b02cbda640__6->GetXaxis()->SetTitleFont(132);
   frame_55b02cbda640__6->GetYaxis()->SetTitle("Events / ( 0.25 )");
   frame_55b02cbda640__6->GetYaxis()->SetLabelFont(132);
   frame_55b02cbda640__6->GetYaxis()->SetLabelOffset(0.01);
   frame_55b02cbda640__6->GetYaxis()->SetLabelSize(0.06);
   frame_55b02cbda640__6->GetYaxis()->SetTitleSize(0.072);
   frame_55b02cbda640__6->GetYaxis()->SetTitleOffset(0.95);
   frame_55b02cbda640__6->GetYaxis()->SetTitleFont(132);
   frame_55b02cbda640__6->GetZaxis()->SetLabelFont(132);
   frame_55b02cbda640__6->GetZaxis()->SetLabelSize(0.06);
   frame_55b02cbda640__6->GetZaxis()->SetTitleSize(0.072);
   frame_55b02cbda640__6->GetZaxis()->SetTitleOffset(1.2);
   frame_55b02cbda640__6->GetZaxis()->SetTitleFont(132);
   frame_55b02cbda640__6->Draw("AXISSAME");
   
   grae->Draw("p");
   TLegend *leg = new TLegend(0.60,0.42,0.88,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetTextSize(0.065);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_D0","Fit","l");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt_plus","Prompt","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("secondary_plus","Secondary","F");

   ci = TColor::GetColor("#ff0033");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.60,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.60,0.8,"2023");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLine *line = new TLine(2.99,-59.34346,2.99,1167.343);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   canvas_roofit->Modified();
   canvas_roofit->cd();
   canvas_roofit->SetSelected(canvas_roofit);
   
   canvas_roofit->Print("LogIPCHI2_fit_Dp_2023_2_0_updated.pdf");
  canvas_roofit->Print("LogIPCHI2_fit_Dp_2023_2_0_updated.tex");
}


==> figs/Fig7e.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void LogIPCHI2_fit_D0_2022_Magnet_Up_2_0()
{
//=========Macro generated from canvas: canvas_roofit/Canvas
//=========  (Fri Sep 27 11:00:04 2024) by ROOT version 6.26/06
   TCanvas *canvas_roofit = new TCanvas("canvas_roofit", "Canvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_roofit->Range(-7.592593,-444.2747,10.92593,1829.187);
   canvas_roofit->SetFillColor(0);
   canvas_roofit->SetBorderMode(0);
   canvas_roofit->SetBorderSize(2);
   canvas_roofit->SetTickx(1);
   canvas_roofit->SetTicky(1);
   canvas_roofit->SetLeftMargin(0.14);
   canvas_roofit->SetRightMargin(0.05);
   canvas_roofit->SetTopMargin(0.07);
   canvas_roofit->SetBottomMargin(0.16);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   
   TH1D *frame_55560c48e670__5 = new TH1D("frame_55560c48e670__5"," ",60,-5,10);
   frame_55560c48e670__5->SetBinContent(1,1670.045);
   frame_55560c48e670__5->SetMinimum(-80.52082);
   frame_55560c48e670__5->SetMaximum(1670.045);
   frame_55560c48e670__5->SetEntries(1);
   frame_55560c48e670__5->SetDirectory(0);
   frame_55560c48e670__5->SetStats(0);
   frame_55560c48e670__5->SetLineWidth(2);
   frame_55560c48e670__5->SetMarkerStyle(20);
   frame_55560c48e670__5->GetXaxis()->SetTitle("#ln(#chi^{2}(#mathrm{IP})) (#Dz)");
   frame_55560c48e670__5->GetXaxis()->SetNdivisions(505);
   frame_55560c48e670__5->GetXaxis()->SetLabelFont(132);
   frame_55560c48e670__5->GetXaxis()->SetLabelOffset(0.01);
   frame_55560c48e670__5->GetXaxis()->SetLabelSize(0.06);
   frame_55560c48e670__5->GetXaxis()->SetTitleSize(0.072);
   frame_55560c48e670__5->GetXaxis()->SetTitleOffset(0.95);
   frame_55560c48e670__5->GetXaxis()->SetTitleFont(132);
   frame_55560c48e670__5->GetYaxis()->SetTitle("Charm mesons / ( 0.25 )");
   frame_55560c48e670__5->GetYaxis()->SetNdivisions(3000510);
   frame_55560c48e670__5->GetYaxis()->SetLabelFont(132);
   frame_55560c48e670__5->GetYaxis()->SetLabelOffset(0.01);
   frame_55560c48e670__5->GetYaxis()->SetLabelSize(0.06);
   frame_55560c48e670__5->GetYaxis()->SetTitleSize(0.072);
   frame_55560c48e670__5->GetYaxis()->SetTitleOffset(1.09);
   frame_55560c48e670__5->GetYaxis()->SetTitleFont(132);
   frame_55560c48e670__5->GetZaxis()->SetLabelFont(132);
   frame_55560c48e670__5->GetZaxis()->SetLabelSize(0.06);
   frame_55560c48e670__5->GetZaxis()->SetTitleSize(0.072);
   frame_55560c48e670__5->GetZaxis()->SetTitleOffset(1.2);
   frame_55560c48e670__5->GetZaxis()->SetTitleFont(132);
   frame_55560c48e670__5->Draw("FUNC");
   
   Double_t secondary_plus_fx7[80] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   2,
   2.25,
   2.5,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.375,
   3.5,
   3.625,
   3.75,
   3.875,
   4,
   4.125,
   4.25,
   4.375,
   4.5,
   4.625,
   4.75,
   4.875,
   5,
   5.125,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.625,
   6.75,
   6.875,
   7,
   7.125,
   7.25,
   7.375,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t secondary_plus_fy7[80] = {
   0,
   0.002947781,
   0.002947781,
   0.005244367,
   0.009180072,
   0.01581082,
   0.02679278,
   0.04467211,
   0.07328419,
   0.1182876,
   0.1878554,
   0.2935372,
   0.4512923,
   0.6826653,
   1.016045,
   1.487899,
   2.143823,
   3.039203,
   4.239217,
   5.817908,
   7.856032,
   10.43746,
   13.644,
   17.54865,
   22.20757,
   27.65116,
   33.87514,
   40.83231,
   48.42639,
   56.50871,
   64.87896,
   73.29049,
   81.4604,
   89.0842,
   92.59467,
   95.85396,
   98.82639,
   101.4786,
   103.7803,
   105.7047,
   107.2291,
   108.3352,
   109.0097,
   109.2445,
   108.9803,
   108.1573,
   106.7883,
   104.8942,
   102.5035,
   99.65186,
   96.38113,
   92.73813,
   88.77371,
   84.54153,
   75.49542,
   66.04044,
   56.58979,
   47.50125,
   39.05807,
   35.14416,
   31.45975,
   28.01671,
   24.82211,
   21.87862,
   19.18496,
   16.73638,
   14.52519,
   10.77262,
   7.826363,
   5.569771,
   3.882876,
   2.651603,
   1.77379,
   1.162344,
   0.7461154,
   0.4691548,
   0.2889782,
   0.2889782,
   0.2889782,
   0};
   TGraph *graph = new TGraph(80,secondary_plus_fx7,secondary_plus_fy7);
   graph->SetName("secondary_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0033");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_secondary_plus7 = new TH1F("Graph_secondary_plus7","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_secondary_plus7->SetMinimum(0);
   Graph_secondary_plus7->SetMaximum(120.169);
   Graph_secondary_plus7->SetDirectory(0);
   Graph_secondary_plus7->SetStats(0);
   Graph_secondary_plus7->SetLineWidth(2);
   Graph_secondary_plus7->SetMarkerStyle(20);
   Graph_secondary_plus7->GetXaxis()->SetNdivisions(505);
   Graph_secondary_plus7->GetXaxis()->SetLabelFont(132);
   Graph_secondary_plus7->GetXaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus7->GetXaxis()->SetLabelSize(0.06);
   Graph_secondary_plus7->GetXaxis()->SetTitleSize(0.072);
   Graph_secondary_plus7->GetXaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus7->GetXaxis()->SetTitleFont(132);
   Graph_secondary_plus7->GetYaxis()->SetLabelFont(132);
   Graph_secondary_plus7->GetYaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus7->GetYaxis()->SetLabelSize(0.06);
   Graph_secondary_plus7->GetYaxis()->SetTitleSize(0.072);
   Graph_secondary_plus7->GetYaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus7->GetYaxis()->SetTitleFont(132);
   Graph_secondary_plus7->GetZaxis()->SetLabelFont(132);
   Graph_secondary_plus7->GetZaxis()->SetLabelSize(0.06);
   Graph_secondary_plus7->GetZaxis()->SetTitleSize(0.072);
   Graph_secondary_plus7->GetZaxis()->SetTitleOffset(1.2);
   Graph_secondary_plus7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_secondary_plus7);
   
   graph->Draw("fl");
   
   Double_t prompt_plus_fx8[99] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.375,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.8125,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   2,
   2.03125,
   2.0625,
   2.09375,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t prompt_plus_fy8[99] = {
   0,
   6.624345,
   6.624345,
   9.200831,
   12.67264,
   17.30866,
   23.44315,
   31.48651,
   41.93621,
   55.38726,
   72.54154,
   94.21494,
   121.3414,
   154.9723,
   196.2707,
   246.4977,
   306.9915,
   341.5204,
   379.1369,
   420.0146,
   464.3247,
   512.2338,
   563.902,
   619.4812,
   679.1124,
   742.9236,
   811.0036,
   883.1733,
   958.9875,
   1118.391,
   1279.06,
   1354.557,
   1422.731,
   1452.852,
   1479.581,
   1502.297,
   1520.336,
   1532.991,
   1539.526,
   1539.181,
   1531.194,
   1514.816,
   1489.341,
   1454.136,
   1408.682,
   1352.622,
   1285.814,
   1208.396,
   1120.845,
   1024.052,
   919.3762,
   698.4332,
   648.6079,
   602.3372,
   559.3672,
   519.4628,
   447.9909,
   386.3527,
   333.1952,
   287.3515,
   247.8154,
   213.7189,
   184.3138,
   158.9544,
   118.223,
   87.92889,
   65.3975,
   48.63968,
   36.17597,
   20.01148,
   11.06976,
   6.123467,
   3.387322,
   1.873767,
   1.036513,
   0.5733683,
   0.3171705,
   0.1754494,
   0.09705343,
   0.0536871,
   0.02969812,
   0.01642813,
   0.009087557,
   0.005026969,
   0.002780771,
   0.001538241,
   0.0008509095,
   0.0004706981,
   0.0002603763,
   0.0001440325,
   7.967456e-05,
   4.407362e-05,
   2.438023e-05,
   1.348643e-05,
   7.460294e-06,
   4.126815e-06,
   4.126815e-06,
   4.126815e-06,
   0};
   graph = new TGraph(99,prompt_plus_fx8,prompt_plus_fy8);
   graph->SetName("prompt_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_prompt_plus8 = new TH1F("Graph_prompt_plus8","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_prompt_plus8->SetMinimum(0);
   Graph_prompt_plus8->SetMaximum(1693.478);
   Graph_prompt_plus8->SetDirectory(0);
   Graph_prompt_plus8->SetStats(0);
   Graph_prompt_plus8->SetLineWidth(2);
   Graph_prompt_plus8->SetMarkerStyle(20);
   Graph_prompt_plus8->GetXaxis()->SetNdivisions(505);
   Graph_prompt_plus8->GetXaxis()->SetLabelFont(132);
   Graph_prompt_plus8->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus8->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_plus8->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_plus8->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus8->GetXaxis()->SetTitleFont(132);
   Graph_prompt_plus8->GetYaxis()->SetLabelFont(132);
   Graph_prompt_plus8->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus8->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_plus8->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_plus8->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus8->GetYaxis()->SetTitleFont(132);
   Graph_prompt_plus8->GetZaxis()->SetLabelFont(132);
   Graph_prompt_plus8->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_plus8->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_plus8->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_plus8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_plus8);
   
   graph->Draw("fl");
   
   Double_t data_D0_fx3003[60] = {
   -4.875,
   -4.625,
   -4.375,
   -4.125,
   -3.875,
   -3.625,
   -3.375,
   -3.125,
   -2.875,
   -2.625,
   -2.375,
   -2.125,
   -1.875,
   -1.625,
   -1.375,
   -1.125,
   -0.875,
   -0.625,
   -0.375,
   -0.125,
   0.125,
   0.375,
   0.625,
   0.875,
   1.125,
   1.375,
   1.625,
   1.875,
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   3.875,
   4.125,
   4.375,
   4.625,
   4.875,
   5.125,
   5.375,
   5.625,
   5.875,
   6.125,
   6.375,
   6.625,
   6.875,
   7.125,
   7.375,
   7.625,
   7.875,
   8.125,
   8.375,
   8.625,
   8.875,
   9.125,
   9.375,
   9.625,
   9.875};
   Double_t data_D0_fy3003[60] = {
   15.60849,
   13.26226,
   16.82876,
   11.7099,
   14.51963,
   42.429,
   47.48008,
   55.97391,
   68.54895,
   84.53941,
   125.6966,
   161.8936,
   244.1171,
   269.8284,
   340.9471,
   495.7847,
   538.8392,
   663.5347,
   778.3098,
   885.8573,
   1102.521,
   1165.738,
   1460.019,
   1484.505,
   1539.716,
   1479.301,
   1207.099,
   941.0677,
   638.4418,
   462.1858,
   242.4224,
   167.5218,
   181.8774,
   88.37405,
   115.898,
   91.22178,
   139.7638,
   94.12174,
   124.681,
   83.76288,
   82.02345,
   88.35109,
   73.18171,
   54.9422,
   44.45409,
   56.84916,
   39.49,
   40.7083,
   35.22802,
   11.90764,
   13.09573,
   3.938438,
   5.116638,
   0.4825716,
   1.981123,
   0.7639911,
   0.375226,
   0,
   0,
   0};
   Double_t data_D0_felx3003[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fely3003[60] = {
   5.230366,
   3.798515,
   4.111722,
   3.31403,
   3.871938,
   8.582061,
   9.145207,
   8.524753,
   9.631781,
   11.03344,
   15.68338,
   16.43812,
   20.74364,
   21.89314,
   21.67247,
   28.22799,
   31.85616,
   33.93127,
   34.86763,
   38.98815,
   42.68051,
   42.84936,
   48.21171,
   48.9534,
   50.75718,
   51.61185,
   45.41064,
   41.79816,
   34.29279,
   27.95435,
   21.13002,
   17.96501,
   21.69923,
   13.66104,
   17.40601,
   14.00029,
   18.51491,
   14.57242,
   16.06277,
   15.07325,
   12.5806,
   15.03755,
   12.04775,
   13.96841,
   11.94864,
   14.88068,
   10.9582,
   11.43283,
   9.614569,
   4.12505,
   6.220451,
   3.820698,
   3.348524,
   0.4825716,
   2.930787,
   0.763991,
   0.375226,
   0,
   0,
   0};
   Double_t data_D0_fehx3003[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fehy3003[60] = {
   5.230366,
   3.798515,
   4.111722,
   3.31403,
   3.871938,
   8.582061,
   9.145207,
   8.524753,
   9.631781,
   11.03344,
   15.68338,
   16.43812,
   20.74364,
   21.89314,
   21.67247,
   28.22799,
   31.85616,
   33.93127,
   34.86763,
   38.98815,
   42.68051,
   42.84936,
   48.21171,
   48.9534,
   50.75718,
   51.61185,
   45.41064,
   41.79816,
   34.29279,
   27.95435,
   21.13002,
   17.96501,
   21.69923,
   13.66104,
   17.40601,
   14.00029,
   18.51491,
   14.57242,
   16.06277,
   15.07325,
   12.5806,
   15.03755,
   12.04775,
   13.96841,
   11.94864,
   14.88068,
   10.9582,
   11.43283,
   9.614569,
   4.12505,
   6.220451,
   3.820698,
   3.348524,
   0.4825716,
   2.930787,
   0.763991,
   0.375226,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,data_D0_fx3003,data_D0_fy3003,data_D0_felx3003,data_D0_fehx3003,data_D0_fely3003,data_D0_fehy3003);
   grae->SetName("data_D0");
   grae->SetTitle("Histogram of data_p_plot__D0_LOGBPVIPCHI2");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_D03003 = new TH1F("Graph_data_D03003","Histogram of data_p_plot__D0_LOGBPVIPCHI2",100,-6.5,11.5);
   Graph_data_D03003->SetMinimum(-160.092);
   Graph_data_D03003->SetMaximum(1749.616);
   Graph_data_D03003->SetDirectory(0);
   Graph_data_D03003->SetStats(0);
   Graph_data_D03003->SetLineWidth(2);
   Graph_data_D03003->SetMarkerStyle(20);
   Graph_data_D03003->GetXaxis()->SetNdivisions(505);
   Graph_data_D03003->GetXaxis()->SetLabelFont(132);
   Graph_data_D03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_D03003->GetXaxis()->SetLabelSize(0.06);
   Graph_data_D03003->GetXaxis()->SetTitleSize(0.072);
   Graph_data_D03003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_D03003->GetXaxis()->SetTitleFont(132);
   Graph_data_D03003->GetYaxis()->SetLabelFont(132);
   Graph_data_D03003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_D03003->GetYaxis()->SetLabelSize(0.06);
   Graph_data_D03003->GetYaxis()->SetTitleSize(0.072);
   Graph_data_D03003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_D03003->GetYaxis()->SetTitleFont(132);
   Graph_data_D03003->GetZaxis()->SetLabelFont(132);
   Graph_data_D03003->GetZaxis()->SetLabelSize(0.06);
   Graph_data_D03003->GetZaxis()->SetTitleSize(0.072);
   Graph_data_D03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_D03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_D03003);
   
   grae->Draw("p");
   
   Double_t model_D0_fx9[98] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.375,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.8125,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   2,
   2.03125,
   2.0625,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t model_D0_fy9[98] = {
   0,
   6.627293,
   6.627293,
   9.206075,
   12.68182,
   17.32448,
   23.46994,
   31.53118,
   42.00949,
   55.50555,
   72.7294,
   94.50847,
   121.7927,
   155.655,
   197.2867,
   247.9856,
   309.1353,
   344.0781,
   382.1761,
   423.6113,
   468.5639,
   517.2101,
   569.7199,
   626.2555,
   686.9684,
   751.9972,
   821.4411,
   895.1311,
   972.6315,
   1135.939,
   1301.267,
   1379.388,
   1450.382,
   1481.987,
   1510.248,
   1534.545,
   1554.211,
   1568.54,
   1576.793,
   1578.21,
   1572.026,
   1557.492,
   1533.899,
   1500.612,
   1457.109,
   1403.03,
   1338.232,
   1262.848,
   1177.354,
   1082.635,
   980.0485,
   763.3122,
   714.5416,
   669.3257,
   588.5593,
   519.1896,
   459.6432,
   408.5625,
   364.7759,
   327.2724,
   295.1793,
   267.7434,
   244.3144,
   207.3072,
   180.5236,
   161.2515,
   147.4661,
   137.6546,
   125.7162,
   119.4049,
   115.368,
   111.5446,
   106.7679,
   100.6884,
   93.3115,
   84.8587,
   75.67087,
   66.1375,
   56.64348,
   47.53095,
   39.0745,
   31.46884,
   24.82714,
   19.18774,
   14.52673,
   10.77347,
   7.826834,
   5.570031,
   3.88302,
   2.651682,
   1.773834,
   1.162368,
   0.7461289,
   0.4691623,
   0.2889823,
   0.2889823,
   0.2889823,
   0};
   graph = new TGraph(98,model_D0_fx9,model_D0_fy9);
   graph->SetName("model_D0");
   graph->SetTitle("Projection of LogIPCHI2 model D0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_D09 = new TH1F("Graph_model_D09","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_model_D09->SetMinimum(0);
   Graph_model_D09->SetMaximum(1736.031);
   Graph_model_D09->SetDirectory(0);
   Graph_model_D09->SetStats(0);
   Graph_model_D09->SetLineWidth(2);
   Graph_model_D09->SetMarkerStyle(20);
   Graph_model_D09->GetXaxis()->SetNdivisions(505);
   Graph_model_D09->GetXaxis()->SetLabelFont(132);
   Graph_model_D09->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_D09->GetXaxis()->SetLabelSize(0.06);
   Graph_model_D09->GetXaxis()->SetTitleSize(0.072);
   Graph_model_D09->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_D09->GetXaxis()->SetTitleFont(132);
   Graph_model_D09->GetYaxis()->SetLabelFont(132);
   Graph_model_D09->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_D09->GetYaxis()->SetLabelSize(0.06);
   Graph_model_D09->GetYaxis()->SetTitleSize(0.072);
   Graph_model_D09->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_D09->GetYaxis()->SetTitleFont(132);
   Graph_model_D09->GetZaxis()->SetLabelFont(132);
   Graph_model_D09->GetZaxis()->SetLabelSize(0.06);
   Graph_model_D09->GetZaxis()->SetTitleSize(0.072);
   Graph_model_D09->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_D09->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_D09);
   
   graph->Draw("l");
   
   TH1D *frame_55560c48e670__6 = new TH1D("frame_55560c48e670__6"," ",60,-5,10);
   frame_55560c48e670__6->SetBinContent(1,1670.045);
   frame_55560c48e670__6->SetMinimum(-80.52082);
   frame_55560c48e670__6->SetMaximum(1670.045);
   frame_55560c48e670__6->SetEntries(1);
   frame_55560c48e670__6->SetDirectory(0);
   frame_55560c48e670__6->SetStats(0);
   frame_55560c48e670__6->SetLineWidth(2);
   frame_55560c48e670__6->SetMarkerStyle(20);
   frame_55560c48e670__6->GetXaxis()->SetTitle("asdf");
   frame_55560c48e670__6->GetXaxis()->SetNdivisions(505);
   frame_55560c48e670__6->GetXaxis()->SetLabelFont(132);
   frame_55560c48e670__6->GetXaxis()->SetLabelOffset(0.01);
   frame_55560c48e670__6->GetXaxis()->SetLabelSize(0.06);
   frame_55560c48e670__6->GetXaxis()->SetTitleSize(0.072);
   frame_55560c48e670__6->GetXaxis()->SetTitleOffset(0.95);
   frame_55560c48e670__6->GetXaxis()->SetTitleFont(132);
   frame_55560c48e670__6->GetYaxis()->SetTitle("Events / ( 0.25 )");
   frame_55560c48e670__6->GetYaxis()->SetNdivisions(3000510);
   frame_55560c48e670__6->GetYaxis()->SetLabelFont(132);
   frame_55560c48e670__6->GetYaxis()->SetLabelOffset(0.01);
   frame_55560c48e670__6->GetYaxis()->SetLabelSize(0.06);
   frame_55560c48e670__6->GetYaxis()->SetTitleSize(0.072);
   frame_55560c48e670__6->GetYaxis()->SetTitleOffset(0.95);
   frame_55560c48e670__6->GetYaxis()->SetTitleFont(132);
   frame_55560c48e670__6->GetZaxis()->SetLabelFont(132);
   frame_55560c48e670__6->GetZaxis()->SetLabelSize(0.06);
   frame_55560c48e670__6->GetZaxis()->SetTitleSize(0.072);
   frame_55560c48e670__6->GetZaxis()->SetTitleOffset(1.2);
   frame_55560c48e670__6->GetZaxis()->SetTitleFont(132);
   frame_55560c48e670__6->Draw("AXISSAME");
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.60,0.42,0.88,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetTextSize(0.065);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_D0","Fit","l");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt_plus","Prompt","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("secondary_plus","Secondary","F");

   ci = TColor::GetColor("#ff0033");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLine *line = new TLine(2.995732,-80.52082,2.995732,1670.045);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.60,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.60,0.8,"2022 Magnet Up");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas_roofit->Modified();
   canvas_roofit->cd();
   canvas_roofit->SetSelected(canvas_roofit);
   
   canvas_roofit->Print("LogIPCHI2_fit_D0_2022_Magnet_Up_2_0_updated.pdf");
   canvas_roofit->Print("LogIPCHI2_fit_D0_2022_Magnet_Up_2_0_updated.tex");
}


==> figs/Fig7f.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void LogIPCHI2_fit_D0_2023_2_0()
{
//=========Macro generated from canvas: canvas_roofit/Canvas
//=========  (Fri Sep 27 10:59:22 2024) by ROOT version 6.26/06
   TCanvas *canvas_roofit = new TCanvas("canvas_roofit", "Canvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_roofit->Range(-7.592593,-3688.241,10.92593,15232.91);
   canvas_roofit->SetFillColor(0);
   canvas_roofit->SetBorderMode(0);
   canvas_roofit->SetBorderSize(2);
   canvas_roofit->SetTickx(1);
   canvas_roofit->SetTicky(1);
   canvas_roofit->SetLeftMargin(0.14);
   canvas_roofit->SetRightMargin(0.05);
   canvas_roofit->SetTopMargin(0.07);
   canvas_roofit->SetBottomMargin(0.16);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   canvas_roofit->SetFrameLineWidth(2);
   canvas_roofit->SetFrameBorderMode(0);
   
   TH1D *frame_55560b95da70__1 = new TH1D("frame_55560b95da70__1"," ",60,-5,10);
   frame_55560b95da70__1->SetBinContent(1,13908.43);
   frame_55560b95da70__1->SetMinimum(-660.8562);
   frame_55560b95da70__1->SetMaximum(13908.43);
   frame_55560b95da70__1->SetEntries(2);
   frame_55560b95da70__1->SetDirectory(0);
   frame_55560b95da70__1->SetStats(0);
   frame_55560b95da70__1->SetLineWidth(2);
   frame_55560b95da70__1->SetMarkerStyle(20);
   frame_55560b95da70__1->GetXaxis()->SetTitle("#ln(#chi^{2}(#mathrm{IP})) (#Dz)");
   frame_55560b95da70__1->GetXaxis()->SetNdivisions(505);
   frame_55560b95da70__1->GetXaxis()->SetLabelFont(132);
   frame_55560b95da70__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55560b95da70__1->GetXaxis()->SetLabelSize(0.06);
   frame_55560b95da70__1->GetXaxis()->SetTitleSize(0.072);
   frame_55560b95da70__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55560b95da70__1->GetXaxis()->SetTitleFont(132);
   frame_55560b95da70__1->GetYaxis()->SetTitle("Charm mesons / ( 0.25 )");
   frame_55560b95da70__1->GetYaxis()->SetNdivisions(3000510);
   frame_55560b95da70__1->GetYaxis()->SetLabelFont(132);
   frame_55560b95da70__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55560b95da70__1->GetYaxis()->SetLabelSize(0.06);
   frame_55560b95da70__1->GetYaxis()->SetTitleSize(0.072);
   frame_55560b95da70__1->GetYaxis()->SetTitleOffset(1.09);
   frame_55560b95da70__1->GetYaxis()->SetTitleFont(132);
   frame_55560b95da70__1->GetZaxis()->SetLabelFont(132);
   frame_55560b95da70__1->GetZaxis()->SetLabelSize(0.06);
   frame_55560b95da70__1->GetZaxis()->SetTitleSize(0.072);
   frame_55560b95da70__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55560b95da70__1->GetZaxis()->SetTitleFont(132);
   frame_55560b95da70__1->Draw("FUNC");
   
   Double_t secondary_plus_fx1[81] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.125,
   1.25,
   1.375,
   1.5,
   1.625,
   1.75,
   1.875,
   2,
   2.125,
   2.25,
   2.375,
   2.5,
   2.625,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.375,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   4.875,
   5,
   5.125,
   5.25,
   5.375,
   5.5,
   5.625,
   5.75,
   5.875,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t secondary_plus_fy1[81] = {
   0,
   1.605145,
   1.605145,
   2.557476,
   4.009258,
   6.18403,
   9.385005,
   14.01369,
   20.58855,
   29.76147,
   42.329,
   59.23481,
   81.55885,
   110.4894,
   147.2736,
   193.1456,
   249.2297,
   316.4244,
   395.2713,
   485.8206,
   587.5052,
   699.0412,
   818.3687,
   942.65,
   1068.334,
   1191.294,
   1307.032,
   1360.748,
   1410.94,
   1457.061,
   1498.601,
   1535.087,
   1566.097,
   1591.268,
   1610.299,
   1622.963,
   1629.107,
   1628.366,
   1619.418,
   1602.232,
   1577.072,
   1544.32,
   1504.468,
   1458.103,
   1405.896,
   1348.584,
   1286.952,
   1154.011,
   1013.67,
   872.2123,
   735.1677,
   607.0011,
   547.3064,
   490.9433,
   438.1187,
   388.9663,
   343.5515,
   301.8779,
   263.8947,
   229.5037,
   198.5676,
   170.9176,
   124.6874,
   89.10399,
   62.375,
   42.77232,
   28.73121,
   18.90531,
   12.18575,
   7.694134,
   4.758894,
   2.883308,
   1.711256,
   0.9948956,
   0.5666031,
   0.3160961,
   0.1727421,
   0.09247324,
   0.09247324,
   0.09247324,
   0};
   TGraph *graph = new TGraph(81,secondary_plus_fx1,secondary_plus_fy1);
   graph->SetName("secondary_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0033");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_secondary_plus1 = new TH1F("Graph_secondary_plus1","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_secondary_plus1->SetMinimum(0);
   Graph_secondary_plus1->SetMaximum(1792.018);
   Graph_secondary_plus1->SetDirectory(0);
   Graph_secondary_plus1->SetStats(0);
   Graph_secondary_plus1->SetLineWidth(2);
   Graph_secondary_plus1->SetMarkerStyle(20);
   Graph_secondary_plus1->GetXaxis()->SetNdivisions(505);
   Graph_secondary_plus1->GetXaxis()->SetLabelFont(132);
   Graph_secondary_plus1->GetXaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus1->GetXaxis()->SetLabelSize(0.06);
   Graph_secondary_plus1->GetXaxis()->SetTitleSize(0.072);
   Graph_secondary_plus1->GetXaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus1->GetXaxis()->SetTitleFont(132);
   Graph_secondary_plus1->GetYaxis()->SetLabelFont(132);
   Graph_secondary_plus1->GetYaxis()->SetLabelOffset(0.01);
   Graph_secondary_plus1->GetYaxis()->SetLabelSize(0.06);
   Graph_secondary_plus1->GetYaxis()->SetTitleSize(0.072);
   Graph_secondary_plus1->GetYaxis()->SetTitleOffset(0.95);
   Graph_secondary_plus1->GetYaxis()->SetTitleFont(132);
   Graph_secondary_plus1->GetZaxis()->SetLabelFont(132);
   Graph_secondary_plus1->GetZaxis()->SetLabelSize(0.06);
   Graph_secondary_plus1->GetZaxis()->SetTitleSize(0.072);
   Graph_secondary_plus1->GetZaxis()->SetTitleOffset(1.2);
   Graph_secondary_plus1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_secondary_plus1);
   
   graph->Draw("fl");
   
   Double_t prompt_plus_fx2[100] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.375,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.8125,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.90625,
   1.9375,
   1.96875,
   2,
   2.0625,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.5625,
   2.625,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t prompt_plus_fy2[100] = {
   0,
   56.73502,
   56.73502,
   78.59683,
   107.973,
   147.0893,
   198.7024,
   266.1837,
   353.6029,
   465.8074,
   608.4893,
   788.2349,
   1012.545,
   1289.821,
   1629.298,
   2040.928,
   2535.193,
   2816.671,
   3122.845,
   3455.044,
   3814.573,
   4202.688,
   4620.591,
   5069.403,
   5550.157,
   6063.752,
   6609.789,
   7185.502,
   7786.265,
   9032.031,
   10251.55,
   10803.19,
   11279.77,
   11479.31,
   11646.65,
   11776.54,
   11863.48,
   11901.72,
   11885.38,
   11808.57,
   11665.56,
   11451.01,
   11160.21,
   10789.42,
   10336.22,
   9800.013,
   9182.432,
   8487.9,
   7724.124,
   6902.549,
   6038.687,
   5608.591,
   5208.482,
   4836.916,
   4491.857,
   3873.831,
   3340.838,
   2881.179,
   2484.763,
   2142.889,
   1848.053,
   1593.783,
   1374.498,
   1185.383,
   1022.289,
   760.3317,
   565.5,
   420.5931,
   312.818,
   232.6597,
   128.7005,
   71.19334,
   39.38206,
   21.785,
   12.05082,
   6.666158,
   3.687523,
   2.039829,
   1.128373,
   0.6241829,
   0.3452796,
   0.1909985,
   0.1056548,
   0.05844511,
   0.03233011,
   0.01788407,
   0.009892939,
   0.005472483,
   0.003027216,
   0.001674567,
   0.0009263212,
   0.0005124136,
   0.0002834521,
   0.0001567974,
   8.67357e-05,
   4.797964e-05,
   2.654092e-05,
   2.654092e-05,
   2.654092e-05,
   0};
   graph = new TGraph(100,prompt_plus_fx2,prompt_plus_fy2);
   graph->SetName("prompt_plus");
   graph->SetTitle("Projection of LogIPCHI2 model D0");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_prompt_plus2 = new TH1F("Graph_prompt_plus2","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_prompt_plus2->SetMinimum(0);
   Graph_prompt_plus2->SetMaximum(13091.89);
   Graph_prompt_plus2->SetDirectory(0);
   Graph_prompt_plus2->SetStats(0);
   Graph_prompt_plus2->SetLineWidth(2);
   Graph_prompt_plus2->SetMarkerStyle(20);
   Graph_prompt_plus2->GetXaxis()->SetNdivisions(505);
   Graph_prompt_plus2->GetXaxis()->SetLabelFont(132);
   Graph_prompt_plus2->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus2->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_plus2->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_plus2->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus2->GetXaxis()->SetTitleFont(132);
   Graph_prompt_plus2->GetYaxis()->SetLabelFont(132);
   Graph_prompt_plus2->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_plus2->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_plus2->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_plus2->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_plus2->GetYaxis()->SetTitleFont(132);
   Graph_prompt_plus2->GetZaxis()->SetLabelFont(132);
   Graph_prompt_plus2->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_plus2->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_plus2->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_plus2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_plus2);
   
   graph->Draw("fl");
   
   Double_t data_D0_fx3001[60] = {
   -4.875,
   -4.625,
   -4.375,
   -4.125,
   -3.875,
   -3.625,
   -3.375,
   -3.125,
   -2.875,
   -2.625,
   -2.375,
   -2.125,
   -1.875,
   -1.625,
   -1.375,
   -1.125,
   -0.875,
   -0.625,
   -0.375,
   -0.125,
   0.125,
   0.375,
   0.625,
   0.875,
   1.125,
   1.375,
   1.625,
   1.875,
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   3.875,
   4.125,
   4.375,
   4.625,
   4.875,
   5.125,
   5.375,
   5.625,
   5.875,
   6.125,
   6.375,
   6.625,
   6.875,
   7.125,
   7.375,
   7.625,
   7.875,
   8.125,
   8.375,
   8.625,
   8.875,
   9.125,
   9.375,
   9.625,
   9.875};
   Double_t data_D0_fy3001[60] = {
   102.2417,
   111.9348,
   148.3286,
   217.0459,
   252.9683,
   315.1926,
   421.6328,
   487.3815,
   747.8942,
   912.5385,
   1150.468,
   1497.231,
   1917.645,
   2419.204,
   2925.305,
   3646.22,
   4611.613,
   5795.315,
   6947.416,
   8181.167,
   9668.119,
   11051.98,
   12291.93,
   12614.06,
   13038.69,
   11885.24,
   10121.8,
   7881.965,
   5512.666,
   3676.138,
   2647.621,
   1876.851,
   1603.166,
   1381.153,
   1208.079,
   1251.303,
   1069.356,
   867.8287,
   703.2408,
   623.4758,
   497.2105,
   380.9052,
   287.6378,
   204.2285,
   139.031,
   74.94424,
   64.04675,
   43.87986,
   21.2535,
   8.940713,
   9.651692,
   -0.4440042,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_felx3001[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fely3001[60] = {
   11.83446,
   11.95467,
   13.74533,
   16.73617,
   18.10408,
   19.97288,
   23.75845,
   24.54356,
   31.44238,
   34.09571,
   39.35114,
   44.30601,
   50.32917,
   56.89759,
   62.3522,
   69.5972,
   78.44235,
   88.66619,
   96.708,
   104.6541,
   114.4495,
   121.6687,
   129.6616,
   129.3932,
   133.7071,
   127.8904,
   118.23,
   106.8656,
   89.13941,
   74.29845,
   66.53358,
   56.13917,
   53.54976,
   50.45838,
   46.29227,
   48.37505,
   44.08405,
   39.32822,
   37.9274,
   33.56879,
   30.71682,
   25.75106,
   24.01663,
   19.68373,
   16.57096,
   12.87202,
   11.75084,
   9.637559,
   6.999115,
   4.862108,
   3.673146,
   1.68565,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_D0_fehx3001[60] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t data_D0_fehy3001[60] = {
   11.83446,
   11.95467,
   13.74533,
   16.73617,
   18.10408,
   19.97288,
   23.75845,
   24.54356,
   31.44238,
   34.09571,
   39.35114,
   44.30601,
   50.32917,
   56.89759,
   62.3522,
   69.5972,
   78.44235,
   88.66619,
   96.708,
   104.6541,
   114.4495,
   121.6687,
   129.6616,
   129.3932,
   133.7071,
   127.8904,
   118.23,
   106.8656,
   89.13941,
   74.29845,
   66.53358,
   56.13917,
   53.54976,
   50.45838,
   46.29227,
   48.37505,
   44.08405,
   39.32822,
   37.9274,
   33.56879,
   30.71682,
   25.75106,
   24.01663,
   19.68373,
   16.57096,
   12.87202,
   11.75084,
   9.637559,
   6.999115,
   4.862108,
   3.673146,
   1.68565,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,data_D0_fx3001,data_D0_fy3001,data_D0_felx3001,data_D0_fehx3001,data_D0_fely3001,data_D0_fehy3001);
   grae->SetName("data_D0");
   grae->SetTitle("Histogram of data_p_plot__D0_LOGBPVIPCHI2");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_D03001 = new TH1F("Graph_data_D03001","Histogram of data_p_plot__D0_LOGBPVIPCHI2",100,-6.5,11.5);
   Graph_data_D03001->SetMinimum(-1319.583);
   Graph_data_D03001->SetMaximum(14489.85);
   Graph_data_D03001->SetDirectory(0);
   Graph_data_D03001->SetStats(0);
   Graph_data_D03001->SetLineWidth(2);
   Graph_data_D03001->SetMarkerStyle(20);
   Graph_data_D03001->GetXaxis()->SetNdivisions(505);
   Graph_data_D03001->GetXaxis()->SetLabelFont(132);
   Graph_data_D03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_D03001->GetXaxis()->SetLabelSize(0.06);
   Graph_data_D03001->GetXaxis()->SetTitleSize(0.072);
   Graph_data_D03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_D03001->GetXaxis()->SetTitleFont(132);
   Graph_data_D03001->GetYaxis()->SetLabelFont(132);
   Graph_data_D03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_D03001->GetYaxis()->SetLabelSize(0.06);
   Graph_data_D03001->GetYaxis()->SetTitleSize(0.072);
   Graph_data_D03001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_D03001->GetYaxis()->SetTitleFont(132);
   Graph_data_D03001->GetZaxis()->SetLabelFont(132);
   Graph_data_D03001->GetZaxis()->SetLabelSize(0.06);
   Graph_data_D03001->GetZaxis()->SetTitleSize(0.072);
   Graph_data_D03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_D03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_D03001);
   
   grae->Draw("p");
   
   Double_t model_D0_fx3[97] = {
   -5.25025,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.375,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   0,
   0.25,
   0.5,
   0.625,
   0.75,
   0.8125,
   0.875,
   0.9375,
   1,
   1.0625,
   1.125,
   1.1875,
   1.25,
   1.3125,
   1.375,
   1.4375,
   1.5,
   1.5625,
   1.625,
   1.6875,
   1.75,
   1.8125,
   1.875,
   1.90625,
   1.9375,
   2,
   2.0625,
   2.125,
   2.1875,
   2.25,
   2.3125,
   2.375,
   2.4375,
   2.5,
   2.625,
   2.75,
   2.875,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10,
   10.25,
   10.25025};
   Double_t model_D0_fy3[97] = {
   0,
   58.34016,
   58.34016,
   81.15431,
   111.9822,
   153.2733,
   208.0874,
   280.1974,
   374.1915,
   495.5688,
   650.8183,
   847.4697,
   1094.104,
   1400.31,
   1776.572,
   2234.074,
   2784.422,
   3098.066,
   3439.269,
   3809.419,
   4209.844,
   4641.791,
   5106.411,
   5604.737,
   6137.662,
   6705.904,
   7308.83,
   7943.392,
   8604.634,
   9974.681,
   11319.89,
   11933.62,
   12471.06,
   12700.4,
   12897,
   13055.57,
   13170.51,
   13236.02,
   13246.13,
   13194.89,
   13076.5,
   12885.55,
   12617.27,
   12267.85,
   11834.82,
   11317.52,
   10717.52,
   10039.2,
   9290.221,
   8481.981,
   7629.955,
   7205.202,
   6810.048,
   6102.156,
   5491.27,
   4963.802,
   4508.036,
   4113.87,
   3772.593,
   3476.42,
   3218.717,
   2993.916,
   2624.521,
   2337.404,
   2109.82,
   1925.061,
   1638.556,
   1415.652,
   1225.205,
   1053.052,
   893.9973,
   747.2185,
   613.6672,
   494.6308,
   391.0061,
   303.0063,
   230.1278,
   171.2628,
   124.8784,
   89.20964,
   62.43345,
   42.80465,
   28.74909,
   18.9152,
   12.19122,
   7.697162,
   4.760568,
   2.884234,
   1.711768,
   0.9951791,
   0.5667599,
   0.3161829,
   0.1727901,
   0.09249978,
   0.09249978,
   0.09249978,
   0};
   graph = new TGraph(97,model_D0_fx3,model_D0_fy3);
   graph->SetName("model_D0");
   graph->SetTitle("Projection of LogIPCHI2 model D0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_D03 = new TH1F("Graph_model_D03","Projection of LogIPCHI2 model D0",100,-6.8003,11.8003);
   Graph_model_D03->SetMinimum(0);
   Graph_model_D03->SetMaximum(14570.74);
   Graph_model_D03->SetDirectory(0);
   Graph_model_D03->SetStats(0);
   Graph_model_D03->SetLineWidth(2);
   Graph_model_D03->SetMarkerStyle(20);
   Graph_model_D03->GetXaxis()->SetNdivisions(505);
   Graph_model_D03->GetXaxis()->SetLabelFont(132);
   Graph_model_D03->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_D03->GetXaxis()->SetLabelSize(0.06);
   Graph_model_D03->GetXaxis()->SetTitleSize(0.072);
   Graph_model_D03->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_D03->GetXaxis()->SetTitleFont(132);
   Graph_model_D03->GetYaxis()->SetLabelFont(132);
   Graph_model_D03->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_D03->GetYaxis()->SetLabelSize(0.06);
   Graph_model_D03->GetYaxis()->SetTitleSize(0.072);
   Graph_model_D03->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_D03->GetYaxis()->SetTitleFont(132);
   Graph_model_D03->GetZaxis()->SetLabelFont(132);
   Graph_model_D03->GetZaxis()->SetLabelSize(0.06);
   Graph_model_D03->GetZaxis()->SetTitleSize(0.072);
   Graph_model_D03->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_D03->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_D03);
   
   graph->Draw("l");
   
   TH1D *frame_55560b95da70__2 = new TH1D("frame_55560b95da70__2"," ",60,-5,10);
   frame_55560b95da70__2->SetBinContent(1,13908.43);
   frame_55560b95da70__2->SetMinimum(-660.8562);
   frame_55560b95da70__2->SetMaximum(13908.43);
   frame_55560b95da70__2->SetEntries(2);
   frame_55560b95da70__2->SetDirectory(0);
   frame_55560b95da70__2->SetStats(0);
   frame_55560b95da70__2->SetLineWidth(2);
   frame_55560b95da70__2->SetMarkerStyle(20);
   frame_55560b95da70__2->GetXaxis()->SetTitle("#font[132]{ln(#chi^{2}_{IP}) (#it{D}^{0})}");
   frame_55560b95da70__2->GetXaxis()->SetNdivisions(505);
   frame_55560b95da70__2->GetXaxis()->SetLabelFont(132);
   frame_55560b95da70__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55560b95da70__2->GetXaxis()->SetLabelSize(0.06);
   frame_55560b95da70__2->GetXaxis()->SetTitleSize(0.072);
   frame_55560b95da70__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55560b95da70__2->GetXaxis()->SetTitleFont(132);
   frame_55560b95da70__2->GetYaxis()->SetTitle("Events / ( 0.25 )");
   frame_55560b95da70__2->GetYaxis()->SetNdivisions(3000510);
   frame_55560b95da70__2->GetYaxis()->SetLabelFont(132);
   frame_55560b95da70__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55560b95da70__2->GetYaxis()->SetLabelSize(0.06);
   frame_55560b95da70__2->GetYaxis()->SetTitleSize(0.072);
   frame_55560b95da70__2->GetYaxis()->SetTitleOffset(0.95);
   frame_55560b95da70__2->GetYaxis()->SetTitleFont(132);
   frame_55560b95da70__2->GetZaxis()->SetLabelFont(132);
   frame_55560b95da70__2->GetZaxis()->SetLabelSize(0.06);
   frame_55560b95da70__2->GetZaxis()->SetTitleSize(0.072);
   frame_55560b95da70__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55560b95da70__2->GetZaxis()->SetTitleFont(132);
   frame_55560b95da70__2->Draw("AXISSAME");
   
   grae->Draw("p");
   TLegend *leg = new TLegend(0.60,0.42,0.88,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetTextSize(0.065);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_D0","Fit","l");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt_plus","Prompt","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("secondary_plus","Secondary","F");

   ci = TColor::GetColor("#ff0033");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#ff0033");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#ff0033");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.60,0.87,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.60,0.8,"2023");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLine *line = new TLine(2.995732,-660.8562,2.995732,13908.43);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   canvas_roofit->Modified();
   canvas_roofit->cd();
   canvas_roofit->SetSelected(canvas_roofit);
   
   canvas_roofit->Print("LogIPCHI2_fit_D0_2023_2_0_updated.pdf");
  canvas_roofit->Print("LogIPCHI2_fit_D0_2023_2_0_updated.tex");
}


==> figs/Fig8.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Samples_compatibility()
{
//=========Macro generated from canvas: c1/
//=========  (Tue May  6 09:11:22 2025) by ROOT version 6.32.02
   TCanvas *c1 = new TCanvas("c1", "",0,0,1800,600);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.08835341);
   c1->SetRightMargin(0.01733138);
   c1->SetTopMargin(0.05745642);
   c1->SetBottomMargin(0.1797753);
   c1->SetFrameLineWidth(0);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__0 = new TPad("c1_1", "_1",0,0,0.3864585,0.9425436);
   c1_1__0->Draw();
   c1_1__0->cd();
   c1_1__0->Range(-3.270492,-0.8767124,1.9,4);
   c1_1__0->SetFillColor(0);
   c1_1__0->SetBorderMode(0);
   c1_1__0->SetBorderSize(2);
   c1_1__0->SetTickx(1);
   c1_1__0->SetTicky(1);
   c1_1__0->SetLeftMargin(0.2650602);
   c1_1__0->SetRightMargin(0);
   c1_1__0->SetTopMargin(0);
   c1_1__0->SetBottomMargin(0.1797753);
   c1_1__0->SetFrameLineWidth(0);
   c1_1__0->SetFrameBorderMode(0);
   c1_1__0->SetFrameLineWidth(0);
   c1_1__0->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[3] = { 0.232724, -0.1831939, -0.6878339 };
   Double_t Graph0_fy1001[3] = { 3, 2, 1 };
   Double_t Graph0_fex1001[3] = { 0.2939512, 0.7582383, 0.7287228 };
   Double_t Graph0_fey1001[3] = { 0, 0, 0 };
   TGraphErrors *gre = new TGraphErrors(3,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,-5,5);
   Graph_Graph01001->SetMinimum(0);
   Graph_Graph01001->SetMaximum(4);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph01001->GetXaxis()->SetRange(32,69);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetNdivisions(400);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("ap");
   TLatex *   tex = new TLatex(0.16,0.82,"2023");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.01,0.77,"Magnet Down");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.16,0.62,"2022");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.01,0.57,"Magnet Down");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.16,0.41,"2022");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.06,0.36,"Magnet Up");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.35,0.88,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   TBox *box = new TBox(-0.185496,0,0.3275681,4);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   TLine *line = new TLine(0.07103604,0,0.07103604,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx1002[3] = { 0.232724, -0.1831939, -0.6878339 };
   Double_t Graph0_fy1002[3] = { 3, 2, 1 };
   Double_t Graph0_fex1002[3] = { 0.2939512, 0.7582383, 0.7287228 };
   Double_t Graph0_fey1002[3] = { 0, 0, 0 };
   gre = new TGraphErrors(3,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01002 = new TH1F("Graph_Graph01002","",100,-5,5);
   Graph_Graph01002->SetMinimum(0);
   Graph_Graph01002->SetMaximum(4);
   Graph_Graph01002->SetDirectory(nullptr);
   Graph_Graph01002->SetStats(0);
   Graph_Graph01002->SetLineWidth(2);
   Graph_Graph01002->SetMarkerStyle(20);
   Graph_Graph01002->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_Graph01002->GetXaxis()->SetRange(32,69);
   Graph_Graph01002->GetXaxis()->SetLabelFont(132);
   Graph_Graph01002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetXaxis()->SetTitleFont(132);
   Graph_Graph01002->GetYaxis()->SetNdivisions(400);
   Graph_Graph01002->GetYaxis()->SetLabelFont(132);
   Graph_Graph01002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetYaxis()->SetLabelSize(0);
   Graph_Graph01002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetYaxis()->SetTitleFont(132);
   Graph_Graph01002->GetZaxis()->SetLabelFont(132);
   Graph_Graph01002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01002);
   
   gre->Draw("p ");
   
   TH1F *Graph_copy = new TH1F("Graph_copy","",100,-5,5);
   Graph_copy->SetMinimum(0);
   Graph_copy->SetMaximum(4);
   Graph_copy->SetDirectory(nullptr);
   Graph_copy->SetStats(0);
   Graph_copy->SetLineWidth(2);
   Graph_copy->SetMarkerStyle(20);
   Graph_copy->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   Graph_copy->GetXaxis()->SetRange(32,69);
   Graph_copy->GetXaxis()->SetLabelFont(132);
   Graph_copy->GetXaxis()->SetLabelOffset(0.01);
   Graph_copy->GetXaxis()->SetLabelSize(0.06);
   Graph_copy->GetXaxis()->SetTitleSize(0.072);
   Graph_copy->GetXaxis()->SetTitleOffset(0.95);
   Graph_copy->GetXaxis()->SetTitleFont(132);
   Graph_copy->GetYaxis()->SetNdivisions(400);
   Graph_copy->GetYaxis()->SetLabelFont(132);
   Graph_copy->GetYaxis()->SetLabelOffset(0.01);
   Graph_copy->GetYaxis()->SetLabelSize(0);
   Graph_copy->GetYaxis()->SetTitleSize(0.072);
   Graph_copy->GetYaxis()->SetTitleOffset(0.95);
   Graph_copy->GetYaxis()->SetTitleFont(132);
   Graph_copy->GetZaxis()->SetLabelFont(132);
   Graph_copy->GetZaxis()->SetLabelSize(0.06);
   Graph_copy->GetZaxis()->SetTitleSize(0.072);
   Graph_copy->GetZaxis()->SetTitleOffset(1.2);
   Graph_copy->GetZaxis()->SetTitleFont(132);
   Graph_copy->Draw("sameaxis");
   c1_1__0->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   TPad *c1_2__1 = new TPad("c1_2", "_2",0.3864585,0,0.6845635,0.9425436);
   c1_2__1->Draw();
   c1_2__1->cd();
   c1_2__1->Range(-1.9,-0.8767124,1.9,4);
   c1_2__1->SetFillColor(0);
   c1_2__1->SetBorderMode(0);
   c1_2__1->SetBorderSize(2);
   c1_2__1->SetTickx(1);
   c1_2__1->SetTicky(1);
   c1_2__1->SetLeftMargin(0);
   c1_2__1->SetRightMargin(0);
   c1_2__1->SetTopMargin(0);
   c1_2__1->SetBottomMargin(0.1797753);
   c1_2__1->SetFrameLineWidth(0);
   c1_2__1->SetFrameBorderMode(0);
   c1_2__1->SetFrameLineWidth(0);
   c1_2__1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1003[3] = { -0.231096, -0.823767, -0.1500158 };
   Double_t Graph0_fy1003[3] = { 3, 2, 1 };
   Double_t Graph0_fex1003[3] = { 0.3591168, 0.6315605, 0.6263536 };
   Double_t Graph0_fey1003[3] = { 0, 0, 0 };
   gre = new TGraphErrors(3,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","",100,-5,5);
   Graph_Graph01003->SetMinimum(0);
   Graph_Graph01003->SetMaximum(4);
   Graph_Graph01003->SetDirectory(nullptr);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}^{+}) [%]");
   Graph_Graph01003->GetXaxis()->SetRange(32,69);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetNdivisions(400);
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   gre->Draw("ap");
   box = new TBox(-0.6103541,0,-0.05155725,4);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   line = new TLine(-0.3309557,0,-0.3309557,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx1004[3] = { -0.231096, -0.823767, -0.1500158 };
   Double_t Graph0_fy1004[3] = { 3, 2, 1 };
   Double_t Graph0_fex1004[3] = { 0.3591168, 0.6315605, 0.6263536 };
   Double_t Graph0_fey1004[3] = { 0, 0, 0 };
   gre = new TGraphErrors(3,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01004 = new TH1F("Graph_Graph01004","",100,-5,5);
   Graph_Graph01004->SetMinimum(0);
   Graph_Graph01004->SetMaximum(4);
   Graph_Graph01004->SetDirectory(nullptr);
   Graph_Graph01004->SetStats(0);
   Graph_Graph01004->SetLineWidth(2);
   Graph_Graph01004->SetMarkerStyle(20);
   Graph_Graph01004->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}^{+}) [%]");
   Graph_Graph01004->GetXaxis()->SetRange(32,69);
   Graph_Graph01004->GetXaxis()->SetLabelFont(132);
   Graph_Graph01004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetXaxis()->SetTitleFont(132);
   Graph_Graph01004->GetYaxis()->SetNdivisions(400);
   Graph_Graph01004->GetYaxis()->SetLabelFont(132);
   Graph_Graph01004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetYaxis()->SetLabelSize(0);
   Graph_Graph01004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetYaxis()->SetTitleFont(132);
   Graph_Graph01004->GetZaxis()->SetLabelFont(132);
   Graph_Graph01004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01004);
   
   gre->Draw("p ");
   
   TH1F *Graph_copy2 = new TH1F("Graph_copy2","",100,-5,5);
   Graph_copy2->SetMinimum(0);
   Graph_copy2->SetMaximum(4);
   Graph_copy2->SetDirectory(nullptr);
   Graph_copy2->SetStats(0);
   Graph_copy2->SetLineWidth(2);
   Graph_copy2->SetMarkerStyle(20);
   Graph_copy2->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}^{+}) [%]");
   Graph_copy2->GetXaxis()->SetRange(32,69);
   Graph_copy2->GetXaxis()->SetLabelFont(132);
   Graph_copy2->GetXaxis()->SetLabelOffset(0.01);
   Graph_copy2->GetXaxis()->SetLabelSize(0.06);
   Graph_copy2->GetXaxis()->SetTitleSize(0.072);
   Graph_copy2->GetXaxis()->SetTitleOffset(0.95);
   Graph_copy2->GetXaxis()->SetTitleFont(132);
   Graph_copy2->GetYaxis()->SetNdivisions(400);
   Graph_copy2->GetYaxis()->SetLabelFont(132);
   Graph_copy2->GetYaxis()->SetLabelOffset(0.01);
   Graph_copy2->GetYaxis()->SetLabelSize(0);
   Graph_copy2->GetYaxis()->SetTitleSize(0.072);
   Graph_copy2->GetYaxis()->SetTitleOffset(0.95);
   Graph_copy2->GetYaxis()->SetTitleFont(132);
   Graph_copy2->GetZaxis()->SetLabelFont(132);
   Graph_copy2->GetZaxis()->SetLabelSize(0.06);
   Graph_copy2->GetZaxis()->SetTitleSize(0.072);
   Graph_copy2->GetZaxis()->SetTitleOffset(1.2);
   Graph_copy2->GetZaxis()->SetTitleFont(132);
   Graph_copy2->Draw("sameaxis");
   c1_2__1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   TPad *c1_3__2 = new TPad("c1_3", "_3",0.6845635,0,0.9826686,0.9425436);
   c1_3__2->Draw();
   c1_3__2->cd();
   c1_3__2->Range(-1.9,-0.8767124,1.9,4);
   c1_3__2->SetFillColor(0);
   c1_3__2->SetBorderMode(0);
   c1_3__2->SetBorderSize(2);
   c1_3__2->SetTickx(1);
   c1_3__2->SetTicky(1);
   c1_3__2->SetLeftMargin(0);
   c1_3__2->SetRightMargin(0);
   c1_3__2->SetTopMargin(0);
   c1_3__2->SetBottomMargin(0.1797753);
   c1_3__2->SetFrameLineWidth(0);
   c1_3__2->SetFrameBorderMode(0);
   c1_3__2->SetFrameLineWidth(0);
   c1_3__2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1005[3] = { 0.6535875, -0.1301061, -0.04002839 };
   Double_t Graph0_fy1005[3] = { 3, 2, 1 };
   Double_t Graph0_fex1005[3] = { 0.4346564, 0.4562183, 0.4530601 };
   Double_t Graph0_fey1005[3] = { 0, 0, 0 };
   gre = new TGraphErrors(3,Graph0_fx1005,Graph0_fy1005,Graph0_fex1005,Graph0_fey1005);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01005 = new TH1F("Graph_Graph01005","",100,-5,5);
   Graph_Graph01005->SetMinimum(0);
   Graph_Graph01005->SetMaximum(4);
   Graph_Graph01005->SetDirectory(nullptr);
   Graph_Graph01005->SetStats(0);
   Graph_Graph01005->SetLineWidth(2);
   Graph_Graph01005->SetMarkerStyle(20);
   Graph_Graph01005->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{+}) [%]");
   Graph_Graph01005->GetXaxis()->SetRange(32,69);
   Graph_Graph01005->GetXaxis()->SetLabelFont(132);
   Graph_Graph01005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01005->GetXaxis()->SetTitleFont(132);
   Graph_Graph01005->GetYaxis()->SetNdivisions(400);
   Graph_Graph01005->GetYaxis()->SetLabelFont(132);
   Graph_Graph01005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01005->GetYaxis()->SetLabelSize(0);
   Graph_Graph01005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01005->GetYaxis()->SetTitleFont(132);
   Graph_Graph01005->GetZaxis()->SetLabelFont(132);
   Graph_Graph01005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01005);
   
   gre->Draw("ap");
   box = new TBox(-0.08214494,0,0.4347798,4);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   line = new TLine(0.1763174,0,0.1763174,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx1006[3] = { 0.6535875, -0.1301061, -0.04002839 };
   Double_t Graph0_fy1006[3] = { 3, 2, 1 };
   Double_t Graph0_fex1006[3] = { 0.4346564, 0.4562183, 0.4530601 };
   Double_t Graph0_fey1006[3] = { 0, 0, 0 };
   gre = new TGraphErrors(3,Graph0_fx1006,Graph0_fy1006,Graph0_fex1006,Graph0_fey1006);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01006 = new TH1F("Graph_Graph01006","",100,-5,5);
   Graph_Graph01006->SetMinimum(0);
   Graph_Graph01006->SetMaximum(4);
   Graph_Graph01006->SetDirectory(nullptr);
   Graph_Graph01006->SetStats(0);
   Graph_Graph01006->SetLineWidth(2);
   Graph_Graph01006->SetMarkerStyle(20);
   Graph_Graph01006->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{+}) [%]");
   Graph_Graph01006->GetXaxis()->SetRange(32,69);
   Graph_Graph01006->GetXaxis()->SetLabelFont(132);
   Graph_Graph01006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01006->GetXaxis()->SetTitleFont(132);
   Graph_Graph01006->GetYaxis()->SetNdivisions(400);
   Graph_Graph01006->GetYaxis()->SetLabelFont(132);
   Graph_Graph01006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01006->GetYaxis()->SetLabelSize(0);
   Graph_Graph01006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01006->GetYaxis()->SetTitleFont(132);
   Graph_Graph01006->GetZaxis()->SetLabelFont(132);
   Graph_Graph01006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01006);
   
   gre->Draw("p ");
   
   TH1F *Graph_copy3 = new TH1F("Graph_copy3","",100,-5,5);
   Graph_copy3->SetMinimum(0);
   Graph_copy3->SetMaximum(4);
   Graph_copy3->SetDirectory(nullptr);
   Graph_copy3->SetStats(0);
   Graph_copy3->SetLineWidth(2);
   Graph_copy3->SetMarkerStyle(20);
   Graph_copy3->GetXaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{+}) [%]");
   Graph_copy3->GetXaxis()->SetRange(32,69);
   Graph_copy3->GetXaxis()->SetLabelFont(132);
   Graph_copy3->GetXaxis()->SetLabelOffset(0.01);
   Graph_copy3->GetXaxis()->SetLabelSize(0.06);
   Graph_copy3->GetXaxis()->SetTitleSize(0.072);
   Graph_copy3->GetXaxis()->SetTitleOffset(0.95);
   Graph_copy3->GetXaxis()->SetTitleFont(132);
   Graph_copy3->GetYaxis()->SetNdivisions(400);
   Graph_copy3->GetYaxis()->SetLabelFont(132);
   Graph_copy3->GetYaxis()->SetLabelOffset(0.01);
   Graph_copy3->GetYaxis()->SetLabelSize(0);
   Graph_copy3->GetYaxis()->SetTitleSize(0.072);
   Graph_copy3->GetYaxis()->SetTitleOffset(0.95);
   Graph_copy3->GetYaxis()->SetTitleFont(132);
   Graph_copy3->GetZaxis()->SetLabelFont(132);
   Graph_copy3->GetZaxis()->SetLabelSize(0.06);
   Graph_copy3->GetZaxis()->SetTitleSize(0.072);
   Graph_copy3->GetZaxis()->SetTitleOffset(1.2);
   Graph_copy3->GetZaxis()->SetTitleFont(132);
   Graph_copy3->Draw("sameaxis");
   c1_3__2->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);

   c1->SaveAs("Samples_compatibility_ciao.pdf");
}


==> figs/Fig9a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void D0_prod_eta_bins()
{
//=========Macro generated from canvas: c1/Production Asymmetry
//=========  (Thu May  8 13:14:38 2025) by ROOT version 6.32.02
   TCanvas *c1 = new TCanvas("c1", "Production Asymmetry",0,0,1600,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.07692308);
   c1->SetRightMargin(0.0256917);
   c1->SetTopMargin(0.03563836);
   c1->SetBottomMargin(0.08791208);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__0 = new TPad("c1_1", "Production Asymmetry_1",0,0.5261369,0.5256157,0.9643616);
   c1_1__0->Draw();
   c1_1__0->cd();
   c1_1__0->Range(-2.994083,-8.7,26,9.615789);
   c1_1__0->SetFillColor(0);
   c1_1__0->SetBorderMode(0);
   c1_1__0->SetBorderSize(2);
   c1_1__0->SetTickx(1);
   c1_1__0->SetTicky(1);
   c1_1__0->SetLeftMargin(0.155);
   c1_1__0->SetRightMargin(0);
   c1_1__0->SetTopMargin(0.05);
   c1_1__0->SetBottomMargin(0);
   c1_1__0->SetFrameLineWidth(2);
   c1_1__0->SetFrameBorderMode(0);
   c1_1__0->SetFrameLineWidth(2);
   c1_1__0->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}];#it{A}_{prod}(#it{D}^{0}) [%]");
   
   Double_t Graph_fx1001[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph_fy1001[4] = { 1.91866, -0.806086, 1.14659, -0.174318 };
   Double_t Graph_fex1001[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph_fey1001[4] = { 1.389885, 0.9122512, 0.820467, 0.6433343 };
   TGraphErrors *gre = new TGraphErrors(4,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,0.25,27.25);
   Graph_Graph1001->SetMinimum(-2.221025);
   Graph_Graph1001->SetMaximum(3.811233);
   Graph_Graph1001->SetDirectory(nullptr);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(133);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(50);
   Graph_Graph1001->GetXaxis()->SetTitleSize(60);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(133);
   Graph_Graph1001->GetYaxis()->SetLabelFont(133);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(50);
   Graph_Graph1001->GetYaxis()->SetTitleSize(60);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetYaxis()->SetTitleFont(133);
   Graph_Graph1001->GetZaxis()->SetLabelFont(133);
   Graph_Graph1001->GetZaxis()->SetLabelSize(50);
   Graph_Graph1001->GetZaxis()->SetTitleSize(60);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1001);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(50);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   TExec *exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1002[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph0_fy1002[4] = { 1.91866, -0.806086, 1.14659, -0.174318 };
   Double_t Graph0_fex1002[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph0_fey1002[4] = { 1.34183, 0.818126, 0.798234, 0.623294 };
   gre = new TGraphErrors(4,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01002 = new TH1F("Graph_Graph01002","Graph",100,0.25,27.25);
   Graph_Graph01002->SetMinimum(-2.112682);
   Graph_Graph01002->SetMaximum(3.74896);
   Graph_Graph01002->SetDirectory(nullptr);
   Graph_Graph01002->SetStats(0);
   Graph_Graph01002->SetLineWidth(2);
   Graph_Graph01002->SetMarkerStyle(20);
   Graph_Graph01002->GetXaxis()->SetNdivisions(505);
   Graph_Graph01002->GetXaxis()->SetLabelFont(133);
   Graph_Graph01002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetXaxis()->SetLabelSize(50);
   Graph_Graph01002->GetXaxis()->SetTitleSize(60);
   Graph_Graph01002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetXaxis()->SetTitleFont(133);
   Graph_Graph01002->GetYaxis()->SetLabelFont(133);
   Graph_Graph01002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetYaxis()->SetLabelSize(50);
   Graph_Graph01002->GetYaxis()->SetTitleSize(60);
   Graph_Graph01002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetYaxis()->SetTitleFont(133);
   Graph_Graph01002->GetZaxis()->SetLabelFont(133);
   Graph_Graph01002->GetZaxis()->SetLabelSize(50);
   Graph_Graph01002->GetZaxis()->SetTitleSize(60);
   Graph_Graph01002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01002->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01002);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   TLine *line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(3,5.852727,"2.0 < #it{#eta} < 3.0");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__0->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   TPad *c1_3__1 = new TPad("c1_3", "Production Asymmetry_3",0,0,0.5256157,0.5261369);
   c1_3__1->Draw();
   c1_3__1->cd();
   c1_3__1->Range(-2.994083,-13.32532,26,8.7);
   c1_3__1->SetFillColor(0);
   c1_3__1->SetBorderMode(0);
   c1_3__1->SetBorderSize(2);
   c1_3__1->SetTickx(1);
   c1_3__1->SetTicky(1);
   c1_3__1->SetLeftMargin(0.155);
   c1_3__1->SetRightMargin(0);
   c1_3__1->SetTopMargin(0);
   c1_3__1->SetBottomMargin(0.21);
   c1_3__1->SetFrameLineWidth(2);
   c1_3__1->SetFrameBorderMode(0);
   c1_3__1->SetFrameLineWidth(2);
   c1_3__1->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}];#it{A}_{prod}(#it{D}^{0}) [%]");
   
   Double_t Graph_fx1003[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph_fy1003[4] = { -0.90913, -1.36837, -2.8352, 3.27322 };
   Double_t Graph_fex1003[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph_fey1003[4] = { 0.9700513, 1.322504, 2.559212, 4.624722 };
   gre = new TGraphErrors(4,Graph_fx1003,Graph_fy1003,Graph_fex1003,Graph_fey1003);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0.25,27.25);
   Graph_Graph1003->SetMinimum(-6.723647);
   Graph_Graph1003->SetMaximum(9.227177);
   Graph_Graph1003->SetDirectory(nullptr);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(133);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetXaxis()->SetLabelSize(50);
   Graph_Graph1003->GetXaxis()->SetTitleSize(60);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetXaxis()->SetTitleFont(133);
   Graph_Graph1003->GetYaxis()->SetLabelFont(133);
   Graph_Graph1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetYaxis()->SetLabelSize(50);
   Graph_Graph1003->GetYaxis()->SetTitleSize(60);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetYaxis()->SetTitleFont(133);
   Graph_Graph1003->GetZaxis()->SetLabelFont(133);
   Graph_Graph1003->GetZaxis()->SetLabelSize(50);
   Graph_Graph1003->GetZaxis()->SetTitleSize(60);
   Graph_Graph1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1003->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1003);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{0}) [%]");
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(50);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1004[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph0_fy1004[4] = { -0.90913, -1.36837, -2.8352, 3.27322 };
   Double_t Graph0_fex1004[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph0_fey1004[4] = { 0.956966, 1.28086, 2.51267, 4.59107 };
   gre = new TGraphErrors(4,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01004 = new TH1F("Graph_Graph01004","Graph",100,0.25,27.25);
   Graph_Graph01004->SetMinimum(-6.669086);
   Graph_Graph01004->SetMaximum(9.185506);
   Graph_Graph01004->SetDirectory(nullptr);
   Graph_Graph01004->SetStats(0);
   Graph_Graph01004->SetLineWidth(2);
   Graph_Graph01004->SetMarkerStyle(20);
   Graph_Graph01004->GetXaxis()->SetNdivisions(505);
   Graph_Graph01004->GetXaxis()->SetLabelFont(133);
   Graph_Graph01004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetXaxis()->SetLabelSize(50);
   Graph_Graph01004->GetXaxis()->SetTitleSize(60);
   Graph_Graph01004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetXaxis()->SetTitleFont(133);
   Graph_Graph01004->GetYaxis()->SetLabelFont(133);
   Graph_Graph01004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetYaxis()->SetLabelSize(50);
   Graph_Graph01004->GetYaxis()->SetTitleSize(60);
   Graph_Graph01004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetYaxis()->SetTitleFont(133);
   Graph_Graph01004->GetZaxis()->SetLabelFont(133);
   Graph_Graph01004->GetZaxis()->SetLabelSize(50);
   Graph_Graph01004->GetZaxis()->SetTitleSize(60);
   Graph_Graph01004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01004->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01004);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,5.852727,"3.5 < #it{#eta} < 4.0");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_3__1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   TPad *c1_2__2 = new TPad("c1_2", "Production Asymmetry_2",0.5256157,0.5261369,0.9743083,0.9643616);
   c1_2__2->Draw();
   c1_2__2->cd();
   c1_2__2->Range(1.5,-8.7,26.75773,9.615789);
   c1_2__2->SetFillColor(0);
   c1_2__2->SetBorderMode(0);
   c1_2__2->SetBorderSize(2);
   c1_2__2->SetTickx(1);
   c1_2__2->SetTicky(1);
   c1_2__2->SetLeftMargin(0);
   c1_2__2->SetRightMargin(0.03);
   c1_2__2->SetTopMargin(0.05);
   c1_2__2->SetBottomMargin(0);
   c1_2__2->SetFrameLineWidth(2);
   c1_2__2->SetFrameBorderMode(0);
   c1_2__2->SetFrameLineWidth(2);
   c1_2__2->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}];");
   
   Double_t Graph_fx1005[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph_fy1005[4] = { 0.650976, 0.249909, 0.629794, -0.143314 };
   Double_t Graph_fex1005[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph_fey1005[4] = { 0.816459, 0.6794312, 0.8237873, 1.010397 };
   gre = new TGraphErrors(4,Graph_fx1005,Graph_fy1005,Graph_fex1005,Graph_fey1005);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","Graph",100,0.25,27.25);
   Graph_Graph1005->SetMinimum(-1.415825);
   Graph_Graph1005->SetMaximum(1.72955);
   Graph_Graph1005->SetDirectory(nullptr);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetLineWidth(2);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph1005->GetXaxis()->SetLabelFont(133);
   Graph_Graph1005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1005->GetXaxis()->SetLabelSize(50);
   Graph_Graph1005->GetXaxis()->SetTitleSize(60);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1005->GetXaxis()->SetTitleFont(133);
   Graph_Graph1005->GetYaxis()->SetLabelFont(133);
   Graph_Graph1005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1005->GetYaxis()->SetLabelSize(50);
   Graph_Graph1005->GetYaxis()->SetTitleSize(60);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1005->GetYaxis()->SetTitleFont(133);
   Graph_Graph1005->GetZaxis()->SetLabelFont(133);
   Graph_Graph1005->GetZaxis()->SetLabelSize(50);
   Graph_Graph1005->GetZaxis()->SetTitleSize(60);
   Graph_Graph1005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1005->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1005);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1006[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph0_fy1006[4] = { 0.650976, 0.249909, 0.629794, -0.143314 };
   Double_t Graph0_fex1006[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph0_fey1006[4] = { 0.689798, 0.674876, 0.818618, 0.959885 };
   gre = new TGraphErrors(4,Graph0_fx1006,Graph0_fy1006,Graph0_fex1006,Graph0_fey1006);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01006 = new TH1F("Graph_Graph01006","Graph",100,0.25,27.25);
   Graph_Graph01006->SetMinimum(-1.35836);
   Graph_Graph01006->SetMaximum(1.703573);
   Graph_Graph01006->SetDirectory(nullptr);
   Graph_Graph01006->SetStats(0);
   Graph_Graph01006->SetLineWidth(2);
   Graph_Graph01006->SetMarkerStyle(20);
   Graph_Graph01006->GetXaxis()->SetNdivisions(505);
   Graph_Graph01006->GetXaxis()->SetLabelFont(133);
   Graph_Graph01006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01006->GetXaxis()->SetLabelSize(50);
   Graph_Graph01006->GetXaxis()->SetTitleSize(60);
   Graph_Graph01006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01006->GetXaxis()->SetTitleFont(133);
   Graph_Graph01006->GetYaxis()->SetLabelFont(133);
   Graph_Graph01006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01006->GetYaxis()->SetLabelSize(50);
   Graph_Graph01006->GetYaxis()->SetTitleSize(60);
   Graph_Graph01006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01006->GetYaxis()->SetTitleFont(133);
   Graph_Graph01006->GetZaxis()->SetLabelFont(133);
   Graph_Graph01006->GetZaxis()->SetLabelSize(50);
   Graph_Graph01006->GetZaxis()->SetTitleSize(60);
   Graph_Graph01006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01006->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01006);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,5.852727,"3.0 < #it{#eta} < 3.5");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2__2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_4
   TPad *c1_4__3 = new TPad("c1_4", "Production Asymmetry_4",0.5256157,0,0.9743083,0.5261369);
   c1_4__3->Draw();
   c1_4__3->cd();
   c1_4__3->Range(1.5,-13.32532,26.75773,8.7);
   c1_4__3->SetFillColor(0);
   c1_4__3->SetBorderMode(0);
   c1_4__3->SetBorderSize(2);
   c1_4__3->SetTickx(1);
   c1_4__3->SetTicky(1);
   c1_4__3->SetLeftMargin(0);
   c1_4__3->SetRightMargin(0.03);
   c1_4__3->SetTopMargin(0);
   c1_4__3->SetBottomMargin(0.21);
   c1_4__3->SetFrameLineWidth(2);
   c1_4__3->SetFrameBorderMode(0);
   c1_4__3->SetFrameLineWidth(2);
   c1_4__3->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}];");
   
   Double_t Graph_fx1007[1] = { 3.6 };
   Double_t Graph_fy1007[1] = { -3.2332 };
   Double_t Graph_fex1007[1] = { 1.1 };
   Double_t Graph_fey1007[1] = { 2.133776 };
   gre = new TGraphErrors(1,Graph_fx1007,Graph_fy1007,Graph_fex1007,Graph_fey1007);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","Graph",100,2.28,4.92);
   Graph_Graph1007->SetMinimum(-5.793731);
   Graph_Graph1007->SetMaximum(-0.672669);
   Graph_Graph1007->SetDirectory(nullptr);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetLineWidth(2);
   Graph_Graph1007->SetMarkerStyle(20);
   Graph_Graph1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph1007->GetXaxis()->SetLabelFont(133);
   Graph_Graph1007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1007->GetXaxis()->SetLabelSize(50);
   Graph_Graph1007->GetXaxis()->SetTitleSize(60);
   Graph_Graph1007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1007->GetXaxis()->SetTitleFont(133);
   Graph_Graph1007->GetYaxis()->SetLabelFont(133);
   Graph_Graph1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1007->GetYaxis()->SetLabelSize(50);
   Graph_Graph1007->GetYaxis()->SetTitleSize(60);
   Graph_Graph1007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1007->GetYaxis()->SetTitleFont(133);
   Graph_Graph1007->GetZaxis()->SetLabelFont(133);
   Graph_Graph1007->GetZaxis()->SetLabelSize(50);
   Graph_Graph1007->GetZaxis()->SetTitleSize(60);
   Graph_Graph1007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1007->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1007);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{0}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1008[1] = { 3.6 };
   Double_t Graph0_fy1008[1] = { -3.2332 };
   Double_t Graph0_fex1008[1] = { 1.1 };
   Double_t Graph0_fey1008[1] = { 2.12924 };
   gre = new TGraphErrors(1,Graph0_fx1008,Graph0_fy1008,Graph0_fex1008,Graph0_fey1008);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01008 = new TH1F("Graph_Graph01008","Graph",100,2.28,4.92);
   Graph_Graph01008->SetMinimum(-5.788288);
   Graph_Graph01008->SetMaximum(-0.678112);
   Graph_Graph01008->SetDirectory(nullptr);
   Graph_Graph01008->SetStats(0);
   Graph_Graph01008->SetLineWidth(2);
   Graph_Graph01008->SetMarkerStyle(20);
   Graph_Graph01008->GetXaxis()->SetNdivisions(505);
   Graph_Graph01008->GetXaxis()->SetLabelFont(133);
   Graph_Graph01008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01008->GetXaxis()->SetLabelSize(50);
   Graph_Graph01008->GetXaxis()->SetTitleSize(60);
   Graph_Graph01008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01008->GetXaxis()->SetTitleFont(133);
   Graph_Graph01008->GetYaxis()->SetLabelFont(133);
   Graph_Graph01008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01008->GetYaxis()->SetLabelSize(50);
   Graph_Graph01008->GetYaxis()->SetTitleSize(60);
   Graph_Graph01008->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01008->GetYaxis()->SetTitleFont(133);
   Graph_Graph01008->GetZaxis()->SetLabelFont(133);
   Graph_Graph01008->GetZaxis()->SetLabelSize(50);
   Graph_Graph01008->GetZaxis()->SetTitleSize(60);
   Graph_Graph01008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01008->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01008);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,5.852727,"4.0 < #it{#eta} < 4.5");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,5.852727,"LHCb");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,4.112727,"#sqrt{#it{s}} = 13.6 TeV");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,2.372727,"177 pb^{-1}");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_4__3->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig9b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Dp_prod_eta_bins()
{
//=========Macro generated from canvas: c1/Production Asymmetry
//=========  (Fri May  9 02:29:54 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "Production Asymmetry",0,0,1600,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.07692308);
   c1->SetRightMargin(0.0256917);
   c1->SetTopMargin(0.03563836);
   c1->SetBottomMargin(0.08791208);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "Production Asymmetry_1",0,0.5261369,0.5256157,0.9643616);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-2.823529,-5.1,26,5.636842);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.15);
   c1_1->SetRightMargin(0);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}];#it{A}_{prod}(#it{D}^{+}) [%]");
   
   Double_t Graph_fx1001[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph_fy1001[4] = { -1.132152, -0.7810347, 0.3756126, 0.5586579 };
   Double_t Graph_fex1001[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph_fey1001[4] = { 1.150772, 0.830337, 0.982216, 0.9693203 };
   TGraphErrors *gre = new TGraphErrors(4,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,0.25,27.25);
   Graph_Graph1001->SetMinimum(-2.664015);
   Graph_Graph1001->SetMaximum(1.909068);
   Graph_Graph1001->SetDirectory(nullptr);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(133);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(50);
   Graph_Graph1001->GetXaxis()->SetTitleSize(60);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(133);
   Graph_Graph1001->GetYaxis()->SetLabelFont(133);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(50);
   Graph_Graph1001->GetYaxis()->SetTitleSize(60);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetYaxis()->SetTitleFont(133);
   Graph_Graph1001->GetZaxis()->SetLabelFont(133);
   Graph_Graph1001->GetZaxis()->SetLabelSize(50);
   Graph_Graph1001->GetZaxis()->SetTitleSize(60);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1001);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{+}) [%]");
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(50);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   TExec *exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1002[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph0_fy1002[4] = { -1.132152, -0.7810347, 0.3756126, 0.5586579 };
   Double_t Graph0_fex1002[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph0_fey1002[4] = { 1.053231, 0.7903054, 0.8707019, 0.86036 };
   gre = new TGraphErrors(4,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01002 = new TH1F("Graph_Graph01002","Graph",100,0.25,27.25);
   Graph_Graph01002->SetMinimum(-2.545824);
   Graph_Graph01002->SetMaximum(1.779458);
   Graph_Graph01002->SetDirectory(nullptr);
   Graph_Graph01002->SetStats(0);
   Graph_Graph01002->SetLineWidth(2);
   Graph_Graph01002->SetMarkerStyle(20);
   Graph_Graph01002->GetXaxis()->SetNdivisions(505);
   Graph_Graph01002->GetXaxis()->SetLabelFont(133);
   Graph_Graph01002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetXaxis()->SetLabelSize(50);
   Graph_Graph01002->GetXaxis()->SetTitleSize(60);
   Graph_Graph01002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetXaxis()->SetTitleFont(133);
   Graph_Graph01002->GetYaxis()->SetLabelFont(133);
   Graph_Graph01002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetYaxis()->SetLabelSize(50);
   Graph_Graph01002->GetYaxis()->SetTitleSize(60);
   Graph_Graph01002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetYaxis()->SetTitleFont(133);
   Graph_Graph01002->GetZaxis()->SetLabelFont(133);
   Graph_Graph01002->GetZaxis()->SetLabelSize(50);
   Graph_Graph01002->GetZaxis()->SetTitleSize(60);
   Graph_Graph01002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01002->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01002);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   TLine *line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(3,3.7,"2.0 < #it{#eta} < 3.0");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   TPad *c1_3 = new TPad("c1_3", "Production Asymmetry_3",0,0,0.5256157,0.5261369);
   c1_3->Draw();
   c1_3->cd();
   c1_3->Range(-2.823529,-7.811392,26,5.1);
   c1_3->SetFillColor(0);
   c1_3->SetBorderMode(0);
   c1_3->SetBorderSize(2);
   c1_3->SetTickx(1);
   c1_3->SetTicky(1);
   c1_3->SetLeftMargin(0.15);
   c1_3->SetRightMargin(0);
   c1_3->SetTopMargin(0);
   c1_3->SetBottomMargin(0.21);
   c1_3->SetFrameLineWidth(2);
   c1_3->SetFrameBorderMode(0);
   c1_3->SetFrameLineWidth(2);
   c1_3->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}];#it{A}_{prod}(#it{D}^{+}) [%]");
   
   Double_t Graph_fx1003[3] = { 3.6, 5.6, 7.5 };
   Double_t Graph_fy1003[3] = { -0.3296947, -1.254456, -0.09723508 };
   Double_t Graph_fex1003[3] = { 1.1, 0.9, 1 };
   Double_t Graph_fey1003[3] = { 1.002317, 1.229021, 1.999604 };
   gre = new TGraphErrors(3,Graph_fx1003,Graph_fy1003,Graph_fex1003,Graph_fey1003);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,1.9,9.1);
   Graph_Graph1003->SetMinimum(-2.922062);
   Graph_Graph1003->SetMaximum(2.340953);
   Graph_Graph1003->SetDirectory(nullptr);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(133);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetXaxis()->SetLabelSize(50);
   Graph_Graph1003->GetXaxis()->SetTitleSize(60);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetXaxis()->SetTitleFont(133);
   Graph_Graph1003->GetYaxis()->SetLabelFont(133);
   Graph_Graph1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetYaxis()->SetLabelSize(50);
   Graph_Graph1003->GetYaxis()->SetTitleSize(60);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetYaxis()->SetTitleFont(133);
   Graph_Graph1003->GetZaxis()->SetLabelFont(133);
   Graph_Graph1003->GetZaxis()->SetLabelSize(50);
   Graph_Graph1003->GetZaxis()->SetTitleSize(60);
   Graph_Graph1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1003->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1003);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}^{+}) [%]");
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(50);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1004[3] = { 3.6, 5.6, 7.5 };
   Double_t Graph0_fy1004[3] = { -0.3296947, -1.254456, -0.09723508 };
   Double_t Graph0_fex1004[3] = { 1.1, 0.9, 1 };
   Double_t Graph0_fey1004[3] = { 0.9766814, 1.137281, 1.809873 };
   gre = new TGraphErrors(3,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01004 = new TH1F("Graph_Graph01004","Graph",100,1.9,9.1);
   Graph_Graph01004->SetMinimum(-2.802175);
   Graph_Graph01004->SetMaximum(2.123075);
   Graph_Graph01004->SetDirectory(nullptr);
   Graph_Graph01004->SetStats(0);
   Graph_Graph01004->SetLineWidth(2);
   Graph_Graph01004->SetMarkerStyle(20);
   Graph_Graph01004->GetXaxis()->SetNdivisions(505);
   Graph_Graph01004->GetXaxis()->SetLabelFont(133);
   Graph_Graph01004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetXaxis()->SetLabelSize(50);
   Graph_Graph01004->GetXaxis()->SetTitleSize(60);
   Graph_Graph01004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetXaxis()->SetTitleFont(133);
   Graph_Graph01004->GetYaxis()->SetLabelFont(133);
   Graph_Graph01004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetYaxis()->SetLabelSize(50);
   Graph_Graph01004->GetYaxis()->SetTitleSize(60);
   Graph_Graph01004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetYaxis()->SetTitleFont(133);
   Graph_Graph01004->GetZaxis()->SetLabelFont(133);
   Graph_Graph01004->GetZaxis()->SetLabelSize(50);
   Graph_Graph01004->GetZaxis()->SetTitleSize(60);
   Graph_Graph01004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01004->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01004);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,3.7,"3.5 < #it{#eta} < 4.0");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_3->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   TPad *c1_2 = new TPad("c1_2", "Production Asymmetry_2",0.5256157,0.5261369,0.9743083,0.9643616);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(1.5,-5.1,26.75773,5.636842);
   c1_2->SetFillColor(0);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0);
   c1_2->SetRightMargin(0.03);
   c1_2->SetTopMargin(0.05);
   c1_2->SetBottomMargin(0);
   c1_2->SetFrameLineWidth(2);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameLineWidth(2);
   c1_2->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}];");
   
   Double_t Graph_fx1005[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph_fy1005[4] = { -0.1947528, -0.4709136, -0.8402601, 0.9082027 };
   Double_t Graph_fex1005[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph_fey1005[4] = { 0.9554585, 0.9477687, 1.078706, 1.281956 };
   gre = new TGraphErrors(4,Graph_fx1005,Graph_fy1005,Graph_fex1005,Graph_fey1005);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","Graph",100,0.25,27.25);
   Graph_Graph1005->SetMinimum(-2.329879);
   Graph_Graph1005->SetMaximum(2.601071);
   Graph_Graph1005->SetDirectory(nullptr);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetLineWidth(2);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph1005->GetXaxis()->SetLabelFont(133);
   Graph_Graph1005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1005->GetXaxis()->SetLabelSize(50);
   Graph_Graph1005->GetXaxis()->SetTitleSize(60);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1005->GetXaxis()->SetTitleFont(133);
   Graph_Graph1005->GetYaxis()->SetLabelFont(133);
   Graph_Graph1005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1005->GetYaxis()->SetLabelSize(50);
   Graph_Graph1005->GetYaxis()->SetTitleSize(60);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1005->GetYaxis()->SetTitleFont(133);
   Graph_Graph1005->GetZaxis()->SetLabelFont(133);
   Graph_Graph1005->GetZaxis()->SetLabelSize(50);
   Graph_Graph1005->GetZaxis()->SetTitleSize(60);
   Graph_Graph1005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1005->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1005);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1006[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph0_fy1006[4] = { -0.1947528, -0.4709136, -0.8402601, 0.9082027 };
   Double_t Graph0_fex1006[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph0_fey1006[4] = { 0.8571764, 0.8170334, 1.000263, 1.235814 };
   gre = new TGraphErrors(4,Graph0_fx1006,Graph0_fy1006,Graph0_fex1006,Graph0_fey1006);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01006 = new TH1F("Graph_Graph01006","Graph",100,0.25,27.25);
   Graph_Graph01006->SetMinimum(-2.238977);
   Graph_Graph01006->SetMaximum(2.542471);
   Graph_Graph01006->SetDirectory(nullptr);
   Graph_Graph01006->SetStats(0);
   Graph_Graph01006->SetLineWidth(2);
   Graph_Graph01006->SetMarkerStyle(20);
   Graph_Graph01006->GetXaxis()->SetNdivisions(505);
   Graph_Graph01006->GetXaxis()->SetLabelFont(133);
   Graph_Graph01006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01006->GetXaxis()->SetLabelSize(50);
   Graph_Graph01006->GetXaxis()->SetTitleSize(60);
   Graph_Graph01006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01006->GetXaxis()->SetTitleFont(133);
   Graph_Graph01006->GetYaxis()->SetLabelFont(133);
   Graph_Graph01006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01006->GetYaxis()->SetLabelSize(50);
   Graph_Graph01006->GetYaxis()->SetTitleSize(60);
   Graph_Graph01006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01006->GetYaxis()->SetTitleFont(133);
   Graph_Graph01006->GetZaxis()->SetLabelFont(133);
   Graph_Graph01006->GetZaxis()->SetLabelSize(50);
   Graph_Graph01006->GetZaxis()->SetTitleSize(60);
   Graph_Graph01006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01006->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01006);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,3.7,"3.0 < #it{#eta} < 3.5");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_4
   TPad *c1_4 = new TPad("c1_4", "Production Asymmetry_4",0.5256157,0,0.9743083,0.5261369);
   c1_4->Draw();
   c1_4->cd();
   c1_4->Range(1.5,-7.811392,26.75773,5.1);
   c1_4->SetFillColor(0);
   c1_4->SetBorderMode(0);
   c1_4->SetBorderSize(2);
   c1_4->SetTickx(1);
   c1_4->SetTicky(1);
   c1_4->SetLeftMargin(0);
   c1_4->SetRightMargin(0.03);
   c1_4->SetTopMargin(0);
   c1_4->SetBottomMargin(0.21);
   c1_4->SetFrameLineWidth(2);
   c1_4->SetFrameBorderMode(0);
   c1_4->SetFrameLineWidth(2);
   c1_4->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}];");
   
   Double_t Graph_fx1007[1] = { 3.6 };
   Double_t Graph_fy1007[1] = { -2.140019 };
   Double_t Graph_fex1007[1] = { 1.1 };
   Double_t Graph_fey1007[1] = { 1.817454 };
   gre = new TGraphErrors(1,Graph_fx1007,Graph_fy1007,Graph_fex1007,Graph_fey1007);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","Graph",100,2.28,4.92);
   Graph_Graph1007->SetMinimum(-4.320963);
   Graph_Graph1007->SetMaximum(0.04092512);
   Graph_Graph1007->SetDirectory(nullptr);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetLineWidth(2);
   Graph_Graph1007->SetMarkerStyle(20);
   Graph_Graph1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph1007->GetXaxis()->SetLabelFont(133);
   Graph_Graph1007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1007->GetXaxis()->SetLabelSize(50);
   Graph_Graph1007->GetXaxis()->SetTitleSize(60);
   Graph_Graph1007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1007->GetXaxis()->SetTitleFont(133);
   Graph_Graph1007->GetYaxis()->SetLabelFont(133);
   Graph_Graph1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1007->GetYaxis()->SetLabelSize(50);
   Graph_Graph1007->GetYaxis()->SetTitleSize(60);
   Graph_Graph1007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1007->GetYaxis()->SetTitleFont(133);
   Graph_Graph1007->GetZaxis()->SetLabelFont(133);
   Graph_Graph1007->GetZaxis()->SetLabelSize(50);
   Graph_Graph1007->GetZaxis()->SetTitleSize(60);
   Graph_Graph1007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1007->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1007);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}^{+}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1008[1] = { 3.6 };
   Double_t Graph0_fy1008[1] = { -2.140019 };
   Double_t Graph0_fex1008[1] = { 1.1 };
   Double_t Graph0_fey1008[1] = { 1.779024 };
   gre = new TGraphErrors(1,Graph0_fx1008,Graph0_fy1008,Graph0_fex1008,Graph0_fey1008);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01008 = new TH1F("Graph_Graph01008","Graph",100,2.28,4.92);
   Graph_Graph01008->SetMinimum(-4.274848);
   Graph_Graph01008->SetMaximum(-0.005190413);
   Graph_Graph01008->SetDirectory(nullptr);
   Graph_Graph01008->SetStats(0);
   Graph_Graph01008->SetLineWidth(2);
   Graph_Graph01008->SetMarkerStyle(20);
   Graph_Graph01008->GetXaxis()->SetNdivisions(505);
   Graph_Graph01008->GetXaxis()->SetLabelFont(133);
   Graph_Graph01008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01008->GetXaxis()->SetLabelSize(50);
   Graph_Graph01008->GetXaxis()->SetTitleSize(60);
   Graph_Graph01008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01008->GetXaxis()->SetTitleFont(133);
   Graph_Graph01008->GetYaxis()->SetLabelFont(133);
   Graph_Graph01008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01008->GetYaxis()->SetLabelSize(50);
   Graph_Graph01008->GetYaxis()->SetTitleSize(60);
   Graph_Graph01008->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01008->GetYaxis()->SetTitleFont(133);
   Graph_Graph01008->GetZaxis()->SetLabelFont(133);
   Graph_Graph01008->GetZaxis()->SetLabelSize(50);
   Graph_Graph01008->GetZaxis()->SetTitleSize(60);
   Graph_Graph01008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01008->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01008);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,3.7,"4.0 < #it{#eta} < 4.5");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,3.430909,"LHCb");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,2.410909,"#sqrt{#it{s}} = 13.6 TeV");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,1.390909,"56 pb^{-1}");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_4->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig9c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Ds_prod_eta_bins()
{
//=========Macro generated from canvas: c1/Production Asymmetry
//=========  (Fri May  9 02:29:32 2025) by ROOT version 6.28/10
   TCanvas *c1 = new TCanvas("c1", "Production Asymmetry",0,0,1600,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.07692308);
   c1->SetRightMargin(0.0256917);
   c1->SetTopMargin(0.03563836);
   c1->SetBottomMargin(0.08791208);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "Production Asymmetry_1",0,0.5261369,0.5256157,0.9643616);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-2.823529,-5.1,26,5.636842);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.15);
   c1_1->SetRightMargin(0);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}];#it{A}_{prod}(#it{D}_{#it{s}}^{+}) [%]");
   
   Double_t Graph_fx1001[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph_fy1001[4] = { 1.185082, -0.536744, 0.1982279, 0.7196786 };
   Double_t Graph_fex1001[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph_fey1001[4] = { 1.220476, 0.8612329, 0.9325072, 0.7277177 };
   TGraphErrors *gre = new TGraphErrors(4,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,0.25,27.25);
   Graph_Graph1001->SetMinimum(-1.77833);
   Graph_Graph1001->SetMaximum(2.785911);
   Graph_Graph1001->SetDirectory(nullptr);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(133);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(50);
   Graph_Graph1001->GetXaxis()->SetTitleSize(60);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(133);
   Graph_Graph1001->GetYaxis()->SetLabelFont(133);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(50);
   Graph_Graph1001->GetYaxis()->SetTitleSize(60);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetYaxis()->SetTitleFont(133);
   Graph_Graph1001->GetZaxis()->SetLabelFont(133);
   Graph_Graph1001->GetZaxis()->SetLabelSize(50);
   Graph_Graph1001->GetZaxis()->SetTitleSize(60);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1001);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{+}) [%]");
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(50);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   TExec *exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1002[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph0_fy1002[4] = { 1.185082, -0.536744, 0.1982279, 0.7196786 };
   Double_t Graph0_fex1002[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph0_fey1002[4] = { 1.170236, 0.8294622, 0.8510413, 0.7188094 };
   gre = new TGraphErrors(4,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01002 = new TH1F("Graph_Graph01002","Graph",100,0.25,27.25);
   Graph_Graph01002->SetMinimum(-1.738359);
   Graph_Graph01002->SetMaximum(2.72747);
   Graph_Graph01002->SetDirectory(nullptr);
   Graph_Graph01002->SetStats(0);
   Graph_Graph01002->SetLineWidth(2);
   Graph_Graph01002->SetMarkerStyle(20);
   Graph_Graph01002->GetXaxis()->SetNdivisions(505);
   Graph_Graph01002->GetXaxis()->SetLabelFont(133);
   Graph_Graph01002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetXaxis()->SetLabelSize(50);
   Graph_Graph01002->GetXaxis()->SetTitleSize(60);
   Graph_Graph01002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetXaxis()->SetTitleFont(133);
   Graph_Graph01002->GetYaxis()->SetLabelFont(133);
   Graph_Graph01002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetYaxis()->SetLabelSize(50);
   Graph_Graph01002->GetYaxis()->SetTitleSize(60);
   Graph_Graph01002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetYaxis()->SetTitleFont(133);
   Graph_Graph01002->GetZaxis()->SetLabelFont(133);
   Graph_Graph01002->GetZaxis()->SetLabelSize(50);
   Graph_Graph01002->GetZaxis()->SetTitleSize(60);
   Graph_Graph01002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01002->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01002);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   TLine *line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(3,3.7,"2.0 < #it{#eta} < 3.0");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   TPad *c1_3 = new TPad("c1_3", "Production Asymmetry_3",0,0,0.5256157,0.5261369);
   c1_3->Draw();
   c1_3->cd();
   c1_3->Range(-2.823529,-7.811392,26,5.1);
   c1_3->SetFillColor(0);
   c1_3->SetBorderMode(0);
   c1_3->SetBorderSize(2);
   c1_3->SetTickx(1);
   c1_3->SetTicky(1);
   c1_3->SetLeftMargin(0.15);
   c1_3->SetRightMargin(0);
   c1_3->SetTopMargin(0);
   c1_3->SetBottomMargin(0.21);
   c1_3->SetFrameLineWidth(2);
   c1_3->SetFrameBorderMode(0);
   c1_3->SetFrameLineWidth(2);
   c1_3->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}];#it{A}_{prod}(#it{D}_{#it{s}}^{+}) [%]");
   
   Double_t Graph_fx1003[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph_fy1003[4] = { -1.33528, 1.000087, -0.3694288, 0.714387 };
   Double_t Graph_fex1003[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph_fey1003[4] = { 0.8515603, 0.8930924, 1.284405, 2.643103 };
   gre = new TGraphErrors(4,Graph_fx1003,Graph_fy1003,Graph_fex1003,Graph_fey1003);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0.25,27.25);
   Graph_Graph1003->SetMinimum(-2.741273);
   Graph_Graph1003->SetMaximum(3.911923);
   Graph_Graph1003->SetDirectory(nullptr);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(133);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetXaxis()->SetLabelSize(50);
   Graph_Graph1003->GetXaxis()->SetTitleSize(60);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetXaxis()->SetTitleFont(133);
   Graph_Graph1003->GetYaxis()->SetLabelFont(133);
   Graph_Graph1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetYaxis()->SetLabelSize(50);
   Graph_Graph1003->GetYaxis()->SetTitleSize(60);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetYaxis()->SetTitleFont(133);
   Graph_Graph1003->GetZaxis()->SetLabelFont(133);
   Graph_Graph1003->GetZaxis()->SetLabelSize(50);
   Graph_Graph1003->GetZaxis()->SetTitleSize(60);
   Graph_Graph1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1003->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1003);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetTitle("#it{A}_{prod}(#it{D}_{#it{s}}^{+}) [%]");
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(50);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1004[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph0_fy1004[4] = { -1.33528, 1.000087, -0.3694288, 0.714387 };
   Double_t Graph0_fex1004[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph0_fey1004[4] = { 0.8322024, 0.8842872, 1.266547, 2.590366 };
   gre = new TGraphErrors(4,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01004 = new TH1F("Graph_Graph01004","Graph",100,0.25,27.25);
   Graph_Graph01004->SetMinimum(-2.714705);
   Graph_Graph01004->SetMaximum(3.851977);
   Graph_Graph01004->SetDirectory(nullptr);
   Graph_Graph01004->SetStats(0);
   Graph_Graph01004->SetLineWidth(2);
   Graph_Graph01004->SetMarkerStyle(20);
   Graph_Graph01004->GetXaxis()->SetNdivisions(505);
   Graph_Graph01004->GetXaxis()->SetLabelFont(133);
   Graph_Graph01004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetXaxis()->SetLabelSize(50);
   Graph_Graph01004->GetXaxis()->SetTitleSize(60);
   Graph_Graph01004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetXaxis()->SetTitleFont(133);
   Graph_Graph01004->GetYaxis()->SetLabelFont(133);
   Graph_Graph01004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetYaxis()->SetLabelSize(50);
   Graph_Graph01004->GetYaxis()->SetTitleSize(60);
   Graph_Graph01004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetYaxis()->SetTitleFont(133);
   Graph_Graph01004->GetZaxis()->SetLabelFont(133);
   Graph_Graph01004->GetZaxis()->SetLabelSize(50);
   Graph_Graph01004->GetZaxis()->SetTitleSize(60);
   Graph_Graph01004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01004->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01004);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,3.7,"3.5 < #it{#eta} < 4.0");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_3->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   TPad *c1_2 = new TPad("c1_2", "Production Asymmetry_2",0.5256157,0.5261369,0.9743083,0.9643616);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(1.5,-5.1,26.75773,5.636842);
   c1_2->SetFillColor(0);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0);
   c1_2->SetRightMargin(0.03);
   c1_2->SetTopMargin(0.05);
   c1_2->SetBottomMargin(0);
   c1_2->SetFrameLineWidth(2);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameLineWidth(2);
   c1_2->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}];");
   
   Double_t Graph_fx1005[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph_fy1005[4] = { 0.647653, 1.641979, -0.5626587, -1.806516 };
   Double_t Graph_fex1005[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph_fey1005[4] = { 0.9531338, 0.7850452, 0.8819966, 0.983358 };
   gre = new TGraphErrors(4,Graph_fx1005,Graph_fy1005,Graph_fex1005,Graph_fey1005);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","Graph",100,0.25,27.25);
   Graph_Graph1005->SetMinimum(-3.311564);
   Graph_Graph1005->SetMaximum(2.948714);
   Graph_Graph1005->SetDirectory(nullptr);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetLineWidth(2);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph1005->GetXaxis()->SetLabelFont(133);
   Graph_Graph1005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1005->GetXaxis()->SetLabelSize(50);
   Graph_Graph1005->GetXaxis()->SetTitleSize(60);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1005->GetXaxis()->SetTitleFont(133);
   Graph_Graph1005->GetYaxis()->SetLabelFont(133);
   Graph_Graph1005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1005->GetYaxis()->SetLabelSize(50);
   Graph_Graph1005->GetYaxis()->SetTitleSize(60);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1005->GetYaxis()->SetTitleFont(133);
   Graph_Graph1005->GetZaxis()->SetLabelFont(133);
   Graph_Graph1005->GetZaxis()->SetLabelSize(50);
   Graph_Graph1005->GetZaxis()->SetTitleSize(60);
   Graph_Graph1005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1005->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1005);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1006[4] = { 3.6, 5.6, 7.5, 16.75 };
   Double_t Graph0_fy1006[4] = { 0.647653, 1.641979, -0.5626587, -1.806516 };
   Double_t Graph0_fex1006[4] = { 1.1, 0.9, 1, 8.25 };
   Double_t Graph0_fey1006[4] = { 0.8386846, 0.7571836, 0.869672, 0.9669482 };
   gre = new TGraphErrors(4,Graph0_fx1006,Graph0_fy1006,Graph0_fex1006,Graph0_fey1006);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01006 = new TH1F("Graph_Graph01006","Graph",100,0.25,27.25);
   Graph_Graph01006->SetMinimum(-3.290727);
   Graph_Graph01006->SetMaximum(2.916425);
   Graph_Graph01006->SetDirectory(nullptr);
   Graph_Graph01006->SetStats(0);
   Graph_Graph01006->SetLineWidth(2);
   Graph_Graph01006->SetMarkerStyle(20);
   Graph_Graph01006->GetXaxis()->SetNdivisions(505);
   Graph_Graph01006->GetXaxis()->SetLabelFont(133);
   Graph_Graph01006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01006->GetXaxis()->SetLabelSize(50);
   Graph_Graph01006->GetXaxis()->SetTitleSize(60);
   Graph_Graph01006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01006->GetXaxis()->SetTitleFont(133);
   Graph_Graph01006->GetYaxis()->SetLabelFont(133);
   Graph_Graph01006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01006->GetYaxis()->SetLabelSize(50);
   Graph_Graph01006->GetYaxis()->SetTitleSize(60);
   Graph_Graph01006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01006->GetYaxis()->SetTitleFont(133);
   Graph_Graph01006->GetZaxis()->SetLabelFont(133);
   Graph_Graph01006->GetZaxis()->SetLabelSize(50);
   Graph_Graph01006->GetZaxis()->SetTitleSize(60);
   Graph_Graph01006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01006->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01006);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,3.7,"3.0 < #it{#eta} < 3.5");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_4
   TPad *c1_4 = new TPad("c1_4", "Production Asymmetry_4",0.5256157,0,0.9743083,0.5261369);
   c1_4->Draw();
   c1_4->cd();
   c1_4->Range(1.5,-7.811392,26.75773,5.1);
   c1_4->SetFillColor(0);
   c1_4->SetBorderMode(0);
   c1_4->SetBorderSize(2);
   c1_4->SetTickx(1);
   c1_4->SetTicky(1);
   c1_4->SetLeftMargin(0);
   c1_4->SetRightMargin(0.03);
   c1_4->SetTopMargin(0);
   c1_4->SetBottomMargin(0.21);
   c1_4->SetFrameLineWidth(2);
   c1_4->SetFrameBorderMode(0);
   c1_4->SetFrameLineWidth(2);
   c1_4->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("j");
   multigraph->SetTitle(";#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}];");
   
   Double_t Graph_fx1007[2] = { 3.6, 5.6 };
   Double_t Graph_fy1007[2] = { 0.8617504, 0.6986663 };
   Double_t Graph_fex1007[2] = { 1.1, 0.9 };
   Double_t Graph_fey1007[2] = { 1.437873, 1.954889 };
   gre = new TGraphErrors(2,Graph_fx1007,Graph_fy1007,Graph_fex1007,Graph_fey1007);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","Graph",100,2.1,6.9);
   Graph_Graph1007->SetMinimum(-1.6472);
   Graph_Graph1007->SetMaximum(3.044533);
   Graph_Graph1007->SetDirectory(nullptr);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetLineWidth(2);
   Graph_Graph1007->SetMarkerStyle(20);
   Graph_Graph1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph1007->GetXaxis()->SetLabelFont(133);
   Graph_Graph1007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1007->GetXaxis()->SetLabelSize(50);
   Graph_Graph1007->GetXaxis()->SetTitleSize(60);
   Graph_Graph1007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1007->GetXaxis()->SetTitleFont(133);
   Graph_Graph1007->GetYaxis()->SetLabelFont(133);
   Graph_Graph1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1007->GetYaxis()->SetLabelSize(50);
   Graph_Graph1007->GetYaxis()->SetTitleSize(60);
   Graph_Graph1007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1007->GetYaxis()->SetTitleFont(133);
   Graph_Graph1007->GetZaxis()->SetLabelFont(133);
   Graph_Graph1007->GetZaxis()->SetLabelSize(50);
   Graph_Graph1007->GetZaxis()->SetTitleSize(60);
   Graph_Graph1007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1007->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1007);
   
   multigraph->Add(gre,"AP");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(1.5, 26);
   multigraph->GetXaxis()->SetTitle("#it{p}_{T} (#it{D}_{#it{s}}^{+}) [GeV/#it{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(50);
   multigraph->GetXaxis()->SetTitleSize(60);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetLabelFont(133);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(60);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(133);
   exec = new TExec("ex", "gStyle->SetEndErrorSize(10);");
   exec->Draw();
   
   Double_t Graph0_fx1008[2] = { 3.6, 5.6 };
   Double_t Graph0_fy1008[2] = { 0.8617504, 0.6986663 };
   Double_t Graph0_fex1008[2] = { 1.1, 0.9 };
   Double_t Graph0_fey1008[2] = { 1.412217, 1.907739 };
   gre = new TGraphErrors(2,Graph0_fx1008,Graph0_fy1008,Graph0_fex1008,Graph0_fey1008);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01008 = new TH1F("Graph_Graph01008","Graph",100,2.1,6.9);
   Graph_Graph01008->SetMinimum(-1.590621);
   Graph_Graph01008->SetMaximum(2.987953);
   Graph_Graph01008->SetDirectory(nullptr);
   Graph_Graph01008->SetStats(0);
   Graph_Graph01008->SetLineWidth(2);
   Graph_Graph01008->SetMarkerStyle(20);
   Graph_Graph01008->GetXaxis()->SetNdivisions(505);
   Graph_Graph01008->GetXaxis()->SetLabelFont(133);
   Graph_Graph01008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01008->GetXaxis()->SetLabelSize(50);
   Graph_Graph01008->GetXaxis()->SetTitleSize(60);
   Graph_Graph01008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01008->GetXaxis()->SetTitleFont(133);
   Graph_Graph01008->GetYaxis()->SetLabelFont(133);
   Graph_Graph01008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01008->GetYaxis()->SetLabelSize(50);
   Graph_Graph01008->GetYaxis()->SetTitleSize(60);
   Graph_Graph01008->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01008->GetYaxis()->SetTitleFont(133);
   Graph_Graph01008->GetZaxis()->SetLabelFont(133);
   Graph_Graph01008->GetZaxis()->SetLabelSize(50);
   Graph_Graph01008->GetZaxis()->SetTitleSize(60);
   Graph_Graph01008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01008->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph01008);
   
   gre->Draw("p");
   exec = new TExec("ex2", "gStyle->SetEndErrorSize(20);");
   exec->Draw();
   line = new TLine(2.5,0,25,0);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(3,3.7,"4.0 < #it{#eta} < 4.5");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,3.430909,"LHCb");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,2.410909,"#sqrt{#it{s}} = 13.6 TeV");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(15,1.390909,"56 pb^{-1}");
   tex->SetTextFont(133);
   tex->SetTextSize(50);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_4->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

